Decoupling heavy sparticles in hierarchical SUSY scenarios: Two-loop Renormalization Group equations

Two loop renormalization group equations for dimensionless as well as dimensionful parameters are obtained for the low energy theories that result from decoupling heavy scalar particles in Split SUSY and Effective SUSY scenarios, assuming that only a single Higgs field survives at low energy. For the Effective SUSY case two scenarios are considered: first, when the only light third generation scalars are the partners of the left-handed quark doublet and the right-handed top quark --which yields the minimal matter content compatible with naturalness-- and second, when all the scalars of the third generation are light. These beta functions implementing decoupling will be useful to avoid the problems of perturbation theory in the MSSM in a mass-independent scheme such as DR-bar when large hierarchies in the spectrum are present.

==> anc/MES_betasarXiv_dimensionful <==
(**************************************************************************************************)
(*    Beta functions for minimal Effective SUSY  scenarios					  *)
(*   (See  C. Tamarit , "Decoupling heavy sparticles in hierarchical SUSY scenarios:		  *)
(*     two-loop renormalization loop equations",           arXiv:1204.2292,) 			  *)
(*	Changelog: Feb 2014. Corrected coefficients involving gauge couplings in		  *)
(*                 beta funcions of gaugino masses	  					  *)
(*												  *)
(************Notation:*****************************************************************************)
(*												  *)
(*****Gauge couplings:*****************************************************************************)
(*												  *)
(*      g[i],i=1,2,3. Gauge couplings in GUT notation, g'=Sqrt[3/5]g[1],			  *)
(*                  with g' the usual Hypercharge coupling					  *)
(*												  *)
(*****Yukawas**************************************************************************************)
(*												  *)
(*      yu[i,j], yd[i,j], yl[i,j],      i,j=1,2,3 (generation)   Yukawa couplings                 *)
(*      yub[i,j], ydb[i,j], ylb[i,j],   i,j=1,2,3  (generation)  their complex conjugates         *)
(* 												  *)
(*      zq[i], i=1,2,3 (generation)  Coupling {z_q}_i  (Latex notation) of the above reference    *)
(*      zqb[i]   Its complex conjugate							    	  *)
(*												  *)
(*      zu[i], i=1,2,3  (generation) Coupling {z_u}_i 						  *)
(*      zub[i]   Its complex conjugate								  *)
(*												  *)
(*      zd[i], i=1,2,3 (generation) Coupling {z_d}_i 						  *)
(*      zdb[i]   Its complex conjugate								  *)
(*												  *)
(*      gH[i], i=1,2 (gauge group) Coupling {g_H}_i  						  *)
(*      gHb[i]   Its complex conjugate								  *)
(*												  *)
(*      gHc[i], i=1,2  (gauge group) Coupling {g_H^*}_i 					  *)
(*      gHcb[i]   Its complex conjugate								  *)
(*												  *)
(*      gQ[i,j], i=1,2,3 (generation)  j=1,2,3   (gauge group) Coupling {g_Q}_{ij} 		  *)
(*      gQb[i,j]   Its complex conjugate							  *)
(*												  *)
(*      gU[i,j], i=1,2,3 (generation)  j=1,3   (gauge group) Coupling {g_U}_{ij}  		  *)
(*      gUb[i,j]   Its complex conjugate							  *)
(*												  *)
(*												  *)
(*****Quartic couplings****************************************************************************)
(*												  *)
(*      gamma[i][S,T], i=1,2,3 (group) , S,T=H,Q,U,D,L,E (3rd gen scalar)			  *)
(*                     Couplings \gamma_{i,S,T}							  *)
(*												  *)
(*****Fermion masses*******************************************************************************)
(*												  *)
(*      mu     \mu term										  *)
(*      mub    Its conjugate									  *)
(*												  *)
(*      M[i] i=1,2,3 (group) gaugino masses   							  *)
(*      Mb[i]    Complex conjugates of gaugino masses						  *)
(*												  *)
(*****Trilinear couplings**************************************************************************)
(*												  *)
(*      au           Coupling a_u								  *)
(*												  *)
(*												  *)
(******Scalar masses*******************************************************************************)
(*												  *)
(*     m2H           m^2_H									  *)
(*												  *)
(*     m2Q           m^2_Q									  *)
(*												  *)
(*     m2U           m^2_U									  *)
(*												  *)
(*												  *)
(******Naming of beta functions********************************************************************)
(*												  *)
(*  beta<name of coupling>MES[indices]= mu \frac{\partial}{\mu} coupling[indices], 		  *)   
(*                                     mu:renormalization scale.  				  *)
(*   												  *)
(*  E.g. betagQMES[2,3]: beta function of coupling     {g_Q}_{2,3}				  *)                                                                                           
(*	The ending MES stands for minimal Effective SUSY					  *)
(*												  *)
(**************************************************************************************************)


betamuMES=
(-9*mu*g[1]^2)/(160*Pi^2) + (1557*mu*g[1]^4)/(102400*Pi^4) - 
 (9*mu*g[2]^2)/(32*Pi^2) - (27*mu*g[1]^2*g[2]^2)/(10240*Pi^4) - 
 (355*mu*g[2]^4)/(4096*Pi^4) + (mu*gH[1]*gHb[1])/(128*Pi^2) + 
 (33*mu*g[1]^2*gH[1]*gHb[1])/(81920*Pi^4) + (33*mu*g[2]^2*gH[1]*gHb[1])/
  (16384*Pi^4) - (mu*gH[1]^2*gHb[1]^2)/(4096*Pi^4) + 
 (3*mu*gH[2]*gHb[2])/(128*Pi^2) + (99*mu*g[1]^2*gH[2]*gHb[2])/(81920*Pi^4) + 
 (363*mu*g[2]^2*gH[2]*gHb[2])/(16384*Pi^4) - (9*mu*gH[1]*gH[2]*gHb[1]*gHb[2])/
  (8192*Pi^4) - (15*mu*gH[2]^2*gHb[2]^2)/(8192*Pi^4) + 
 (mu*gHc[1]*gHcb[1])/(128*Pi^2) + (33*mu*g[1]^2*gHc[1]*gHcb[1])/
  (81920*Pi^4) + (33*mu*g[2]^2*gHc[1]*gHcb[1])/(16384*Pi^4) - 
 (mu*gH[1]*gHb[1]*gHc[1]*gHcb[1])/(512*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*gHc[1]*gHcb[1])/(8192*Pi^4) + 
 (3*mu*gH[1]*gHb[2]*gHc[2]*gHcb[1])/(2048*Pi^4) - 
 (mu*gHc[1]^2*gHcb[1]^2)/(4096*Pi^4) + (3*mu*gH[2]*gHb[1]*gHc[1]*gHcb[2])/
  (2048*Pi^4) + (3*mu*gHc[2]*gHcb[2])/(128*Pi^2) + 
 (99*mu*g[1]^2*gHc[2]*gHcb[2])/(81920*Pi^4) + (363*mu*g[2]^2*gHc[2]*gHcb[2])/
  (16384*Pi^4) - (9*mu*gH[1]*gHb[1]*gHc[2]*gHcb[2])/(8192*Pi^4) - 
 (45*mu*gH[2]*gHb[2]*gHc[2]*gHcb[2])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHc[2]*gHcb[1]*gHcb[2])/(8192*Pi^4) - 
 (15*mu*gHc[2]^2*gHcb[2]^2)/(8192*Pi^4) - 
 (mu*gH[1]*gHb[1]*gQ[1, 1]*gQb[1, 1])/(49152*Pi^4) - 
 (mu*gHc[1]*gHcb[1]*gQ[1, 1]*gQb[1, 1])/(49152*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*gQ[1, 2]*gQb[1, 2])/(16384*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*gQ[1, 2]*gQb[1, 2])/(16384*Pi^4) - 
 (mu*gH[1]*gHb[1]*gQ[2, 1]*gQb[2, 1])/(49152*Pi^4) - 
 (mu*gHc[1]*gHcb[1]*gQ[2, 1]*gQb[2, 1])/(49152*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*gQ[2, 2]*gQb[2, 2])/(16384*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*gQ[2, 2]*gQb[2, 2])/(16384*Pi^4) - 
 (mu*gH[1]*gHb[1]*gQ[3, 1]*gQb[3, 1])/(49152*Pi^4) - 
 (mu*gHc[1]*gHcb[1]*gQ[3, 1]*gQb[3, 1])/(49152*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*gQ[3, 2]*gQb[3, 2])/(16384*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*gQ[3, 2]*gQb[3, 2])/(16384*Pi^4) - 
 (mu*gH[1]*gHb[1]*gU[1, 1]*gUb[1, 1])/(6144*Pi^4) - 
 (mu*gHc[1]*gHcb[1]*gU[1, 1]*gUb[1, 1])/(6144*Pi^4) - 
 (mu*gH[1]*gHb[1]*gU[2, 1]*gUb[2, 1])/(6144*Pi^4) - 
 (mu*gHc[1]*gHcb[1]*gU[2, 1]*gUb[2, 1])/(6144*Pi^4) - 
 (mu*gH[1]*gHb[1]*gU[3, 1]*gUb[3, 1])/(6144*Pi^4) - 
 (mu*gHc[1]*gHcb[1]*gU[3, 1]*gUb[3, 1])/(6144*Pi^4) - 
 (gH[1]*gHc[1]*Mb[1])/(32*Pi^2) - (9*g[1]^2*gH[1]*gHc[1]*Mb[1])/(5120*Pi^4) - 
 (9*g[2]^2*gH[1]*gHc[1]*Mb[1])/(1024*Pi^4) + (gH[1]^2*gHb[1]*gHc[1]*Mb[1])/
  (1024*Pi^4) + (gH[1]*gHc[1]^2*gHcb[1]*Mb[1])/(1024*Pi^4) + 
 (gH[1]*gHc[1]*gQ[1, 1]*gQb[1, 1]*Mb[1])/(3072*Pi^4) + 
 (gH[1]*gHc[1]*gQ[2, 1]*gQb[2, 1]*Mb[1])/(3072*Pi^4) + 
 (gH[1]*gHc[1]*gQ[3, 1]*gQb[3, 1]*Mb[1])/(3072*Pi^4) + 
 (gH[1]*gHc[1]*gU[1, 1]*gUb[1, 1]*Mb[1])/(384*Pi^4) + 
 (gH[1]*gHc[1]*gU[2, 1]*gUb[2, 1]*Mb[1])/(384*Pi^4) + 
 (gH[1]*gHc[1]*gU[3, 1]*gUb[3, 1]*Mb[1])/(384*Pi^4) - 
 (3*gH[2]*gHc[2]*Mb[2])/(32*Pi^2) - (27*g[1]^2*gH[2]*gHc[2]*Mb[2])/
  (5120*Pi^4) - (87*g[2]^2*gH[2]*gHc[2]*Mb[2])/(1024*Pi^4) + 
 (3*gH[2]^2*gHb[2]*gHc[2]*Mb[2])/(1024*Pi^4) + 
 (3*gH[2]*gHc[2]^2*gHcb[2]*Mb[2])/(1024*Pi^4) + 
 (9*gH[2]*gHc[2]*gQ[1, 2]*gQb[1, 2]*Mb[2])/(1024*Pi^4) + 
 (9*gH[2]*gHc[2]*gQ[2, 2]*gQb[2, 2]*Mb[2])/(1024*Pi^4) + 
 (9*gH[2]*gHc[2]*gQ[3, 2]*gQb[3, 2]*Mb[2])/(1024*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yd[1, 1]*ydb[1, 1])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yd[1, 1]*ydb[1, 1])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yd[1, 1]*ydb[1, 1])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yd[1, 1]*ydb[1, 1])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yd[1, 2]*ydb[1, 2])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yd[1, 2]*ydb[1, 2])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yd[1, 2]*ydb[1, 2])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yd[1, 2]*ydb[1, 2])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yd[1, 3]*ydb[1, 3])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yd[1, 3]*ydb[1, 3])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yd[1, 3]*ydb[1, 3])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yd[1, 3]*ydb[1, 3])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yd[2, 1]*ydb[2, 1])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yd[2, 1]*ydb[2, 1])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yd[2, 1]*ydb[2, 1])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yd[2, 1]*ydb[2, 1])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yd[2, 2]*ydb[2, 2])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yd[2, 2]*ydb[2, 2])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yd[2, 2]*ydb[2, 2])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yd[2, 2]*ydb[2, 2])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yd[2, 3]*ydb[2, 3])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yd[2, 3]*ydb[2, 3])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yd[2, 3]*ydb[2, 3])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yd[2, 3]*ydb[2, 3])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yd[3, 1]*ydb[3, 1])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yd[3, 1]*ydb[3, 1])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yd[3, 1]*ydb[3, 1])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yd[3, 1]*ydb[3, 1])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yd[3, 2]*ydb[3, 2])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yd[3, 2]*ydb[3, 2])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yd[3, 2]*ydb[3, 2])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yd[3, 2]*ydb[3, 2])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yd[3, 3]*ydb[3, 3])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yd[3, 3]*ydb[3, 3])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yd[3, 3]*ydb[3, 3])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yd[3, 3]*ydb[3, 3])/(4096*Pi^4) - 
 (3*mu*gH[1]*gHb[1]*yl[1, 1]*ylb[1, 1])/(4096*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yl[1, 1]*ylb[1, 1])/(4096*Pi^4) - 
 (3*mu*gHc[1]*gHcb[1]*yl[1, 1]*ylb[1, 1])/(4096*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yl[1, 1]*ylb[1, 1])/(4096*Pi^4) - 
 (3*mu*gH[1]*gHb[1]*yl[1, 2]*ylb[1, 2])/(4096*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yl[1, 2]*ylb[1, 2])/(4096*Pi^4) - 
 (3*mu*gHc[1]*gHcb[1]*yl[1, 2]*ylb[1, 2])/(4096*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yl[1, 2]*ylb[1, 2])/(4096*Pi^4) - 
 (3*mu*gH[1]*gHb[1]*yl[1, 3]*ylb[1, 3])/(4096*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yl[1, 3]*ylb[1, 3])/(4096*Pi^4) - 
 (3*mu*gHc[1]*gHcb[1]*yl[1, 3]*ylb[1, 3])/(4096*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yl[1, 3]*ylb[1, 3])/(4096*Pi^4) - 
 (3*mu*gH[1]*gHb[1]*yl[2, 1]*ylb[2, 1])/(4096*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yl[2, 1]*ylb[2, 1])/(4096*Pi^4) - 
 (3*mu*gHc[1]*gHcb[1]*yl[2, 1]*ylb[2, 1])/(4096*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yl[2, 1]*ylb[2, 1])/(4096*Pi^4) - 
 (3*mu*gH[1]*gHb[1]*yl[2, 2]*ylb[2, 2])/(4096*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yl[2, 2]*ylb[2, 2])/(4096*Pi^4) - 
 (3*mu*gHc[1]*gHcb[1]*yl[2, 2]*ylb[2, 2])/(4096*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yl[2, 2]*ylb[2, 2])/(4096*Pi^4) - 
 (3*mu*gH[1]*gHb[1]*yl[2, 3]*ylb[2, 3])/(4096*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yl[2, 3]*ylb[2, 3])/(4096*Pi^4) - 
 (3*mu*gHc[1]*gHcb[1]*yl[2, 3]*ylb[2, 3])/(4096*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yl[2, 3]*ylb[2, 3])/(4096*Pi^4) - 
 (3*mu*gH[1]*gHb[1]*yl[3, 1]*ylb[3, 1])/(4096*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yl[3, 1]*ylb[3, 1])/(4096*Pi^4) - 
 (3*mu*gHc[1]*gHcb[1]*yl[3, 1]*ylb[3, 1])/(4096*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yl[3, 1]*ylb[3, 1])/(4096*Pi^4) - 
 (3*mu*gH[1]*gHb[1]*yl[3, 2]*ylb[3, 2])/(4096*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yl[3, 2]*ylb[3, 2])/(4096*Pi^4) - 
 (3*mu*gHc[1]*gHcb[1]*yl[3, 2]*ylb[3, 2])/(4096*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yl[3, 2]*ylb[3, 2])/(4096*Pi^4) - 
 (3*mu*gH[1]*gHb[1]*yl[3, 3]*ylb[3, 3])/(4096*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yl[3, 3]*ylb[3, 3])/(4096*Pi^4) - 
 (3*mu*gHc[1]*gHcb[1]*yl[3, 3]*ylb[3, 3])/(4096*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yl[3, 3]*ylb[3, 3])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yu[1, 1]*yub[1, 1])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yu[1, 1]*yub[1, 1])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yu[1, 1]*yub[1, 1])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yu[1, 1]*yub[1, 1])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yu[1, 2]*yub[1, 2])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yu[1, 2]*yub[1, 2])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yu[1, 2]*yub[1, 2])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yu[1, 2]*yub[1, 2])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yu[1, 3]*yub[1, 3])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yu[1, 3]*yub[1, 3])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yu[1, 3]*yub[1, 3])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yu[1, 3]*yub[1, 3])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yu[2, 1]*yub[2, 1])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yu[2, 1]*yub[2, 1])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yu[2, 1]*yub[2, 1])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yu[2, 1]*yub[2, 1])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yu[2, 2]*yub[2, 2])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yu[2, 2]*yub[2, 2])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yu[2, 2]*yub[2, 2])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yu[2, 2]*yub[2, 2])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yu[2, 3]*yub[2, 3])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yu[2, 3]*yub[2, 3])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yu[2, 3]*yub[2, 3])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yu[2, 3]*yub[2, 3])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yu[3, 1]*yub[3, 1])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yu[3, 1]*yub[3, 1])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yu[3, 1]*yub[3, 1])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yu[3, 1]*yub[3, 1])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yu[3, 2]*yub[3, 2])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yu[3, 2]*yub[3, 2])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yu[3, 2]*yub[3, 2])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yu[3, 2]*yub[3, 2])/(4096*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*yu[3, 3]*yub[3, 3])/(4096*Pi^4) - 
 (27*mu*gH[2]*gHb[2]*yu[3, 3]*yub[3, 3])/(4096*Pi^4) - 
 (9*mu*gHc[1]*gHcb[1]*yu[3, 3]*yub[3, 3])/(4096*Pi^4) - 
 (27*mu*gHc[2]*gHcb[2]*yu[3, 3]*yub[3, 3])/(4096*Pi^4) + 
 (3*mu*zd[1]*zdb[1])/(32*Pi^2) + (19*mu*g[1]^2*zd[1]*zdb[1])/(4096*Pi^4) + 
 (99*mu*g[2]^2*zd[1]*zdb[1])/(4096*Pi^4) + (17*mu*g[3]^2*zd[1]*zdb[1])/
  (256*Pi^4) - (mu*gQ[1, 1]*gQb[1, 1]*zd[1]*zdb[1])/(4096*Pi^4) - 
 (27*mu*gQ[1, 2]*gQb[1, 2]*zd[1]*zdb[1])/(4096*Pi^4) - 
 (3*mu*gQ[1, 3]*gQb[1, 3]*zd[1]*zdb[1])/(256*Pi^4) - 
 (mu*gQ[2, 1]*gQb[2, 1]*zd[1]*zdb[1])/(4096*Pi^4) - 
 (27*mu*gQ[2, 2]*gQb[2, 2]*zd[1]*zdb[1])/(4096*Pi^4) - 
 (3*mu*gQ[2, 3]*gQb[2, 3]*zd[1]*zdb[1])/(256*Pi^4) - 
 (mu*gQ[3, 1]*gQb[3, 1]*zd[1]*zdb[1])/(4096*Pi^4) - 
 (27*mu*gQ[3, 2]*gQb[3, 2]*zd[1]*zdb[1])/(4096*Pi^4) - 
 (3*mu*gQ[3, 3]*gQb[3, 3]*zd[1]*zdb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*ydb[1, 1]*zd[1]*zdb[1])/(1024*Pi^4) - 
 (3*mu*yd[1, 2]*ydb[1, 2]*zd[1]*zdb[1])/(1024*Pi^4) - 
 (3*mu*yd[1, 3]*ydb[1, 3]*zd[1]*zdb[1])/(1024*Pi^4) - 
 (3*mu*yd[1, 1]*ydb[2, 1]*zd[2]*zdb[1])/(1024*Pi^4) - 
 (3*mu*yd[1, 2]*ydb[2, 2]*zd[2]*zdb[1])/(1024*Pi^4) - 
 (3*mu*yd[1, 3]*ydb[2, 3]*zd[2]*zdb[1])/(1024*Pi^4) - 
 (3*mu*yd[1, 1]*ydb[3, 1]*zd[3]*zdb[1])/(1024*Pi^4) - 
 (3*mu*yd[1, 2]*ydb[3, 2]*zd[3]*zdb[1])/(1024*Pi^4) - 
 (3*mu*yd[1, 3]*ydb[3, 3]*zd[3]*zdb[1])/(1024*Pi^4) - 
 (3*mu*zd[1]^2*zdb[1]^2)/(256*Pi^4) - (3*mu*yd[2, 1]*ydb[1, 1]*zd[1]*zdb[2])/
  (1024*Pi^4) - (3*mu*yd[2, 2]*ydb[1, 2]*zd[1]*zdb[2])/(1024*Pi^4) - 
 (3*mu*yd[2, 3]*ydb[1, 3]*zd[1]*zdb[2])/(1024*Pi^4) + 
 (3*mu*zd[2]*zdb[2])/(32*Pi^2) + (19*mu*g[1]^2*zd[2]*zdb[2])/(4096*Pi^4) + 
 (99*mu*g[2]^2*zd[2]*zdb[2])/(4096*Pi^4) + (17*mu*g[3]^2*zd[2]*zdb[2])/
  (256*Pi^4) - (mu*gQ[1, 1]*gQb[1, 1]*zd[2]*zdb[2])/(4096*Pi^4) - 
 (27*mu*gQ[1, 2]*gQb[1, 2]*zd[2]*zdb[2])/(4096*Pi^4) - 
 (3*mu*gQ[1, 3]*gQb[1, 3]*zd[2]*zdb[2])/(256*Pi^4) - 
 (mu*gQ[2, 1]*gQb[2, 1]*zd[2]*zdb[2])/(4096*Pi^4) - 
 (27*mu*gQ[2, 2]*gQb[2, 2]*zd[2]*zdb[2])/(4096*Pi^4) - 
 (3*mu*gQ[2, 3]*gQb[2, 3]*zd[2]*zdb[2])/(256*Pi^4) - 
 (mu*gQ[3, 1]*gQb[3, 1]*zd[2]*zdb[2])/(4096*Pi^4) - 
 (27*mu*gQ[3, 2]*gQb[3, 2]*zd[2]*zdb[2])/(4096*Pi^4) - 
 (3*mu*gQ[3, 3]*gQb[3, 3]*zd[2]*zdb[2])/(256*Pi^4) - 
 (3*mu*yd[2, 1]*ydb[2, 1]*zd[2]*zdb[2])/(1024*Pi^4) - 
 (3*mu*yd[2, 2]*ydb[2, 2]*zd[2]*zdb[2])/(1024*Pi^4) - 
 (3*mu*yd[2, 3]*ydb[2, 3]*zd[2]*zdb[2])/(1024*Pi^4) - 
 (3*mu*yd[2, 1]*ydb[3, 1]*zd[3]*zdb[2])/(1024*Pi^4) - 
 (3*mu*yd[2, 2]*ydb[3, 2]*zd[3]*zdb[2])/(1024*Pi^4) - 
 (3*mu*yd[2, 3]*ydb[3, 3]*zd[3]*zdb[2])/(1024*Pi^4) - 
 (3*mu*zd[1]*zd[2]*zdb[1]*zdb[2])/(128*Pi^4) - 
 (3*mu*zd[2]^2*zdb[2]^2)/(256*Pi^4) - (3*mu*yd[3, 1]*ydb[1, 1]*zd[1]*zdb[3])/
  (1024*Pi^4) - (3*mu*yd[3, 2]*ydb[1, 2]*zd[1]*zdb[3])/(1024*Pi^4) - 
 (3*mu*yd[3, 3]*ydb[1, 3]*zd[1]*zdb[3])/(1024*Pi^4) - 
 (3*mu*yd[3, 1]*ydb[2, 1]*zd[2]*zdb[3])/(1024*Pi^4) - 
 (3*mu*yd[3, 2]*ydb[2, 2]*zd[2]*zdb[3])/(1024*Pi^4) - 
 (3*mu*yd[3, 3]*ydb[2, 3]*zd[2]*zdb[3])/(1024*Pi^4) + 
 (3*mu*zd[3]*zdb[3])/(32*Pi^2) + (19*mu*g[1]^2*zd[3]*zdb[3])/(4096*Pi^4) + 
 (99*mu*g[2]^2*zd[3]*zdb[3])/(4096*Pi^4) + (17*mu*g[3]^2*zd[3]*zdb[3])/
  (256*Pi^4) - (mu*gQ[1, 1]*gQb[1, 1]*zd[3]*zdb[3])/(4096*Pi^4) - 
 (27*mu*gQ[1, 2]*gQb[1, 2]*zd[3]*zdb[3])/(4096*Pi^4) - 
 (3*mu*gQ[1, 3]*gQb[1, 3]*zd[3]*zdb[3])/(256*Pi^4) - 
 (mu*gQ[2, 1]*gQb[2, 1]*zd[3]*zdb[3])/(4096*Pi^4) - 
 (27*mu*gQ[2, 2]*gQb[2, 2]*zd[3]*zdb[3])/(4096*Pi^4) - 
 (3*mu*gQ[2, 3]*gQb[2, 3]*zd[3]*zdb[3])/(256*Pi^4) - 
 (mu*gQ[3, 1]*gQb[3, 1]*zd[3]*zdb[3])/(4096*Pi^4) - 
 (27*mu*gQ[3, 2]*gQb[3, 2]*zd[3]*zdb[3])/(4096*Pi^4) - 
 (3*mu*gQ[3, 3]*gQb[3, 3]*zd[3]*zdb[3])/(256*Pi^4) - 
 (3*mu*yd[3, 1]*ydb[3, 1]*zd[3]*zdb[3])/(1024*Pi^4) - 
 (3*mu*yd[3, 2]*ydb[3, 2]*zd[3]*zdb[3])/(1024*Pi^4) - 
 (3*mu*yd[3, 3]*ydb[3, 3]*zd[3]*zdb[3])/(1024*Pi^4) - 
 (3*mu*zd[1]*zd[3]*zdb[1]*zdb[3])/(128*Pi^4) - 
 (3*mu*zd[2]*zd[3]*zdb[2]*zdb[3])/(128*Pi^4) - 
 (3*mu*zd[3]^2*zdb[3]^2)/(256*Pi^4) + (au*gHc[1]*gQb[1, 1]*zq[1])/
  (512*Pi^4) - (9*au*gHc[2]*gQb[1, 2]*zq[1])/(512*Pi^4) + 
 (3*au*ydb[1, 1]*zd[1]*zq[1])/(128*Pi^4) + (3*au*ydb[2, 1]*zd[2]*zq[1])/
  (128*Pi^4) + (3*au*ydb[3, 1]*zd[3]*zq[1])/(128*Pi^4) + 
 (au*gHc[1]*gQb[2, 1]*zq[2])/(512*Pi^4) - (9*au*gHc[2]*gQb[2, 2]*zq[2])/
  (512*Pi^4) + (3*au*ydb[1, 2]*zd[1]*zq[2])/(128*Pi^4) + 
 (3*au*ydb[2, 2]*zd[2]*zq[2])/(128*Pi^4) + (3*au*ydb[3, 2]*zd[3]*zq[2])/
  (128*Pi^4) + (au*gHc[1]*gQb[3, 1]*zq[3])/(512*Pi^4) - 
 (9*au*gHc[2]*gQb[3, 2]*zq[3])/(512*Pi^4) + (3*au*ydb[1, 3]*zd[1]*zq[3])/
  (128*Pi^4) + (3*au*ydb[2, 3]*zd[2]*zq[3])/(128*Pi^4) + 
 (3*au*ydb[3, 3]*zd[3]*zq[3])/(128*Pi^4) + (3*mu*zq[1]*zqb[1])/(32*Pi^2) + 
 (19*mu*g[1]^2*zq[1]*zqb[1])/(2560*Pi^4) + (9*mu*g[2]^2*zq[1]*zqb[1])/
  (256*Pi^4) + (17*mu*g[3]^2*zq[1]*zqb[1])/(256*Pi^4) - 
 (mu*gQ[1, 1]*gQb[1, 1]*zq[1]*zqb[1])/(24576*Pi^4) - 
 (9*mu*gQ[1, 2]*gQb[1, 2]*zq[1]*zqb[1])/(8192*Pi^4) - 
 (mu*gQ[1, 3]*gQb[1, 3]*zq[1]*zqb[1])/(512*Pi^4) - 
 (mu*gU[1, 1]*gUb[1, 1]*zq[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*gU[1, 3]*gUb[1, 3]*zq[1]*zqb[1])/(256*Pi^4) - 
 (mu*gU[2, 1]*gUb[2, 1]*zq[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*gU[2, 3]*gUb[2, 3]*zq[1]*zqb[1])/(256*Pi^4) - 
 (mu*gU[3, 1]*gUb[3, 1]*zq[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*gU[3, 3]*gUb[3, 3]*zq[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*ydb[1, 1]*zq[1]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yd[2, 1]*ydb[2, 1]*zq[1]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yd[3, 1]*ydb[3, 1]*zq[1]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yu[1, 1]*yub[1, 1]*zq[1]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yu[2, 1]*yub[2, 1]*zq[1]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yu[3, 1]*yub[3, 1]*zq[1]*zqb[1])/(2048*Pi^4) - 
 (mu*gQ[1, 1]*gQb[2, 1]*zq[2]*zqb[1])/(24576*Pi^4) - 
 (9*mu*gQ[1, 2]*gQb[2, 2]*zq[2]*zqb[1])/(8192*Pi^4) - 
 (mu*gQ[1, 3]*gQb[2, 3]*zq[2]*zqb[1])/(512*Pi^4) - 
 (3*mu*yd[1, 1]*ydb[1, 2]*zq[2]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yd[2, 1]*ydb[2, 2]*zq[2]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yd[3, 1]*ydb[3, 2]*zq[2]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yu[1, 1]*yub[1, 2]*zq[2]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yu[2, 1]*yub[2, 2]*zq[2]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yu[3, 1]*yub[3, 2]*zq[2]*zqb[1])/(2048*Pi^4) - 
 (mu*gQ[1, 1]*gQb[3, 1]*zq[3]*zqb[1])/(24576*Pi^4) - 
 (9*mu*gQ[1, 2]*gQb[3, 2]*zq[3]*zqb[1])/(8192*Pi^4) - 
 (mu*gQ[1, 3]*gQb[3, 3]*zq[3]*zqb[1])/(512*Pi^4) - 
 (3*mu*yd[1, 1]*ydb[1, 3]*zq[3]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yd[2, 1]*ydb[2, 3]*zq[3]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yd[3, 1]*ydb[3, 3]*zq[3]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yu[1, 1]*yub[1, 3]*zq[3]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yu[2, 1]*yub[2, 3]*zq[3]*zqb[1])/(2048*Pi^4) - 
 (3*mu*yu[3, 1]*yub[3, 3]*zq[3]*zqb[1])/(2048*Pi^4) - 
 (39*mu*zq[1]^2*zqb[1]^2)/(2048*Pi^4) - (mu*gQ[2, 1]*gQb[1, 1]*zq[1]*zqb[2])/
  (24576*Pi^4) - (9*mu*gQ[2, 2]*gQb[1, 2]*zq[1]*zqb[2])/(8192*Pi^4) - 
 (mu*gQ[2, 3]*gQb[1, 3]*zq[1]*zqb[2])/(512*Pi^4) - 
 (3*mu*yd[1, 2]*ydb[1, 1]*zq[1]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yd[2, 2]*ydb[2, 1]*zq[1]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yd[3, 2]*ydb[3, 1]*zq[1]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yu[1, 2]*yub[1, 1]*zq[1]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yu[2, 2]*yub[2, 1]*zq[1]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yu[3, 2]*yub[3, 1]*zq[1]*zqb[2])/(2048*Pi^4) + 
 (3*mu*zq[2]*zqb[2])/(32*Pi^2) + (19*mu*g[1]^2*zq[2]*zqb[2])/(2560*Pi^4) + 
 (9*mu*g[2]^2*zq[2]*zqb[2])/(256*Pi^4) + (17*mu*g[3]^2*zq[2]*zqb[2])/
  (256*Pi^4) - (mu*gQ[2, 1]*gQb[2, 1]*zq[2]*zqb[2])/(24576*Pi^4) - 
 (9*mu*gQ[2, 2]*gQb[2, 2]*zq[2]*zqb[2])/(8192*Pi^4) - 
 (mu*gQ[2, 3]*gQb[2, 3]*zq[2]*zqb[2])/(512*Pi^4) - 
 (mu*gU[1, 1]*gUb[1, 1]*zq[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*gU[1, 3]*gUb[1, 3]*zq[2]*zqb[2])/(256*Pi^4) - 
 (mu*gU[2, 1]*gUb[2, 1]*zq[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*gU[2, 3]*gUb[2, 3]*zq[2]*zqb[2])/(256*Pi^4) - 
 (mu*gU[3, 1]*gUb[3, 1]*zq[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*gU[3, 3]*gUb[3, 3]*zq[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*ydb[1, 2]*zq[2]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yd[2, 2]*ydb[2, 2]*zq[2]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yd[3, 2]*ydb[3, 2]*zq[2]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yu[1, 2]*yub[1, 2]*zq[2]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yu[2, 2]*yub[2, 2]*zq[2]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yu[3, 2]*yub[3, 2]*zq[2]*zqb[2])/(2048*Pi^4) - 
 (mu*gQ[2, 1]*gQb[3, 1]*zq[3]*zqb[2])/(24576*Pi^4) - 
 (9*mu*gQ[2, 2]*gQb[3, 2]*zq[3]*zqb[2])/(8192*Pi^4) - 
 (mu*gQ[2, 3]*gQb[3, 3]*zq[3]*zqb[2])/(512*Pi^4) - 
 (3*mu*yd[1, 2]*ydb[1, 3]*zq[3]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yd[2, 2]*ydb[2, 3]*zq[3]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yd[3, 2]*ydb[3, 3]*zq[3]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yu[1, 2]*yub[1, 3]*zq[3]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yu[2, 2]*yub[2, 3]*zq[3]*zqb[2])/(2048*Pi^4) - 
 (3*mu*yu[3, 2]*yub[3, 3]*zq[3]*zqb[2])/(2048*Pi^4) - 
 (39*mu*zq[1]*zq[2]*zqb[1]*zqb[2])/(1024*Pi^4) - 
 (39*mu*zq[2]^2*zqb[2]^2)/(2048*Pi^4) - (mu*gQ[3, 1]*gQb[1, 1]*zq[1]*zqb[3])/
  (24576*Pi^4) - (9*mu*gQ[3, 2]*gQb[1, 2]*zq[1]*zqb[3])/(8192*Pi^4) - 
 (mu*gQ[3, 3]*gQb[1, 3]*zq[1]*zqb[3])/(512*Pi^4) - 
 (3*mu*yd[1, 3]*ydb[1, 1]*zq[1]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yd[2, 3]*ydb[2, 1]*zq[1]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yd[3, 3]*ydb[3, 1]*zq[1]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yu[1, 3]*yub[1, 1]*zq[1]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yu[2, 3]*yub[2, 1]*zq[1]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yu[3, 3]*yub[3, 1]*zq[1]*zqb[3])/(2048*Pi^4) - 
 (mu*gQ[3, 1]*gQb[2, 1]*zq[2]*zqb[3])/(24576*Pi^4) - 
 (9*mu*gQ[3, 2]*gQb[2, 2]*zq[2]*zqb[3])/(8192*Pi^4) - 
 (mu*gQ[3, 3]*gQb[2, 3]*zq[2]*zqb[3])/(512*Pi^4) - 
 (3*mu*yd[1, 3]*ydb[1, 2]*zq[2]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yd[2, 3]*ydb[2, 2]*zq[2]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yd[3, 3]*ydb[3, 2]*zq[2]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yu[1, 3]*yub[1, 2]*zq[2]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yu[2, 3]*yub[2, 2]*zq[2]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yu[3, 3]*yub[3, 2]*zq[2]*zqb[3])/(2048*Pi^4) + 
 (3*mu*zq[3]*zqb[3])/(32*Pi^2) + (19*mu*g[1]^2*zq[3]*zqb[3])/(2560*Pi^4) + 
 (9*mu*g[2]^2*zq[3]*zqb[3])/(256*Pi^4) + (17*mu*g[3]^2*zq[3]*zqb[3])/
  (256*Pi^4) - (mu*gQ[3, 1]*gQb[3, 1]*zq[3]*zqb[3])/(24576*Pi^4) - 
 (9*mu*gQ[3, 2]*gQb[3, 2]*zq[3]*zqb[3])/(8192*Pi^4) - 
 (mu*gQ[3, 3]*gQb[3, 3]*zq[3]*zqb[3])/(512*Pi^4) - 
 (mu*gU[1, 1]*gUb[1, 1]*zq[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*gU[1, 3]*gUb[1, 3]*zq[3]*zqb[3])/(256*Pi^4) - 
 (mu*gU[2, 1]*gUb[2, 1]*zq[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*gU[2, 3]*gUb[2, 3]*zq[3]*zqb[3])/(256*Pi^4) - 
 (mu*gU[3, 1]*gUb[3, 1]*zq[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*gU[3, 3]*gUb[3, 3]*zq[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*ydb[1, 3]*zq[3]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yd[2, 3]*ydb[2, 3]*zq[3]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yd[3, 3]*ydb[3, 3]*zq[3]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yu[1, 3]*yub[1, 3]*zq[3]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yu[2, 3]*yub[2, 3]*zq[3]*zqb[3])/(2048*Pi^4) - 
 (3*mu*yu[3, 3]*yub[3, 3]*zq[3]*zqb[3])/(2048*Pi^4) - 
 (39*mu*zq[1]*zq[3]*zqb[1]*zqb[3])/(1024*Pi^4) - 
 (39*mu*zq[2]*zq[3]*zqb[2]*zqb[3])/(1024*Pi^4) - 
 (39*mu*zq[3]^2*zqb[3]^2)/(2048*Pi^4) - (au*gHc[1]*gUb[1, 1]*zu[1])/
  (128*Pi^4) - (au*gHc[1]*gUb[2, 1]*zu[2])/(128*Pi^4) - 
 (au*gHc[1]*gUb[3, 1]*zu[3])/(128*Pi^4) + (3*mu*zu[1]*zub[1])/(32*Pi^2) + 
 (227*mu*g[1]^2*zu[1]*zub[1])/(20480*Pi^4) + (99*mu*g[2]^2*zu[1]*zub[1])/
  (4096*Pi^4) + (17*mu*g[3]^2*zu[1]*zub[1])/(256*Pi^4) - 
 (mu*gQ[1, 1]*gQb[1, 1]*zu[1]*zub[1])/(4096*Pi^4) - 
 (27*mu*gQ[1, 2]*gQb[1, 2]*zu[1]*zub[1])/(4096*Pi^4) - 
 (3*mu*gQ[1, 3]*gQb[1, 3]*zu[1]*zub[1])/(256*Pi^4) - 
 (mu*gQ[2, 1]*gQb[2, 1]*zu[1]*zub[1])/(4096*Pi^4) - 
 (27*mu*gQ[2, 2]*gQb[2, 2]*zu[1]*zub[1])/(4096*Pi^4) - 
 (3*mu*gQ[2, 3]*gQb[2, 3]*zu[1]*zub[1])/(256*Pi^4) - 
 (mu*gQ[3, 1]*gQb[3, 1]*zu[1]*zub[1])/(4096*Pi^4) - 
 (27*mu*gQ[3, 2]*gQb[3, 2]*zu[1]*zub[1])/(4096*Pi^4) - 
 (3*mu*gQ[3, 3]*gQb[3, 3]*zu[1]*zub[1])/(256*Pi^4) - 
 (mu*gU[1, 1]*gUb[1, 1]*zu[1]*zub[1])/(1536*Pi^4) - 
 (mu*gU[1, 3]*gUb[1, 3]*zu[1]*zub[1])/(512*Pi^4) - 
 (3*mu*yu[1, 1]*yub[1, 1]*zu[1]*zub[1])/(1024*Pi^4) - 
 (3*mu*yu[1, 2]*yub[1, 2]*zu[1]*zub[1])/(1024*Pi^4) - 
 (3*mu*yu[1, 3]*yub[1, 3]*zu[1]*zub[1])/(1024*Pi^4) - 
 (21*mu*zd[1]*zdb[1]*zu[1]*zub[1])/(512*Pi^4) - 
 (21*mu*zd[2]*zdb[2]*zu[1]*zub[1])/(512*Pi^4) - 
 (21*mu*zd[3]*zdb[3]*zu[1]*zub[1])/(512*Pi^4) - 
 (mu*gU[1, 1]*gUb[2, 1]*zu[2]*zub[1])/(1536*Pi^4) - 
 (mu*gU[1, 3]*gUb[2, 3]*zu[2]*zub[1])/(512*Pi^4) - 
 (3*mu*yu[1, 1]*yub[2, 1]*zu[2]*zub[1])/(1024*Pi^4) - 
 (3*mu*yu[1, 2]*yub[2, 2]*zu[2]*zub[1])/(1024*Pi^4) - 
 (3*mu*yu[1, 3]*yub[2, 3]*zu[2]*zub[1])/(1024*Pi^4) - 
 (mu*gU[1, 1]*gUb[3, 1]*zu[3]*zub[1])/(1536*Pi^4) - 
 (mu*gU[1, 3]*gUb[3, 3]*zu[3]*zub[1])/(512*Pi^4) - 
 (3*mu*yu[1, 1]*yub[3, 1]*zu[3]*zub[1])/(1024*Pi^4) - 
 (3*mu*yu[1, 2]*yub[3, 2]*zu[3]*zub[1])/(1024*Pi^4) - 
 (3*mu*yu[1, 3]*yub[3, 3]*zu[3]*zub[1])/(1024*Pi^4) - 
 (3*mu*zu[1]^2*zub[1]^2)/(256*Pi^4) - (mu*gU[2, 1]*gUb[1, 1]*zu[1]*zub[2])/
  (1536*Pi^4) - (mu*gU[2, 3]*gUb[1, 3]*zu[1]*zub[2])/(512*Pi^4) - 
 (3*mu*yu[2, 1]*yub[1, 1]*zu[1]*zub[2])/(1024*Pi^4) - 
 (3*mu*yu[2, 2]*yub[1, 2]*zu[1]*zub[2])/(1024*Pi^4) - 
 (3*mu*yu[2, 3]*yub[1, 3]*zu[1]*zub[2])/(1024*Pi^4) + 
 (3*mu*zu[2]*zub[2])/(32*Pi^2) + (227*mu*g[1]^2*zu[2]*zub[2])/(20480*Pi^4) + 
 (99*mu*g[2]^2*zu[2]*zub[2])/(4096*Pi^4) + (17*mu*g[3]^2*zu[2]*zub[2])/
  (256*Pi^4) - (mu*gQ[1, 1]*gQb[1, 1]*zu[2]*zub[2])/(4096*Pi^4) - 
 (27*mu*gQ[1, 2]*gQb[1, 2]*zu[2]*zub[2])/(4096*Pi^4) - 
 (3*mu*gQ[1, 3]*gQb[1, 3]*zu[2]*zub[2])/(256*Pi^4) - 
 (mu*gQ[2, 1]*gQb[2, 1]*zu[2]*zub[2])/(4096*Pi^4) - 
 (27*mu*gQ[2, 2]*gQb[2, 2]*zu[2]*zub[2])/(4096*Pi^4) - 
 (3*mu*gQ[2, 3]*gQb[2, 3]*zu[2]*zub[2])/(256*Pi^4) - 
 (mu*gQ[3, 1]*gQb[3, 1]*zu[2]*zub[2])/(4096*Pi^4) - 
 (27*mu*gQ[3, 2]*gQb[3, 2]*zu[2]*zub[2])/(4096*Pi^4) - 
 (3*mu*gQ[3, 3]*gQb[3, 3]*zu[2]*zub[2])/(256*Pi^4) - 
 (mu*gU[2, 1]*gUb[2, 1]*zu[2]*zub[2])/(1536*Pi^4) - 
 (mu*gU[2, 3]*gUb[2, 3]*zu[2]*zub[2])/(512*Pi^4) - 
 (3*mu*yu[2, 1]*yub[2, 1]*zu[2]*zub[2])/(1024*Pi^4) - 
 (3*mu*yu[2, 2]*yub[2, 2]*zu[2]*zub[2])/(1024*Pi^4) - 
 (3*mu*yu[2, 3]*yub[2, 3]*zu[2]*zub[2])/(1024*Pi^4) - 
 (21*mu*zd[1]*zdb[1]*zu[2]*zub[2])/(512*Pi^4) - 
 (21*mu*zd[2]*zdb[2]*zu[2]*zub[2])/(512*Pi^4) - 
 (21*mu*zd[3]*zdb[3]*zu[2]*zub[2])/(512*Pi^4) - 
 (mu*gU[2, 1]*gUb[3, 1]*zu[3]*zub[2])/(1536*Pi^4) - 
 (mu*gU[2, 3]*gUb[3, 3]*zu[3]*zub[2])/(512*Pi^4) - 
 (3*mu*yu[2, 1]*yub[3, 1]*zu[3]*zub[2])/(1024*Pi^4) - 
 (3*mu*yu[2, 2]*yub[3, 2]*zu[3]*zub[2])/(1024*Pi^4) - 
 (3*mu*yu[2, 3]*yub[3, 3]*zu[3]*zub[2])/(1024*Pi^4) - 
 (3*mu*zu[1]*zu[2]*zub[1]*zub[2])/(128*Pi^4) - 
 (3*mu*zu[2]^2*zub[2]^2)/(256*Pi^4) - (mu*gU[3, 1]*gUb[1, 1]*zu[1]*zub[3])/
  (1536*Pi^4) - (mu*gU[3, 3]*gUb[1, 3]*zu[1]*zub[3])/(512*Pi^4) - 
 (3*mu*yu[3, 1]*yub[1, 1]*zu[1]*zub[3])/(1024*Pi^4) - 
 (3*mu*yu[3, 2]*yub[1, 2]*zu[1]*zub[3])/(1024*Pi^4) - 
 (3*mu*yu[3, 3]*yub[1, 3]*zu[1]*zub[3])/(1024*Pi^4) - 
 (mu*gU[3, 1]*gUb[2, 1]*zu[2]*zub[3])/(1536*Pi^4) - 
 (mu*gU[3, 3]*gUb[2, 3]*zu[2]*zub[3])/(512*Pi^4) - 
 (3*mu*yu[3, 1]*yub[2, 1]*zu[2]*zub[3])/(1024*Pi^4) - 
 (3*mu*yu[3, 2]*yub[2, 2]*zu[2]*zub[3])/(1024*Pi^4) - 
 (3*mu*yu[3, 3]*yub[2, 3]*zu[2]*zub[3])/(1024*Pi^4) + 
 (3*mu*zu[3]*zub[3])/(32*Pi^2) + (227*mu*g[1]^2*zu[3]*zub[3])/(20480*Pi^4) + 
 (99*mu*g[2]^2*zu[3]*zub[3])/(4096*Pi^4) + (17*mu*g[3]^2*zu[3]*zub[3])/
  (256*Pi^4) - (mu*gQ[1, 1]*gQb[1, 1]*zu[3]*zub[3])/(4096*Pi^4) - 
 (27*mu*gQ[1, 2]*gQb[1, 2]*zu[3]*zub[3])/(4096*Pi^4) - 
 (3*mu*gQ[1, 3]*gQb[1, 3]*zu[3]*zub[3])/(256*Pi^4) - 
 (mu*gQ[2, 1]*gQb[2, 1]*zu[3]*zub[3])/(4096*Pi^4) - 
 (27*mu*gQ[2, 2]*gQb[2, 2]*zu[3]*zub[3])/(4096*Pi^4) - 
 (3*mu*gQ[2, 3]*gQb[2, 3]*zu[3]*zub[3])/(256*Pi^4) - 
 (mu*gQ[3, 1]*gQb[3, 1]*zu[3]*zub[3])/(4096*Pi^4) - 
 (27*mu*gQ[3, 2]*gQb[3, 2]*zu[3]*zub[3])/(4096*Pi^4) - 
 (3*mu*gQ[3, 3]*gQb[3, 3]*zu[3]*zub[3])/(256*Pi^4) - 
 (mu*gU[3, 1]*gUb[3, 1]*zu[3]*zub[3])/(1536*Pi^4) - 
 (mu*gU[3, 3]*gUb[3, 3]*zu[3]*zub[3])/(512*Pi^4) - 
 (3*mu*yu[3, 1]*yub[3, 1]*zu[3]*zub[3])/(1024*Pi^4) - 
 (3*mu*yu[3, 2]*yub[3, 2]*zu[3]*zub[3])/(1024*Pi^4) - 
 (3*mu*yu[3, 3]*yub[3, 3]*zu[3]*zub[3])/(1024*Pi^4) - 
 (21*mu*zd[1]*zdb[1]*zu[3]*zub[3])/(512*Pi^4) - 
 (21*mu*zd[2]*zdb[2]*zu[3]*zub[3])/(512*Pi^4) - 
 (21*mu*zd[3]*zdb[3]*zu[3]*zub[3])/(512*Pi^4) - 
 (3*mu*zu[1]*zu[3]*zub[1]*zub[3])/(128*Pi^4) - 
 (3*mu*zu[2]*zu[3]*zub[2]*zub[3])/(128*Pi^4) - 
 (3*mu*zu[3]^2*zub[3]^2)/(256*Pi^4)
betaMMES[1]=
-(mub*gH[1]*gHc[1])/(8*Pi^2) - (3*mub*g[1]^2*gH[1]*gHc[1])/(320*Pi^4) - 
 (3*mub*g[2]^2*gH[1]*gHc[1])/(64*Pi^4) + (mub*gH[1]^2*gHb[1]*gHc[1])/
  (1024*Pi^4) + (3*mub*gH[1]*gH[2]*gHb[2]*gHc[1])/(1024*Pi^4) + 
 (mub*gH[1]*gHc[1]^2*gHcb[1])/(1024*Pi^4) + 
 (3*mub*gH[1]*gHc[1]*gHc[2]*gHcb[2])/(1024*Pi^4) + 
 (gH[1]*gHb[1]*M[1])/(32*Pi^2) + (51*g[1]^2*gH[1]*gHb[1]*M[1])/(20480*Pi^4) + 
 (51*g[2]^2*gH[1]*gHb[1]*M[1])/(4096*Pi^4) + (gH[1]^2*gHb[1]^2*M[1])/
  (8192*Pi^4) - (21*gH[1]*gH[2]*gHb[1]*gHb[2]*M[1])/(8192*Pi^4) + 
 (gHc[1]*gHcb[1]*M[1])/(32*Pi^2) + (51*g[1]^2*gHc[1]*gHcb[1]*M[1])/
  (20480*Pi^4) + (51*g[2]^2*gHc[1]*gHcb[1]*M[1])/(4096*Pi^4) - 
 (7*gH[1]*gHb[1]*gHc[1]*gHcb[1]*M[1])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*gHc[1]*gHcb[1]*M[1])/(4096*Pi^4) + 
 (gHc[1]^2*gHcb[1]^2*M[1])/(8192*Pi^4) - (9*gH[1]*gHb[1]*gHc[2]*gHcb[2]*M[1])/
  (4096*Pi^4) - (21*gHc[1]*gHc[2]*gHcb[1]*gHcb[2]*M[1])/(8192*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1])/(96*Pi^2) + (17*g[1]^2*gQ[1, 1]*gQb[1, 1]*M[1])/
  (184320*Pi^4) + (17*g[2]^2*gQ[1, 1]*gQb[1, 1]*M[1])/(4096*Pi^4) + 
 (17*g[3]^2*gQ[1, 1]*gQb[1, 1]*M[1])/(2304*Pi^4) + 
 (gQ[1, 1]^2*gQb[1, 1]^2*M[1])/(221184*Pi^4) - 
 (7*gQ[1, 1]*gQ[1, 2]*gQb[1, 1]*gQb[1, 2]*M[1])/(8192*Pi^4) - 
 (7*gQ[1, 1]*gQ[1, 3]*gQb[1, 1]*gQb[1, 3]*M[1])/(4608*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1])/(96*Pi^2) + (17*g[1]^2*gQ[2, 1]*gQb[2, 1]*M[1])/
  (184320*Pi^4) + (17*g[2]^2*gQ[2, 1]*gQb[2, 1]*M[1])/(4096*Pi^4) + 
 (17*g[3]^2*gQ[2, 1]*gQb[2, 1]*M[1])/(2304*Pi^4) + 
 (gQ[1, 1]*gQ[2, 1]*gQb[1, 1]*gQb[2, 1]*M[1])/(110592*Pi^4) - 
 (3*gQ[1, 2]*gQ[2, 1]*gQb[1, 2]*gQb[2, 1]*M[1])/(4096*Pi^4) - 
 (gQ[1, 1]*gQ[2, 2]*gQb[1, 2]*gQb[2, 1]*M[1])/(8192*Pi^4) - 
 (gQ[1, 3]*gQ[2, 1]*gQb[1, 3]*gQb[2, 1]*M[1])/(768*Pi^4) - 
 (gQ[1, 1]*gQ[2, 3]*gQb[1, 3]*gQb[2, 1]*M[1])/(4608*Pi^4) + 
 (gQ[2, 1]^2*gQb[2, 1]^2*M[1])/(221184*Pi^4) - 
 (gQ[1, 2]*gQ[2, 1]*gQb[1, 1]*gQb[2, 2]*M[1])/(8192*Pi^4) - 
 (3*gQ[1, 1]*gQ[2, 2]*gQb[1, 1]*gQb[2, 2]*M[1])/(4096*Pi^4) - 
 (7*gQ[2, 1]*gQ[2, 2]*gQb[2, 1]*gQb[2, 2]*M[1])/(8192*Pi^4) - 
 (gQ[1, 3]*gQ[2, 1]*gQb[1, 1]*gQb[2, 3]*M[1])/(4608*Pi^4) - 
 (gQ[1, 1]*gQ[2, 3]*gQb[1, 1]*gQb[2, 3]*M[1])/(768*Pi^4) - 
 (7*gQ[2, 1]*gQ[2, 3]*gQb[2, 1]*gQb[2, 3]*M[1])/(4608*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1])/(96*Pi^2) + (17*g[1]^2*gQ[3, 1]*gQb[3, 1]*M[1])/
  (184320*Pi^4) + (17*g[2]^2*gQ[3, 1]*gQb[3, 1]*M[1])/(4096*Pi^4) + 
 (17*g[3]^2*gQ[3, 1]*gQb[3, 1]*M[1])/(2304*Pi^4) + 
 (gQ[1, 1]*gQ[3, 1]*gQb[1, 1]*gQb[3, 1]*M[1])/(110592*Pi^4) - 
 (3*gQ[1, 2]*gQ[3, 1]*gQb[1, 2]*gQb[3, 1]*M[1])/(4096*Pi^4) - 
 (gQ[1, 1]*gQ[3, 2]*gQb[1, 2]*gQb[3, 1]*M[1])/(8192*Pi^4) - 
 (gQ[1, 3]*gQ[3, 1]*gQb[1, 3]*gQb[3, 1]*M[1])/(768*Pi^4) - 
 (gQ[1, 1]*gQ[3, 3]*gQb[1, 3]*gQb[3, 1]*M[1])/(4608*Pi^4) + 
 (gQ[2, 1]*gQ[3, 1]*gQb[2, 1]*gQb[3, 1]*M[1])/(110592*Pi^4) - 
 (3*gQ[2, 2]*gQ[3, 1]*gQb[2, 2]*gQb[3, 1]*M[1])/(4096*Pi^4) - 
 (gQ[2, 1]*gQ[3, 2]*gQb[2, 2]*gQb[3, 1]*M[1])/(8192*Pi^4) - 
 (gQ[2, 3]*gQ[3, 1]*gQb[2, 3]*gQb[3, 1]*M[1])/(768*Pi^4) - 
 (gQ[2, 1]*gQ[3, 3]*gQb[2, 3]*gQb[3, 1]*M[1])/(4608*Pi^4) + 
 (gQ[3, 1]^2*gQb[3, 1]^2*M[1])/(221184*Pi^4) - 
 (gQ[1, 2]*gQ[3, 1]*gQb[1, 1]*gQb[3, 2]*M[1])/(8192*Pi^4) - 
 (3*gQ[1, 1]*gQ[3, 2]*gQb[1, 1]*gQb[3, 2]*M[1])/(4096*Pi^4) - 
 (gQ[2, 2]*gQ[3, 1]*gQb[2, 1]*gQb[3, 2]*M[1])/(8192*Pi^4) - 
 (3*gQ[2, 1]*gQ[3, 2]*gQb[2, 1]*gQb[3, 2]*M[1])/(4096*Pi^4) - 
 (7*gQ[3, 1]*gQ[3, 2]*gQb[3, 1]*gQb[3, 2]*M[1])/(8192*Pi^4) - 
 (gQ[1, 3]*gQ[3, 1]*gQb[1, 1]*gQb[3, 3]*M[1])/(4608*Pi^4) - 
 (gQ[1, 1]*gQ[3, 3]*gQb[1, 1]*gQb[3, 3]*M[1])/(768*Pi^4) - 
 (gQ[2, 3]*gQ[3, 1]*gQb[2, 1]*gQb[3, 3]*M[1])/(4608*Pi^4) - 
 (gQ[2, 1]*gQ[3, 3]*gQb[2, 1]*gQb[3, 3]*M[1])/(768*Pi^4) - 
 (7*gQ[3, 1]*gQ[3, 3]*gQb[3, 1]*gQb[3, 3]*M[1])/(4608*Pi^4) + 
 (gU[1, 1]*gUb[1, 1]*M[1])/(12*Pi^2) + (17*g[1]^2*gU[1, 1]*gUb[1, 1]*M[1])/
  (1440*Pi^4) + (17*g[3]^2*gU[1, 1]*gUb[1, 1]*M[1])/(288*Pi^4) + 
 (gU[1, 1]^2*gUb[1, 1]^2*M[1])/(1728*Pi^4) - 
 (7*gU[1, 1]*gU[1, 3]*gUb[1, 1]*gUb[1, 3]*M[1])/(576*Pi^4) + 
 (gU[2, 1]*gUb[2, 1]*M[1])/(12*Pi^2) + (17*g[1]^2*gU[2, 1]*gUb[2, 1]*M[1])/
  (1440*Pi^4) + (17*g[3]^2*gU[2, 1]*gUb[2, 1]*M[1])/(288*Pi^4) + 
 (gU[1, 1]*gU[2, 1]*gUb[1, 1]*gUb[2, 1]*M[1])/(864*Pi^4) - 
 (gU[1, 3]*gU[2, 1]*gUb[1, 3]*gUb[2, 1]*M[1])/(96*Pi^4) - 
 (gU[1, 1]*gU[2, 3]*gUb[1, 3]*gUb[2, 1]*M[1])/(576*Pi^4) + 
 (gU[2, 1]^2*gUb[2, 1]^2*M[1])/(1728*Pi^4) - 
 (gU[1, 3]*gU[2, 1]*gUb[1, 1]*gUb[2, 3]*M[1])/(576*Pi^4) - 
 (gU[1, 1]*gU[2, 3]*gUb[1, 1]*gUb[2, 3]*M[1])/(96*Pi^4) - 
 (7*gU[2, 1]*gU[2, 3]*gUb[2, 1]*gUb[2, 3]*M[1])/(576*Pi^4) + 
 (gU[3, 1]*gUb[3, 1]*M[1])/(12*Pi^2) + (17*g[1]^2*gU[3, 1]*gUb[3, 1]*M[1])/
  (1440*Pi^4) + (17*g[3]^2*gU[3, 1]*gUb[3, 1]*M[1])/(288*Pi^4) + 
 (gU[1, 1]*gU[3, 1]*gUb[1, 1]*gUb[3, 1]*M[1])/(864*Pi^4) - 
 (gU[1, 3]*gU[3, 1]*gUb[1, 3]*gUb[3, 1]*M[1])/(96*Pi^4) - 
 (gU[1, 1]*gU[3, 3]*gUb[1, 3]*gUb[3, 1]*M[1])/(576*Pi^4) + 
 (gU[2, 1]*gU[3, 1]*gUb[2, 1]*gUb[3, 1]*M[1])/(864*Pi^4) - 
 (gU[2, 3]*gU[3, 1]*gUb[2, 3]*gUb[3, 1]*M[1])/(96*Pi^4) - 
 (gU[2, 1]*gU[3, 3]*gUb[2, 3]*gUb[3, 1]*M[1])/(576*Pi^4) + 
 (gU[3, 1]^2*gUb[3, 1]^2*M[1])/(1728*Pi^4) - 
 (gU[1, 3]*gU[3, 1]*gUb[1, 1]*gUb[3, 3]*M[1])/(576*Pi^4) - 
 (gU[1, 1]*gU[3, 3]*gUb[1, 1]*gUb[3, 3]*M[1])/(96*Pi^4) - 
 (gU[2, 3]*gU[3, 1]*gUb[2, 1]*gUb[3, 3]*M[1])/(576*Pi^4) - 
 (gU[2, 1]*gU[3, 3]*gUb[2, 1]*gUb[3, 3]*M[1])/(96*Pi^4) - 
 (7*gU[3, 1]*gU[3, 3]*gUb[3, 1]*gUb[3, 3]*M[1])/(576*Pi^4) + 
 (3*gH[1]^2*gHb[2]^2*M[2])/(1024*Pi^4) - (3*gH[1]*gHb[2]*gHc[1]*gHcb[2]*M[2])/
  (512*Pi^4) + (3*gHc[1]^2*gHcb[2]^2*M[2])/(1024*Pi^4) + 
 (gQ[1, 1]^2*gQb[1, 2]^2*M[2])/(1024*Pi^4) + 
 (gQ[1, 1]*gQ[2, 1]*gQb[1, 2]*gQb[2, 2]*M[2])/(512*Pi^4) + 
 (gQ[2, 1]^2*gQb[2, 2]^2*M[2])/(1024*Pi^4) + 
 (gQ[1, 1]*gQ[3, 1]*gQb[1, 2]*gQb[3, 2]*M[2])/(512*Pi^4) + 
 (gQ[2, 1]*gQ[3, 1]*gQb[2, 2]*gQb[3, 2]*M[2])/(512*Pi^4) + 
 (gQ[3, 1]^2*gQb[3, 2]^2*M[2])/(1024*Pi^4) + (gQ[1, 1]^2*gQb[1, 3]^2*M[3])/
  (576*Pi^4) + (gQ[1, 1]*gQ[2, 1]*gQb[1, 3]*gQb[2, 3]*M[3])/(288*Pi^4) + 
 (gQ[2, 1]^2*gQb[2, 3]^2*M[3])/(576*Pi^4) + 
 (gQ[1, 1]*gQ[3, 1]*gQb[1, 3]*gQb[3, 3]*M[3])/(288*Pi^4) + 
 (gQ[2, 1]*gQ[3, 1]*gQb[2, 3]*gQb[3, 3]*M[3])/(288*Pi^4) + 
 (gQ[3, 1]^2*gQb[3, 3]^2*M[3])/(576*Pi^4) + (gU[1, 1]^2*gUb[1, 3]^2*M[3])/
  (72*Pi^4) + (gU[1, 1]*gU[2, 1]*gUb[1, 3]*gUb[2, 3]*M[3])/(36*Pi^4) + 
 (gU[2, 1]^2*gUb[2, 3]^2*M[3])/(72*Pi^4) + 
 (gU[1, 1]*gU[3, 1]*gUb[1, 3]*gUb[3, 3]*M[3])/(36*Pi^4) + 
 (gU[2, 1]*gU[3, 1]*gUb[2, 3]*gUb[3, 3]*M[3])/(36*Pi^4) + 
 (gU[3, 1]^2*gUb[3, 3]^2*M[3])/(72*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yd[1, 1]*ydb[1, 1])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yd[1, 1]*ydb[1, 1])/(1024*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*yd[1, 1]*ydb[1, 1])/(6144*Pi^4) - 
 (gQ[1, 1]*gQb[2, 1]*M[1]*yd[1, 2]*ydb[1, 1])/(6144*Pi^4) - 
 (gQ[1, 1]*gQb[3, 1]*M[1]*yd[1, 3]*ydb[1, 1])/(6144*Pi^4) - 
 (gQ[2, 1]*gQb[1, 1]*M[1]*yd[1, 1]*ydb[1, 2])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yd[1, 2]*ydb[1, 2])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yd[1, 2]*ydb[1, 2])/(1024*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*yd[1, 2]*ydb[1, 2])/(6144*Pi^4) - 
 (gQ[2, 1]*gQb[3, 1]*M[1]*yd[1, 3]*ydb[1, 2])/(6144*Pi^4) - 
 (gQ[3, 1]*gQb[1, 1]*M[1]*yd[1, 1]*ydb[1, 3])/(6144*Pi^4) - 
 (gQ[3, 1]*gQb[2, 1]*M[1]*yd[1, 2]*ydb[1, 3])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yd[1, 3]*ydb[1, 3])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yd[1, 3]*ydb[1, 3])/(1024*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*yd[1, 3]*ydb[1, 3])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yd[2, 1]*ydb[2, 1])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yd[2, 1]*ydb[2, 1])/(1024*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*yd[2, 1]*ydb[2, 1])/(6144*Pi^4) - 
 (gQ[1, 1]*gQb[2, 1]*M[1]*yd[2, 2]*ydb[2, 1])/(6144*Pi^4) - 
 (gQ[1, 1]*gQb[3, 1]*M[1]*yd[2, 3]*ydb[2, 1])/(6144*Pi^4) - 
 (gQ[2, 1]*gQb[1, 1]*M[1]*yd[2, 1]*ydb[2, 2])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yd[2, 2]*ydb[2, 2])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yd[2, 2]*ydb[2, 2])/(1024*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*yd[2, 2]*ydb[2, 2])/(6144*Pi^4) - 
 (gQ[2, 1]*gQb[3, 1]*M[1]*yd[2, 3]*ydb[2, 2])/(6144*Pi^4) - 
 (gQ[3, 1]*gQb[1, 1]*M[1]*yd[2, 1]*ydb[2, 3])/(6144*Pi^4) - 
 (gQ[3, 1]*gQb[2, 1]*M[1]*yd[2, 2]*ydb[2, 3])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yd[2, 3]*ydb[2, 3])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yd[2, 3]*ydb[2, 3])/(1024*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*yd[2, 3]*ydb[2, 3])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yd[3, 1]*ydb[3, 1])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yd[3, 1]*ydb[3, 1])/(1024*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*yd[3, 1]*ydb[3, 1])/(6144*Pi^4) - 
 (gQ[1, 1]*gQb[2, 1]*M[1]*yd[3, 2]*ydb[3, 1])/(6144*Pi^4) - 
 (gQ[1, 1]*gQb[3, 1]*M[1]*yd[3, 3]*ydb[3, 1])/(6144*Pi^4) - 
 (gQ[2, 1]*gQb[1, 1]*M[1]*yd[3, 1]*ydb[3, 2])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yd[3, 2]*ydb[3, 2])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yd[3, 2]*ydb[3, 2])/(1024*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*yd[3, 2]*ydb[3, 2])/(6144*Pi^4) - 
 (gQ[2, 1]*gQb[3, 1]*M[1]*yd[3, 3]*ydb[3, 2])/(6144*Pi^4) - 
 (gQ[3, 1]*gQb[1, 1]*M[1]*yd[3, 1]*ydb[3, 3])/(6144*Pi^4) - 
 (gQ[3, 1]*gQb[2, 1]*M[1]*yd[3, 2]*ydb[3, 3])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yd[3, 3]*ydb[3, 3])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yd[3, 3]*ydb[3, 3])/(1024*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*yd[3, 3]*ydb[3, 3])/(6144*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*yl[1, 1]*ylb[1, 1])/(1024*Pi^4) - 
 (3*gHc[1]*gHcb[1]*M[1]*yl[1, 1]*ylb[1, 1])/(1024*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*yl[1, 2]*ylb[1, 2])/(1024*Pi^4) - 
 (3*gHc[1]*gHcb[1]*M[1]*yl[1, 2]*ylb[1, 2])/(1024*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*yl[1, 3]*ylb[1, 3])/(1024*Pi^4) - 
 (3*gHc[1]*gHcb[1]*M[1]*yl[1, 3]*ylb[1, 3])/(1024*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*yl[2, 1]*ylb[2, 1])/(1024*Pi^4) - 
 (3*gHc[1]*gHcb[1]*M[1]*yl[2, 1]*ylb[2, 1])/(1024*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*yl[2, 2]*ylb[2, 2])/(1024*Pi^4) - 
 (3*gHc[1]*gHcb[1]*M[1]*yl[2, 2]*ylb[2, 2])/(1024*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*yl[2, 3]*ylb[2, 3])/(1024*Pi^4) - 
 (3*gHc[1]*gHcb[1]*M[1]*yl[2, 3]*ylb[2, 3])/(1024*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*yl[3, 1]*ylb[3, 1])/(1024*Pi^4) - 
 (3*gHc[1]*gHcb[1]*M[1]*yl[3, 1]*ylb[3, 1])/(1024*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*yl[3, 2]*ylb[3, 2])/(1024*Pi^4) - 
 (3*gHc[1]*gHcb[1]*M[1]*yl[3, 2]*ylb[3, 2])/(1024*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*yl[3, 3]*ylb[3, 3])/(1024*Pi^4) - 
 (3*gHc[1]*gHcb[1]*M[1]*yl[3, 3]*ylb[3, 3])/(1024*Pi^4) + 
 (au*gQ[1, 1]*gU[1, 1]*yub[1, 1])/(96*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yu[1, 1]*yub[1, 1])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yu[1, 1]*yub[1, 1])/(1024*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*yu[1, 1]*yub[1, 1])/(6144*Pi^4) - 
 (gU[1, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yub[1, 1])/(384*Pi^4) - 
 (gQ[1, 1]*gQb[2, 1]*M[1]*yu[1, 2]*yub[1, 1])/(6144*Pi^4) - 
 (gQ[1, 1]*gQb[3, 1]*M[1]*yu[1, 3]*yub[1, 1])/(6144*Pi^4) - 
 (gU[1, 1]*gUb[2, 1]*M[1]*yu[2, 1]*yub[1, 1])/(384*Pi^4) - 
 (gU[1, 1]*gUb[3, 1]*M[1]*yu[3, 1]*yub[1, 1])/(384*Pi^4) + 
 (au*gQ[2, 1]*gU[1, 1]*yub[1, 2])/(96*Pi^4) - 
 (gQ[2, 1]*gQb[1, 1]*M[1]*yu[1, 1]*yub[1, 2])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yu[1, 2]*yub[1, 2])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yu[1, 2]*yub[1, 2])/(1024*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*yu[1, 2]*yub[1, 2])/(6144*Pi^4) - 
 (gU[1, 1]*gUb[1, 1]*M[1]*yu[1, 2]*yub[1, 2])/(384*Pi^4) - 
 (gQ[2, 1]*gQb[3, 1]*M[1]*yu[1, 3]*yub[1, 2])/(6144*Pi^4) - 
 (gU[1, 1]*gUb[2, 1]*M[1]*yu[2, 2]*yub[1, 2])/(384*Pi^4) - 
 (gU[1, 1]*gUb[3, 1]*M[1]*yu[3, 2]*yub[1, 2])/(384*Pi^4) + 
 (au*gQ[3, 1]*gU[1, 1]*yub[1, 3])/(96*Pi^4) - 
 (gQ[3, 1]*gQb[1, 1]*M[1]*yu[1, 1]*yub[1, 3])/(6144*Pi^4) - 
 (gQ[3, 1]*gQb[2, 1]*M[1]*yu[1, 2]*yub[1, 3])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yu[1, 3]*yub[1, 3])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yu[1, 3]*yub[1, 3])/(1024*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*yu[1, 3]*yub[1, 3])/(6144*Pi^4) - 
 (gU[1, 1]*gUb[1, 1]*M[1]*yu[1, 3]*yub[1, 3])/(384*Pi^4) - 
 (gU[1, 1]*gUb[2, 1]*M[1]*yu[2, 3]*yub[1, 3])/(384*Pi^4) - 
 (gU[1, 1]*gUb[3, 1]*M[1]*yu[3, 3]*yub[1, 3])/(384*Pi^4) + 
 (au*gQ[1, 1]*gU[2, 1]*yub[2, 1])/(96*Pi^4) - 
 (gU[2, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yub[2, 1])/(384*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yu[2, 1]*yub[2, 1])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yu[2, 1]*yub[2, 1])/(1024*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*yu[2, 1]*yub[2, 1])/(6144*Pi^4) - 
 (gU[2, 1]*gUb[2, 1]*M[1]*yu[2, 1]*yub[2, 1])/(384*Pi^4) - 
 (gQ[1, 1]*gQb[2, 1]*M[1]*yu[2, 2]*yub[2, 1])/(6144*Pi^4) - 
 (gQ[1, 1]*gQb[3, 1]*M[1]*yu[2, 3]*yub[2, 1])/(6144*Pi^4) - 
 (gU[2, 1]*gUb[3, 1]*M[1]*yu[3, 1]*yub[2, 1])/(384*Pi^4) + 
 (au*gQ[2, 1]*gU[2, 1]*yub[2, 2])/(96*Pi^4) - 
 (gU[2, 1]*gUb[1, 1]*M[1]*yu[1, 2]*yub[2, 2])/(384*Pi^4) - 
 (gQ[2, 1]*gQb[1, 1]*M[1]*yu[2, 1]*yub[2, 2])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yu[2, 2]*yub[2, 2])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yu[2, 2]*yub[2, 2])/(1024*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*yu[2, 2]*yub[2, 2])/(6144*Pi^4) - 
 (gU[2, 1]*gUb[2, 1]*M[1]*yu[2, 2]*yub[2, 2])/(384*Pi^4) - 
 (gQ[2, 1]*gQb[3, 1]*M[1]*yu[2, 3]*yub[2, 2])/(6144*Pi^4) - 
 (gU[2, 1]*gUb[3, 1]*M[1]*yu[3, 2]*yub[2, 2])/(384*Pi^4) + 
 (au*gQ[3, 1]*gU[2, 1]*yub[2, 3])/(96*Pi^4) - 
 (gU[2, 1]*gUb[1, 1]*M[1]*yu[1, 3]*yub[2, 3])/(384*Pi^4) - 
 (gQ[3, 1]*gQb[1, 1]*M[1]*yu[2, 1]*yub[2, 3])/(6144*Pi^4) - 
 (gQ[3, 1]*gQb[2, 1]*M[1]*yu[2, 2]*yub[2, 3])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yu[2, 3]*yub[2, 3])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yu[2, 3]*yub[2, 3])/(1024*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*yu[2, 3]*yub[2, 3])/(6144*Pi^4) - 
 (gU[2, 1]*gUb[2, 1]*M[1]*yu[2, 3]*yub[2, 3])/(384*Pi^4) - 
 (gU[2, 1]*gUb[3, 1]*M[1]*yu[3, 3]*yub[2, 3])/(384*Pi^4) + 
 (au*gQ[1, 1]*gU[3, 1]*yub[3, 1])/(96*Pi^4) - 
 (gU[3, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yub[3, 1])/(384*Pi^4) - 
 (gU[3, 1]*gUb[2, 1]*M[1]*yu[2, 1]*yub[3, 1])/(384*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yu[3, 1]*yub[3, 1])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yu[3, 1]*yub[3, 1])/(1024*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*yu[3, 1]*yub[3, 1])/(6144*Pi^4) - 
 (gU[3, 1]*gUb[3, 1]*M[1]*yu[3, 1]*yub[3, 1])/(384*Pi^4) - 
 (gQ[1, 1]*gQb[2, 1]*M[1]*yu[3, 2]*yub[3, 1])/(6144*Pi^4) - 
 (gQ[1, 1]*gQb[3, 1]*M[1]*yu[3, 3]*yub[3, 1])/(6144*Pi^4) + 
 (au*gQ[2, 1]*gU[3, 1]*yub[3, 2])/(96*Pi^4) - 
 (gU[3, 1]*gUb[1, 1]*M[1]*yu[1, 2]*yub[3, 2])/(384*Pi^4) - 
 (gU[3, 1]*gUb[2, 1]*M[1]*yu[2, 2]*yub[3, 2])/(384*Pi^4) - 
 (gQ[2, 1]*gQb[1, 1]*M[1]*yu[3, 1]*yub[3, 2])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yu[3, 2]*yub[3, 2])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yu[3, 2]*yub[3, 2])/(1024*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*yu[3, 2]*yub[3, 2])/(6144*Pi^4) - 
 (gU[3, 1]*gUb[3, 1]*M[1]*yu[3, 2]*yub[3, 2])/(384*Pi^4) - 
 (gQ[2, 1]*gQb[3, 1]*M[1]*yu[3, 3]*yub[3, 2])/(6144*Pi^4) + 
 (au*gQ[3, 1]*gU[3, 1]*yub[3, 3])/(96*Pi^4) - 
 (gU[3, 1]*gUb[1, 1]*M[1]*yu[1, 3]*yub[3, 3])/(384*Pi^4) - 
 (gU[3, 1]*gUb[2, 1]*M[1]*yu[2, 3]*yub[3, 3])/(384*Pi^4) - 
 (gQ[3, 1]*gQb[1, 1]*M[1]*yu[3, 1]*yub[3, 3])/(6144*Pi^4) - 
 (gQ[3, 1]*gQb[2, 1]*M[1]*yu[3, 2]*yub[3, 3])/(6144*Pi^4) - 
 (9*gH[1]*gHb[1]*M[1]*yu[3, 3]*yub[3, 3])/(1024*Pi^4) - 
 (9*gHc[1]*gHcb[1]*M[1]*yu[3, 3]*yub[3, 3])/(1024*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*yu[3, 3]*yub[3, 3])/(6144*Pi^4) - 
 (gU[3, 1]*gUb[3, 1]*M[1]*yu[3, 3]*yub[3, 3])/(384*Pi^4) + 
 (3*mub*gH[1]*gHc[1]*zd[1]*zdb[1])/(256*Pi^4) - 
 (3*gHc[1]*gHcb[1]*M[1]*zd[1]*zdb[1])/(2048*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*zd[1]*zdb[1])/(1024*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*zd[1]*zdb[1])/(1024*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*zd[1]*zdb[1])/(1024*Pi^4) + 
 (3*mub*gH[1]*gHc[1]*zd[2]*zdb[2])/(256*Pi^4) - 
 (3*gHc[1]*gHcb[1]*M[1]*zd[2]*zdb[2])/(2048*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*zd[2]*zdb[2])/(1024*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*zd[2]*zdb[2])/(1024*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*zd[2]*zdb[2])/(1024*Pi^4) + 
 (3*mub*gH[1]*gHc[1]*zd[3]*zdb[3])/(256*Pi^4) - 
 (3*gHc[1]*gHcb[1]*M[1]*zd[3]*zdb[3])/(2048*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*zd[3]*zdb[3])/(1024*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*zd[3]*zdb[3])/(1024*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*zd[3]*zdb[3])/(1024*Pi^4) - 
 (au*gH[1]*gQ[1, 1]*zqb[1])/(128*Pi^4) + (3*mub*gH[1]*gHc[1]*zq[1]*zqb[1])/
  (256*Pi^4) - (3*gH[1]*gHb[1]*M[1]*zq[1]*zqb[1])/(2048*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*zq[1]*zqb[1])/(6144*Pi^4) - 
 (gU[1, 1]*gUb[1, 1]*M[1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (gU[2, 1]*gUb[2, 1]*M[1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (gU[3, 1]*gUb[3, 1]*M[1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (gQ[1, 1]*gQb[2, 1]*M[1]*zq[2]*zqb[1])/(6144*Pi^4) - 
 (gQ[1, 1]*gQb[3, 1]*M[1]*zq[3]*zqb[1])/(6144*Pi^4) - 
 (au*gH[1]*gQ[2, 1]*zqb[2])/(128*Pi^4) - 
 (gQ[2, 1]*gQb[1, 1]*M[1]*zq[1]*zqb[2])/(6144*Pi^4) + 
 (3*mub*gH[1]*gHc[1]*zq[2]*zqb[2])/(256*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*zq[2]*zqb[2])/(2048*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*zq[2]*zqb[2])/(6144*Pi^4) - 
 (gU[1, 1]*gUb[1, 1]*M[1]*zq[2]*zqb[2])/(64*Pi^4) - 
 (gU[2, 1]*gUb[2, 1]*M[1]*zq[2]*zqb[2])/(64*Pi^4) - 
 (gU[3, 1]*gUb[3, 1]*M[1]*zq[2]*zqb[2])/(64*Pi^4) - 
 (gQ[2, 1]*gQb[3, 1]*M[1]*zq[3]*zqb[2])/(6144*Pi^4) - 
 (au*gH[1]*gQ[3, 1]*zqb[3])/(128*Pi^4) - 
 (gQ[3, 1]*gQb[1, 1]*M[1]*zq[1]*zqb[3])/(6144*Pi^4) - 
 (gQ[3, 1]*gQb[2, 1]*M[1]*zq[2]*zqb[3])/(6144*Pi^4) + 
 (3*mub*gH[1]*gHc[1]*zq[3]*zqb[3])/(256*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*zq[3]*zqb[3])/(2048*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*zq[3]*zqb[3])/(6144*Pi^4) - 
 (gU[1, 1]*gUb[1, 1]*M[1]*zq[3]*zqb[3])/(64*Pi^4) - 
 (gU[2, 1]*gUb[2, 1]*M[1]*zq[3]*zqb[3])/(64*Pi^4) - 
 (gU[3, 1]*gUb[3, 1]*M[1]*zq[3]*zqb[3])/(64*Pi^4) + 
 (au*gH[1]*gU[1, 1]*zub[1])/(32*Pi^4) + (3*mub*gH[1]*gHc[1]*zu[1]*zub[1])/
  (256*Pi^4) - (3*gH[1]*gHb[1]*M[1]*zu[1]*zub[1])/(2048*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*zu[1]*zub[1])/(1024*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*zu[1]*zub[1])/(1024*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*zu[1]*zub[1])/(1024*Pi^4) - 
 (gU[1, 1]*gUb[1, 1]*M[1]*zu[1]*zub[1])/(384*Pi^4) - 
 (gU[1, 1]*gUb[2, 1]*M[1]*zu[2]*zub[1])/(384*Pi^4) - 
 (gU[1, 1]*gUb[3, 1]*M[1]*zu[3]*zub[1])/(384*Pi^4) + 
 (au*gH[1]*gU[2, 1]*zub[2])/(32*Pi^4) - 
 (gU[2, 1]*gUb[1, 1]*M[1]*zu[1]*zub[2])/(384*Pi^4) + 
 (3*mub*gH[1]*gHc[1]*zu[2]*zub[2])/(256*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*zu[2]*zub[2])/(2048*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*zu[2]*zub[2])/(1024*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*zu[2]*zub[2])/(1024*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*zu[2]*zub[2])/(1024*Pi^4) - 
 (gU[2, 1]*gUb[2, 1]*M[1]*zu[2]*zub[2])/(384*Pi^4) - 
 (gU[2, 1]*gUb[3, 1]*M[1]*zu[3]*zub[2])/(384*Pi^4) + 
 (au*gH[1]*gU[3, 1]*zub[3])/(32*Pi^4) - 
 (gU[3, 1]*gUb[1, 1]*M[1]*zu[1]*zub[3])/(384*Pi^4) - 
 (gU[3, 1]*gUb[2, 1]*M[1]*zu[2]*zub[3])/(384*Pi^4) + 
 (3*mub*gH[1]*gHc[1]*zu[3]*zub[3])/(256*Pi^4) - 
 (3*gH[1]*gHb[1]*M[1]*zu[3]*zub[3])/(2048*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*zu[3]*zub[3])/(1024*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*zu[3]*zub[3])/(1024*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*zu[3]*zub[3])/(1024*Pi^4) - 
 (gU[3, 1]*gUb[3, 1]*M[1]*zu[3]*zub[3])/(384*Pi^4)
betaMMES[2]=
-(mub*gH[2]*gHc[2])/(8*Pi^2) - (3*mub*g[1]^2*gH[2]*gHc[2])/(320*Pi^4) - 
 (3*mub*g[2]^2*gH[2]*gHc[2])/(32*Pi^4) + (mub*gH[1]*gH[2]*gHb[1]*gHc[2])/
  (1024*Pi^4) + (3*mub*gH[2]^2*gHb[2]*gHc[2])/(1024*Pi^4) + 
 (mub*gH[2]*gHc[1]*gHc[2]*gHcb[1])/(1024*Pi^4) + 
 (3*mub*gH[2]*gHc[2]^2*gHcb[2])/(1024*Pi^4) + 
 (gH[2]^2*gHb[1]^2*M[1])/(1024*Pi^4) - (gH[2]*gHb[1]*gHc[2]*gHcb[1]*M[1])/
  (512*Pi^4) + (gHc[2]^2*gHcb[1]^2*M[1])/(1024*Pi^4) + 
 (gQ[1, 2]^2*gQb[1, 1]^2*M[1])/(3072*Pi^4) + 
 (gQ[1, 2]*gQ[2, 2]*gQb[1, 1]*gQb[2, 1]*M[1])/(1536*Pi^4) + 
 (gQ[2, 2]^2*gQb[2, 1]^2*M[1])/(3072*Pi^4) + 
 (gQ[1, 2]*gQ[3, 2]*gQb[1, 1]*gQb[3, 1]*M[1])/(1536*Pi^4) + 
 (gQ[2, 2]*gQ[3, 2]*gQb[2, 1]*gQb[3, 1]*M[1])/(1536*Pi^4) + 
 (gQ[3, 2]^2*gQb[3, 1]^2*M[1])/(3072*Pi^4) - (3*g[2]^2*M[2])/(4*Pi^2) - 
 (25*g[2]^4*M[2])/(96*Pi^4) + (gH[2]*gHb[2]*M[2])/(32*Pi^2) + 
 (51*g[1]^2*gH[2]*gHb[2]*M[2])/(20480*Pi^4) + (91*g[2]^2*gH[2]*gHb[2]*M[2])/
  (4096*Pi^4) - (7*gH[1]*gH[2]*gHb[1]*gHb[2]*M[2])/(8192*Pi^4) - 
 (29*gH[2]^2*gHb[2]^2*M[2])/(8192*Pi^4) - 
 (3*gH[2]*gHb[2]*gHc[1]*gHcb[1]*M[2])/(4096*Pi^4) + 
 (gHc[2]*gHcb[2]*M[2])/(32*Pi^2) + (51*g[1]^2*gHc[2]*gHcb[2]*M[2])/
  (20480*Pi^4) + (91*g[2]^2*gHc[2]*gHcb[2]*M[2])/(4096*Pi^4) - 
 (3*gH[1]*gHb[1]*gHc[2]*gHcb[2]*M[2])/(4096*Pi^4) - 
 (21*gH[2]*gHb[2]*gHc[2]*gHcb[2]*M[2])/(2048*Pi^4) - 
 (7*gHc[1]*gHc[2]*gHcb[1]*gHcb[2]*M[2])/(8192*Pi^4) - 
 (29*gHc[2]^2*gHcb[2]^2*M[2])/(8192*Pi^4) + (3*gQ[1, 2]*gQb[1, 2]*M[2])/
  (32*Pi^2) + (17*g[1]^2*gQ[1, 2]*gQb[1, 2]*M[2])/(20480*Pi^4) + 
 (273*g[2]^2*gQ[1, 2]*gQb[1, 2]*M[2])/(4096*Pi^4) + 
 (17*g[3]^2*gQ[1, 2]*gQb[1, 2]*M[2])/(256*Pi^4) - 
 (7*gQ[1, 1]*gQ[1, 2]*gQb[1, 1]*gQb[1, 2]*M[2])/(24576*Pi^4) - 
 (87*gQ[1, 2]^2*gQb[1, 2]^2*M[2])/(8192*Pi^4) - 
 (7*gQ[1, 2]*gQ[1, 3]*gQb[1, 2]*gQb[1, 3]*M[2])/(512*Pi^4) - 
 (gQ[1, 2]*gQ[2, 1]*gQb[1, 2]*gQb[2, 1]*M[2])/(4096*Pi^4) - 
 (gQ[1, 1]*gQ[2, 2]*gQb[1, 2]*gQb[2, 1]*M[2])/(24576*Pi^4) + 
 (3*gQ[2, 2]*gQb[2, 2]*M[2])/(32*Pi^2) + (17*g[1]^2*gQ[2, 2]*gQb[2, 2]*M[2])/
  (20480*Pi^4) + (273*g[2]^2*gQ[2, 2]*gQb[2, 2]*M[2])/(4096*Pi^4) + 
 (17*g[3]^2*gQ[2, 2]*gQb[2, 2]*M[2])/(256*Pi^4) - 
 (gQ[1, 2]*gQ[2, 1]*gQb[1, 1]*gQb[2, 2]*M[2])/(24576*Pi^4) - 
 (gQ[1, 1]*gQ[2, 2]*gQb[1, 1]*gQb[2, 2]*M[2])/(4096*Pi^4) - 
 (87*gQ[1, 2]*gQ[2, 2]*gQb[1, 2]*gQb[2, 2]*M[2])/(4096*Pi^4) - 
 (3*gQ[1, 3]*gQ[2, 2]*gQb[1, 3]*gQb[2, 2]*M[2])/(256*Pi^4) - 
 (gQ[1, 2]*gQ[2, 3]*gQb[1, 3]*gQb[2, 2]*M[2])/(512*Pi^4) - 
 (7*gQ[2, 1]*gQ[2, 2]*gQb[2, 1]*gQb[2, 2]*M[2])/(24576*Pi^4) - 
 (87*gQ[2, 2]^2*gQb[2, 2]^2*M[2])/(8192*Pi^4) - 
 (gQ[1, 3]*gQ[2, 2]*gQb[1, 2]*gQb[2, 3]*M[2])/(512*Pi^4) - 
 (3*gQ[1, 2]*gQ[2, 3]*gQb[1, 2]*gQb[2, 3]*M[2])/(256*Pi^4) - 
 (7*gQ[2, 2]*gQ[2, 3]*gQb[2, 2]*gQb[2, 3]*M[2])/(512*Pi^4) - 
 (gQ[1, 2]*gQ[3, 1]*gQb[1, 2]*gQb[3, 1]*M[2])/(4096*Pi^4) - 
 (gQ[1, 1]*gQ[3, 2]*gQb[1, 2]*gQb[3, 1]*M[2])/(24576*Pi^4) - 
 (gQ[2, 2]*gQ[3, 1]*gQb[2, 2]*gQb[3, 1]*M[2])/(4096*Pi^4) - 
 (gQ[2, 1]*gQ[3, 2]*gQb[2, 2]*gQb[3, 1]*M[2])/(24576*Pi^4) + 
 (3*gQ[3, 2]*gQb[3, 2]*M[2])/(32*Pi^2) + (17*g[1]^2*gQ[3, 2]*gQb[3, 2]*M[2])/
  (20480*Pi^4) + (273*g[2]^2*gQ[3, 2]*gQb[3, 2]*M[2])/(4096*Pi^4) + 
 (17*g[3]^2*gQ[3, 2]*gQb[3, 2]*M[2])/(256*Pi^4) - 
 (gQ[1, 2]*gQ[3, 1]*gQb[1, 1]*gQb[3, 2]*M[2])/(24576*Pi^4) - 
 (gQ[1, 1]*gQ[3, 2]*gQb[1, 1]*gQb[3, 2]*M[2])/(4096*Pi^4) - 
 (87*gQ[1, 2]*gQ[3, 2]*gQb[1, 2]*gQb[3, 2]*M[2])/(4096*Pi^4) - 
 (3*gQ[1, 3]*gQ[3, 2]*gQb[1, 3]*gQb[3, 2]*M[2])/(256*Pi^4) - 
 (gQ[1, 2]*gQ[3, 3]*gQb[1, 3]*gQb[3, 2]*M[2])/(512*Pi^4) - 
 (gQ[2, 2]*gQ[3, 1]*gQb[2, 1]*gQb[3, 2]*M[2])/(24576*Pi^4) - 
 (gQ[2, 1]*gQ[3, 2]*gQb[2, 1]*gQb[3, 2]*M[2])/(4096*Pi^4) - 
 (87*gQ[2, 2]*gQ[3, 2]*gQb[2, 2]*gQb[3, 2]*M[2])/(4096*Pi^4) - 
 (3*gQ[2, 3]*gQ[3, 2]*gQb[2, 3]*gQb[3, 2]*M[2])/(256*Pi^4) - 
 (gQ[2, 2]*gQ[3, 3]*gQb[2, 3]*gQb[3, 2]*M[2])/(512*Pi^4) - 
 (7*gQ[3, 1]*gQ[3, 2]*gQb[3, 1]*gQb[3, 2]*M[2])/(24576*Pi^4) - 
 (87*gQ[3, 2]^2*gQb[3, 2]^2*M[2])/(8192*Pi^4) - 
 (gQ[1, 3]*gQ[3, 2]*gQb[1, 2]*gQb[3, 3]*M[2])/(512*Pi^4) - 
 (3*gQ[1, 2]*gQ[3, 3]*gQb[1, 2]*gQb[3, 3]*M[2])/(256*Pi^4) - 
 (gQ[2, 3]*gQ[3, 2]*gQb[2, 2]*gQb[3, 3]*M[2])/(512*Pi^4) - 
 (3*gQ[2, 2]*gQ[3, 3]*gQb[2, 2]*gQb[3, 3]*M[2])/(256*Pi^4) - 
 (7*gQ[3, 2]*gQ[3, 3]*gQb[3, 2]*gQb[3, 3]*M[2])/(512*Pi^4) + 
 (gQ[1, 2]^2*gQb[1, 3]^2*M[3])/(64*Pi^4) + 
 (gQ[1, 2]*gQ[2, 2]*gQb[1, 3]*gQb[2, 3]*M[3])/(32*Pi^4) + 
 (gQ[2, 2]^2*gQb[2, 3]^2*M[3])/(64*Pi^4) + 
 (gQ[1, 2]*gQ[3, 2]*gQb[1, 3]*gQb[3, 3]*M[3])/(32*Pi^4) + 
 (gQ[2, 2]*gQ[3, 2]*gQb[2, 3]*gQb[3, 3]*M[3])/(32*Pi^4) + 
 (gQ[3, 2]^2*gQb[3, 3]^2*M[3])/(64*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yd[1, 1]*ydb[1, 1])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yd[1, 1]*ydb[1, 1])/(1024*Pi^4) - 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*yd[1, 1]*ydb[1, 1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*yd[1, 2]*ydb[1, 1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*yd[1, 3]*ydb[1, 1])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*yd[1, 1]*ydb[1, 2])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yd[1, 2]*ydb[1, 2])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yd[1, 2]*ydb[1, 2])/(1024*Pi^4) - 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*yd[1, 2]*ydb[1, 2])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*yd[1, 3]*ydb[1, 2])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*yd[1, 1]*ydb[1, 3])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*yd[1, 2]*ydb[1, 3])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yd[1, 3]*ydb[1, 3])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yd[1, 3]*ydb[1, 3])/(1024*Pi^4) - 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*yd[1, 3]*ydb[1, 3])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yd[2, 1]*ydb[2, 1])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yd[2, 1]*ydb[2, 1])/(1024*Pi^4) - 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*yd[2, 1]*ydb[2, 1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*yd[2, 2]*ydb[2, 1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*yd[2, 3]*ydb[2, 1])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*yd[2, 1]*ydb[2, 2])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yd[2, 2]*ydb[2, 2])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yd[2, 2]*ydb[2, 2])/(1024*Pi^4) - 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*yd[2, 2]*ydb[2, 2])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*yd[2, 3]*ydb[2, 2])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*yd[2, 1]*ydb[2, 3])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*yd[2, 2]*ydb[2, 3])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yd[2, 3]*ydb[2, 3])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yd[2, 3]*ydb[2, 3])/(1024*Pi^4) - 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*yd[2, 3]*ydb[2, 3])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yd[3, 1]*ydb[3, 1])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yd[3, 1]*ydb[3, 1])/(1024*Pi^4) - 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*yd[3, 1]*ydb[3, 1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*yd[3, 2]*ydb[3, 1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*yd[3, 3]*ydb[3, 1])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*yd[3, 1]*ydb[3, 2])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yd[3, 2]*ydb[3, 2])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yd[3, 2]*ydb[3, 2])/(1024*Pi^4) - 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*yd[3, 2]*ydb[3, 2])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*yd[3, 3]*ydb[3, 2])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*yd[3, 1]*ydb[3, 3])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*yd[3, 2]*ydb[3, 3])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yd[3, 3]*ydb[3, 3])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yd[3, 3]*ydb[3, 3])/(1024*Pi^4) - 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*yd[3, 3]*ydb[3, 3])/(2048*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*yl[1, 1]*ylb[1, 1])/(1024*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*yl[1, 1]*ylb[1, 1])/(1024*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*yl[1, 2]*ylb[1, 2])/(1024*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*yl[1, 2]*ylb[1, 2])/(1024*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*yl[1, 3]*ylb[1, 3])/(1024*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*yl[1, 3]*ylb[1, 3])/(1024*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*yl[2, 1]*ylb[2, 1])/(1024*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*yl[2, 1]*ylb[2, 1])/(1024*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*yl[2, 2]*ylb[2, 2])/(1024*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*yl[2, 2]*ylb[2, 2])/(1024*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*yl[2, 3]*ylb[2, 3])/(1024*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*yl[2, 3]*ylb[2, 3])/(1024*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*yl[3, 1]*ylb[3, 1])/(1024*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*yl[3, 1]*ylb[3, 1])/(1024*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*yl[3, 2]*ylb[3, 2])/(1024*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*yl[3, 2]*ylb[3, 2])/(1024*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*yl[3, 3]*ylb[3, 3])/(1024*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*yl[3, 3]*ylb[3, 3])/(1024*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yu[1, 1]*yub[1, 1])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yu[1, 1]*yub[1, 1])/(1024*Pi^4) - 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*yu[1, 1]*yub[1, 1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*yu[1, 2]*yub[1, 1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*yu[1, 3]*yub[1, 1])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*yu[1, 1]*yub[1, 2])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yu[1, 2]*yub[1, 2])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yu[1, 2]*yub[1, 2])/(1024*Pi^4) - 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*yu[1, 2]*yub[1, 2])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*yu[1, 3]*yub[1, 2])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*yu[1, 1]*yub[1, 3])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*yu[1, 2]*yub[1, 3])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yu[1, 3]*yub[1, 3])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yu[1, 3]*yub[1, 3])/(1024*Pi^4) - 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*yu[1, 3]*yub[1, 3])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yu[2, 1]*yub[2, 1])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yu[2, 1]*yub[2, 1])/(1024*Pi^4) - 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*yu[2, 1]*yub[2, 1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*yu[2, 2]*yub[2, 1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*yu[2, 3]*yub[2, 1])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*yu[2, 1]*yub[2, 2])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yu[2, 2]*yub[2, 2])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yu[2, 2]*yub[2, 2])/(1024*Pi^4) - 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*yu[2, 2]*yub[2, 2])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*yu[2, 3]*yub[2, 2])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*yu[2, 1]*yub[2, 3])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*yu[2, 2]*yub[2, 3])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yu[2, 3]*yub[2, 3])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yu[2, 3]*yub[2, 3])/(1024*Pi^4) - 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*yu[2, 3]*yub[2, 3])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yu[3, 1]*yub[3, 1])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yu[3, 1]*yub[3, 1])/(1024*Pi^4) - 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*yu[3, 1]*yub[3, 1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*yu[3, 2]*yub[3, 1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*yu[3, 3]*yub[3, 1])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*yu[3, 1]*yub[3, 2])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yu[3, 2]*yub[3, 2])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yu[3, 2]*yub[3, 2])/(1024*Pi^4) - 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*yu[3, 2]*yub[3, 2])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*yu[3, 3]*yub[3, 2])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*yu[3, 1]*yub[3, 3])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*yu[3, 2]*yub[3, 3])/(2048*Pi^4) - 
 (9*gH[2]*gHb[2]*M[2]*yu[3, 3]*yub[3, 3])/(1024*Pi^4) - 
 (9*gHc[2]*gHcb[2]*M[2]*yu[3, 3]*yub[3, 3])/(1024*Pi^4) - 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*yu[3, 3]*yub[3, 3])/(2048*Pi^4) + 
 (3*mub*gH[2]*gHc[2]*zd[1]*zdb[1])/(256*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*zd[1]*zdb[1])/(2048*Pi^4) - 
 (9*gQ[1, 2]*gQb[1, 2]*M[2]*zd[1]*zdb[1])/(1024*Pi^4) - 
 (9*gQ[2, 2]*gQb[2, 2]*M[2]*zd[1]*zdb[1])/(1024*Pi^4) - 
 (9*gQ[3, 2]*gQb[3, 2]*M[2]*zd[1]*zdb[1])/(1024*Pi^4) + 
 (3*mub*gH[2]*gHc[2]*zd[2]*zdb[2])/(256*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*zd[2]*zdb[2])/(2048*Pi^4) - 
 (9*gQ[1, 2]*gQb[1, 2]*M[2]*zd[2]*zdb[2])/(1024*Pi^4) - 
 (9*gQ[2, 2]*gQb[2, 2]*M[2]*zd[2]*zdb[2])/(1024*Pi^4) - 
 (9*gQ[3, 2]*gQb[3, 2]*M[2]*zd[2]*zdb[2])/(1024*Pi^4) + 
 (3*mub*gH[2]*gHc[2]*zd[3]*zdb[3])/(256*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*zd[3]*zdb[3])/(2048*Pi^4) - 
 (9*gQ[1, 2]*gQb[1, 2]*M[2]*zd[3]*zdb[3])/(1024*Pi^4) - 
 (9*gQ[2, 2]*gQb[2, 2]*M[2]*zd[3]*zdb[3])/(1024*Pi^4) - 
 (9*gQ[3, 2]*gQb[3, 2]*M[2]*zd[3]*zdb[3])/(1024*Pi^4) + 
 (3*au*gH[2]*gQ[1, 2]*zqb[1])/(128*Pi^4) + (3*mub*gH[2]*gHc[2]*zq[1]*zqb[1])/
  (256*Pi^4) - (3*gH[2]*gHb[2]*M[2]*zq[1]*zqb[1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*zq[1]*zqb[1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*zq[2]*zqb[1])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*zq[3]*zqb[1])/(2048*Pi^4) + 
 (3*au*gH[2]*gQ[2, 2]*zqb[2])/(128*Pi^4) - 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*zq[1]*zqb[2])/(2048*Pi^4) + 
 (3*mub*gH[2]*gHc[2]*zq[2]*zqb[2])/(256*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*zq[2]*zqb[2])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*zq[2]*zqb[2])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*zq[3]*zqb[2])/(2048*Pi^4) + 
 (3*au*gH[2]*gQ[3, 2]*zqb[3])/(128*Pi^4) - 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*zq[1]*zqb[3])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*zq[2]*zqb[3])/(2048*Pi^4) + 
 (3*mub*gH[2]*gHc[2]*zq[3]*zqb[3])/(256*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*zq[3]*zqb[3])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*zq[3]*zqb[3])/(2048*Pi^4) + 
 (3*mub*gH[2]*gHc[2]*zu[1]*zub[1])/(256*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*zu[1]*zub[1])/(2048*Pi^4) - 
 (9*gQ[1, 2]*gQb[1, 2]*M[2]*zu[1]*zub[1])/(1024*Pi^4) - 
 (9*gQ[2, 2]*gQb[2, 2]*M[2]*zu[1]*zub[1])/(1024*Pi^4) - 
 (9*gQ[3, 2]*gQb[3, 2]*M[2]*zu[1]*zub[1])/(1024*Pi^4) + 
 (3*mub*gH[2]*gHc[2]*zu[2]*zub[2])/(256*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*zu[2]*zub[2])/(2048*Pi^4) - 
 (9*gQ[1, 2]*gQb[1, 2]*M[2]*zu[2]*zub[2])/(1024*Pi^4) - 
 (9*gQ[2, 2]*gQb[2, 2]*M[2]*zu[2]*zub[2])/(1024*Pi^4) - 
 (9*gQ[3, 2]*gQb[3, 2]*M[2]*zu[2]*zub[2])/(1024*Pi^4) + 
 (3*mub*gH[2]*gHc[2]*zu[3]*zub[3])/(256*Pi^4) - 
 (3*gH[2]*gHb[2]*M[2]*zu[3]*zub[3])/(2048*Pi^4) - 
 (9*gQ[1, 2]*gQb[1, 2]*M[2]*zu[3]*zub[3])/(1024*Pi^4) - 
 (9*gQ[2, 2]*gQb[2, 2]*M[2]*zu[3]*zub[3])/(1024*Pi^4) - 
 (9*gQ[3, 2]*gQb[3, 2]*M[2]*zu[3]*zub[3])/(1024*Pi^4)
betaMMES[3]=
(gQ[1, 3]^2*gQb[1, 1]^2*M[1])/(4608*Pi^4) + 
 (gQ[1, 3]*gQ[2, 3]*gQb[1, 1]*gQb[2, 1]*M[1])/(2304*Pi^4) + 
 (gQ[2, 3]^2*gQb[2, 1]^2*M[1])/(4608*Pi^4) + 
 (gQ[1, 3]*gQ[3, 3]*gQb[1, 1]*gQb[3, 1]*M[1])/(2304*Pi^4) + 
 (gQ[2, 3]*gQ[3, 3]*gQb[2, 1]*gQb[3, 1]*M[1])/(2304*Pi^4) + 
 (gQ[3, 3]^2*gQb[3, 1]^2*M[1])/(4608*Pi^4) + (gU[1, 3]^2*gUb[1, 1]^2*M[1])/
  (576*Pi^4) + (gU[1, 3]*gU[2, 3]*gUb[1, 1]*gUb[2, 1]*M[1])/(288*Pi^4) + 
 (gU[2, 3]^2*gUb[2, 1]^2*M[1])/(576*Pi^4) + 
 (gU[1, 3]*gU[3, 3]*gUb[1, 1]*gUb[3, 1]*M[1])/(288*Pi^4) + 
 (gU[2, 3]*gU[3, 3]*gUb[2, 1]*gUb[3, 1]*M[1])/(288*Pi^4) + 
 (gU[3, 3]^2*gUb[3, 1]^2*M[1])/(576*Pi^4) + (3*gQ[1, 3]^2*gQb[1, 2]^2*M[2])/
  (512*Pi^4) + (3*gQ[1, 3]*gQ[2, 3]*gQb[1, 2]*gQb[2, 2]*M[2])/(256*Pi^4) + 
 (3*gQ[2, 3]^2*gQb[2, 2]^2*M[2])/(512*Pi^4) + 
 (3*gQ[1, 3]*gQ[3, 3]*gQb[1, 2]*gQb[3, 2]*M[2])/(256*Pi^4) + 
 (3*gQ[2, 3]*gQ[3, 3]*gQb[2, 2]*gQb[3, 2]*M[2])/(256*Pi^4) + 
 (3*gQ[3, 3]^2*gQb[3, 2]^2*M[2])/(512*Pi^4) - (9*g[3]^2*M[3])/(8*Pi^2) - 
 (423*g[3]^4*M[3])/(512*Pi^4) + (gQ[1, 3]*gQb[1, 3]*M[3])/(16*Pi^2) + 
 (17*g[1]^2*gQ[1, 3]*gQb[1, 3]*M[3])/(30720*Pi^4) + 
 (51*g[2]^2*gQ[1, 3]*gQb[1, 3]*M[3])/(2048*Pi^4) + 
 (113*g[3]^2*gQ[1, 3]*gQb[1, 3]*M[3])/(1536*Pi^4) - 
 (7*gQ[1, 1]*gQ[1, 3]*gQb[1, 1]*gQb[1, 3]*M[3])/(36864*Pi^4) - 
 (21*gQ[1, 2]*gQ[1, 3]*gQb[1, 2]*gQb[1, 3]*M[3])/(4096*Pi^4) - 
 (gQ[1, 3]^2*gQb[1, 3]^2*M[3])/(96*Pi^4) - 
 (gQ[1, 3]*gQ[2, 1]*gQb[1, 3]*gQb[2, 1]*M[3])/(6144*Pi^4) - 
 (gQ[1, 1]*gQ[2, 3]*gQb[1, 3]*gQb[2, 1]*M[3])/(36864*Pi^4) - 
 (9*gQ[1, 3]*gQ[2, 2]*gQb[1, 3]*gQb[2, 2]*M[3])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQ[2, 3]*gQb[1, 3]*gQb[2, 2]*M[3])/(4096*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3])/(16*Pi^2) + (17*g[1]^2*gQ[2, 3]*gQb[2, 3]*M[3])/
  (30720*Pi^4) + (51*g[2]^2*gQ[2, 3]*gQb[2, 3]*M[3])/(2048*Pi^4) + 
 (113*g[3]^2*gQ[2, 3]*gQb[2, 3]*M[3])/(1536*Pi^4) - 
 (gQ[1, 3]*gQ[2, 1]*gQb[1, 1]*gQb[2, 3]*M[3])/(36864*Pi^4) - 
 (gQ[1, 1]*gQ[2, 3]*gQb[1, 1]*gQb[2, 3]*M[3])/(6144*Pi^4) - 
 (3*gQ[1, 3]*gQ[2, 2]*gQb[1, 2]*gQb[2, 3]*M[3])/(4096*Pi^4) - 
 (9*gQ[1, 2]*gQ[2, 3]*gQb[1, 2]*gQb[2, 3]*M[3])/(2048*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[1, 3]*gQb[2, 3]*M[3])/(48*Pi^4) - 
 (7*gQ[2, 1]*gQ[2, 3]*gQb[2, 1]*gQb[2, 3]*M[3])/(36864*Pi^4) - 
 (21*gQ[2, 2]*gQ[2, 3]*gQb[2, 2]*gQb[2, 3]*M[3])/(4096*Pi^4) - 
 (gQ[2, 3]^2*gQb[2, 3]^2*M[3])/(96*Pi^4) - 
 (gQ[1, 3]*gQ[3, 1]*gQb[1, 3]*gQb[3, 1]*M[3])/(6144*Pi^4) - 
 (gQ[1, 1]*gQ[3, 3]*gQb[1, 3]*gQb[3, 1]*M[3])/(36864*Pi^4) - 
 (gQ[2, 3]*gQ[3, 1]*gQb[2, 3]*gQb[3, 1]*M[3])/(6144*Pi^4) - 
 (gQ[2, 1]*gQ[3, 3]*gQb[2, 3]*gQb[3, 1]*M[3])/(36864*Pi^4) - 
 (9*gQ[1, 3]*gQ[3, 2]*gQb[1, 3]*gQb[3, 2]*M[3])/(2048*Pi^4) - 
 (3*gQ[1, 2]*gQ[3, 3]*gQb[1, 3]*gQb[3, 2]*M[3])/(4096*Pi^4) - 
 (9*gQ[2, 3]*gQ[3, 2]*gQb[2, 3]*gQb[3, 2]*M[3])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQ[3, 3]*gQb[2, 3]*gQb[3, 2]*M[3])/(4096*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3])/(16*Pi^2) + (17*g[1]^2*gQ[3, 3]*gQb[3, 3]*M[3])/
  (30720*Pi^4) + (51*g[2]^2*gQ[3, 3]*gQb[3, 3]*M[3])/(2048*Pi^4) + 
 (113*g[3]^2*gQ[3, 3]*gQb[3, 3]*M[3])/(1536*Pi^4) - 
 (gQ[1, 3]*gQ[3, 1]*gQb[1, 1]*gQb[3, 3]*M[3])/(36864*Pi^4) - 
 (gQ[1, 1]*gQ[3, 3]*gQb[1, 1]*gQb[3, 3]*M[3])/(6144*Pi^4) - 
 (3*gQ[1, 3]*gQ[3, 2]*gQb[1, 2]*gQb[3, 3]*M[3])/(4096*Pi^4) - 
 (9*gQ[1, 2]*gQ[3, 3]*gQb[1, 2]*gQb[3, 3]*M[3])/(2048*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[1, 3]*gQb[3, 3]*M[3])/(48*Pi^4) - 
 (gQ[2, 3]*gQ[3, 1]*gQb[2, 1]*gQb[3, 3]*M[3])/(36864*Pi^4) - 
 (gQ[2, 1]*gQ[3, 3]*gQb[2, 1]*gQb[3, 3]*M[3])/(6144*Pi^4) - 
 (3*gQ[2, 3]*gQ[3, 2]*gQb[2, 2]*gQb[3, 3]*M[3])/(4096*Pi^4) - 
 (9*gQ[2, 2]*gQ[3, 3]*gQb[2, 2]*gQb[3, 3]*M[3])/(2048*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[2, 3]*gQb[3, 3]*M[3])/(48*Pi^4) - 
 (7*gQ[3, 1]*gQ[3, 3]*gQb[3, 1]*gQb[3, 3]*M[3])/(36864*Pi^4) - 
 (21*gQ[3, 2]*gQ[3, 3]*gQb[3, 2]*gQb[3, 3]*M[3])/(4096*Pi^4) - 
 (gQ[3, 3]^2*gQb[3, 3]^2*M[3])/(96*Pi^4) + (gU[1, 3]*gUb[1, 3]*M[3])/
  (32*Pi^2) + (17*g[1]^2*gU[1, 3]*gUb[1, 3]*M[3])/(3840*Pi^4) + 
 (113*g[3]^2*gU[1, 3]*gUb[1, 3]*M[3])/(3072*Pi^4) - 
 (7*gU[1, 1]*gU[1, 3]*gUb[1, 1]*gUb[1, 3]*M[3])/(4608*Pi^4) - 
 (gU[1, 3]^2*gUb[1, 3]^2*M[3])/(192*Pi^4) - 
 (gU[1, 3]*gU[2, 1]*gUb[1, 3]*gUb[2, 1]*M[3])/(768*Pi^4) - 
 (gU[1, 1]*gU[2, 3]*gUb[1, 3]*gUb[2, 1]*M[3])/(4608*Pi^4) + 
 (gU[2, 3]*gUb[2, 3]*M[3])/(32*Pi^2) + (17*g[1]^2*gU[2, 3]*gUb[2, 3]*M[3])/
  (3840*Pi^4) + (113*g[3]^2*gU[2, 3]*gUb[2, 3]*M[3])/(3072*Pi^4) - 
 (gU[1, 3]*gU[2, 1]*gUb[1, 1]*gUb[2, 3]*M[3])/(4608*Pi^4) - 
 (gU[1, 1]*gU[2, 3]*gUb[1, 1]*gUb[2, 3]*M[3])/(768*Pi^4) - 
 (gU[1, 3]*gU[2, 3]*gUb[1, 3]*gUb[2, 3]*M[3])/(96*Pi^4) - 
 (7*gU[2, 1]*gU[2, 3]*gUb[2, 1]*gUb[2, 3]*M[3])/(4608*Pi^4) - 
 (gU[2, 3]^2*gUb[2, 3]^2*M[3])/(192*Pi^4) - 
 (gU[1, 3]*gU[3, 1]*gUb[1, 3]*gUb[3, 1]*M[3])/(768*Pi^4) - 
 (gU[1, 1]*gU[3, 3]*gUb[1, 3]*gUb[3, 1]*M[3])/(4608*Pi^4) - 
 (gU[2, 3]*gU[3, 1]*gUb[2, 3]*gUb[3, 1]*M[3])/(768*Pi^4) - 
 (gU[2, 1]*gU[3, 3]*gUb[2, 3]*gUb[3, 1]*M[3])/(4608*Pi^4) + 
 (gU[3, 3]*gUb[3, 3]*M[3])/(32*Pi^2) + (17*g[1]^2*gU[3, 3]*gUb[3, 3]*M[3])/
  (3840*Pi^4) + (113*g[3]^2*gU[3, 3]*gUb[3, 3]*M[3])/(3072*Pi^4) - 
 (gU[1, 3]*gU[3, 1]*gUb[1, 1]*gUb[3, 3]*M[3])/(4608*Pi^4) - 
 (gU[1, 1]*gU[3, 3]*gUb[1, 1]*gUb[3, 3]*M[3])/(768*Pi^4) - 
 (gU[1, 3]*gU[3, 3]*gUb[1, 3]*gUb[3, 3]*M[3])/(96*Pi^4) - 
 (gU[2, 3]*gU[3, 1]*gUb[2, 1]*gUb[3, 3]*M[3])/(4608*Pi^4) - 
 (gU[2, 1]*gU[3, 3]*gUb[2, 1]*gUb[3, 3]*M[3])/(768*Pi^4) - 
 (gU[2, 3]*gU[3, 3]*gUb[2, 3]*gUb[3, 3]*M[3])/(96*Pi^4) - 
 (7*gU[3, 1]*gU[3, 3]*gUb[3, 1]*gUb[3, 3]*M[3])/(4608*Pi^4) - 
 (gU[3, 3]^2*gUb[3, 3]^2*M[3])/(192*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*M[3]*yd[1, 1]*ydb[1, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[2, 3]*M[3]*yd[1, 2]*ydb[1, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[3, 3]*M[3]*yd[1, 3]*ydb[1, 1])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*M[3]*yd[1, 1]*ydb[1, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]*M[3]*yd[1, 2]*ydb[1, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[3, 3]*M[3]*yd[1, 3]*ydb[1, 2])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*M[3]*yd[1, 1]*ydb[1, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*M[3]*yd[1, 2]*ydb[1, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[3, 3]*M[3]*yd[1, 3]*ydb[1, 3])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*M[3]*yd[2, 1]*ydb[2, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[2, 3]*M[3]*yd[2, 2]*ydb[2, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[3, 3]*M[3]*yd[2, 3]*ydb[2, 1])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*M[3]*yd[2, 1]*ydb[2, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]*M[3]*yd[2, 2]*ydb[2, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[3, 3]*M[3]*yd[2, 3]*ydb[2, 2])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*M[3]*yd[2, 1]*ydb[2, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*M[3]*yd[2, 2]*ydb[2, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[3, 3]*M[3]*yd[2, 3]*ydb[2, 3])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*M[3]*yd[3, 1]*ydb[3, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[2, 3]*M[3]*yd[3, 2]*ydb[3, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[3, 3]*M[3]*yd[3, 3]*ydb[3, 1])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*M[3]*yd[3, 1]*ydb[3, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]*M[3]*yd[3, 2]*ydb[3, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[3, 3]*M[3]*yd[3, 3]*ydb[3, 2])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*M[3]*yd[3, 1]*ydb[3, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*M[3]*yd[3, 2]*ydb[3, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[3, 3]*M[3]*yd[3, 3]*ydb[3, 3])/(1024*Pi^4) + 
 (au*gQ[1, 3]*gU[1, 3]*yub[1, 1])/(64*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*M[3]*yu[1, 1]*yub[1, 1])/(1024*Pi^4) - 
 (gU[1, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yub[1, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[2, 3]*M[3]*yu[1, 2]*yub[1, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[3, 3]*M[3]*yu[1, 3]*yub[1, 1])/(1024*Pi^4) - 
 (gU[1, 3]*gUb[2, 3]*M[3]*yu[2, 1]*yub[1, 1])/(1024*Pi^4) - 
 (gU[1, 3]*gUb[3, 3]*M[3]*yu[3, 1]*yub[1, 1])/(1024*Pi^4) + 
 (au*gQ[2, 3]*gU[1, 3]*yub[1, 2])/(64*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*M[3]*yu[1, 1]*yub[1, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]*M[3]*yu[1, 2]*yub[1, 2])/(1024*Pi^4) - 
 (gU[1, 3]*gUb[1, 3]*M[3]*yu[1, 2]*yub[1, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[3, 3]*M[3]*yu[1, 3]*yub[1, 2])/(1024*Pi^4) - 
 (gU[1, 3]*gUb[2, 3]*M[3]*yu[2, 2]*yub[1, 2])/(1024*Pi^4) - 
 (gU[1, 3]*gUb[3, 3]*M[3]*yu[3, 2]*yub[1, 2])/(1024*Pi^4) + 
 (au*gQ[3, 3]*gU[1, 3]*yub[1, 3])/(64*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*M[3]*yu[1, 1]*yub[1, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*M[3]*yu[1, 2]*yub[1, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[3, 3]*M[3]*yu[1, 3]*yub[1, 3])/(1024*Pi^4) - 
 (gU[1, 3]*gUb[1, 3]*M[3]*yu[1, 3]*yub[1, 3])/(1024*Pi^4) - 
 (gU[1, 3]*gUb[2, 3]*M[3]*yu[2, 3]*yub[1, 3])/(1024*Pi^4) - 
 (gU[1, 3]*gUb[3, 3]*M[3]*yu[3, 3]*yub[1, 3])/(1024*Pi^4) + 
 (au*gQ[1, 3]*gU[2, 3]*yub[2, 1])/(64*Pi^4) - 
 (gU[2, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yub[2, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*M[3]*yu[2, 1]*yub[2, 1])/(1024*Pi^4) - 
 (gU[2, 3]*gUb[2, 3]*M[3]*yu[2, 1]*yub[2, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[2, 3]*M[3]*yu[2, 2]*yub[2, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[3, 3]*M[3]*yu[2, 3]*yub[2, 1])/(1024*Pi^4) - 
 (gU[2, 3]*gUb[3, 3]*M[3]*yu[3, 1]*yub[2, 1])/(1024*Pi^4) + 
 (au*gQ[2, 3]*gU[2, 3]*yub[2, 2])/(64*Pi^4) - 
 (gU[2, 3]*gUb[1, 3]*M[3]*yu[1, 2]*yub[2, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*M[3]*yu[2, 1]*yub[2, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]*M[3]*yu[2, 2]*yub[2, 2])/(1024*Pi^4) - 
 (gU[2, 3]*gUb[2, 3]*M[3]*yu[2, 2]*yub[2, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[3, 3]*M[3]*yu[2, 3]*yub[2, 2])/(1024*Pi^4) - 
 (gU[2, 3]*gUb[3, 3]*M[3]*yu[3, 2]*yub[2, 2])/(1024*Pi^4) + 
 (au*gQ[3, 3]*gU[2, 3]*yub[2, 3])/(64*Pi^4) - 
 (gU[2, 3]*gUb[1, 3]*M[3]*yu[1, 3]*yub[2, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*M[3]*yu[2, 1]*yub[2, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*M[3]*yu[2, 2]*yub[2, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[3, 3]*M[3]*yu[2, 3]*yub[2, 3])/(1024*Pi^4) - 
 (gU[2, 3]*gUb[2, 3]*M[3]*yu[2, 3]*yub[2, 3])/(1024*Pi^4) - 
 (gU[2, 3]*gUb[3, 3]*M[3]*yu[3, 3]*yub[2, 3])/(1024*Pi^4) + 
 (au*gQ[1, 3]*gU[3, 3]*yub[3, 1])/(64*Pi^4) - 
 (gU[3, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yub[3, 1])/(1024*Pi^4) - 
 (gU[3, 3]*gUb[2, 3]*M[3]*yu[2, 1]*yub[3, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*M[3]*yu[3, 1]*yub[3, 1])/(1024*Pi^4) - 
 (gU[3, 3]*gUb[3, 3]*M[3]*yu[3, 1]*yub[3, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[2, 3]*M[3]*yu[3, 2]*yub[3, 1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[3, 3]*M[3]*yu[3, 3]*yub[3, 1])/(1024*Pi^4) + 
 (au*gQ[2, 3]*gU[3, 3]*yub[3, 2])/(64*Pi^4) - 
 (gU[3, 3]*gUb[1, 3]*M[3]*yu[1, 2]*yub[3, 2])/(1024*Pi^4) - 
 (gU[3, 3]*gUb[2, 3]*M[3]*yu[2, 2]*yub[3, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*M[3]*yu[3, 1]*yub[3, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]*M[3]*yu[3, 2]*yub[3, 2])/(1024*Pi^4) - 
 (gU[3, 3]*gUb[3, 3]*M[3]*yu[3, 2]*yub[3, 2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[3, 3]*M[3]*yu[3, 3]*yub[3, 2])/(1024*Pi^4) + 
 (au*gQ[3, 3]*gU[3, 3]*yub[3, 3])/(64*Pi^4) - 
 (gU[3, 3]*gUb[1, 3]*M[3]*yu[1, 3]*yub[3, 3])/(1024*Pi^4) - 
 (gU[3, 3]*gUb[2, 3]*M[3]*yu[2, 3]*yub[3, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*M[3]*yu[3, 1]*yub[3, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*M[3]*yu[3, 2]*yub[3, 3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[3, 3]*M[3]*yu[3, 3]*yub[3, 3])/(1024*Pi^4) - 
 (gU[3, 3]*gUb[3, 3]*M[3]*yu[3, 3]*yub[3, 3])/(1024*Pi^4) - 
 (3*gQ[1, 3]*gQb[1, 3]*M[3]*zd[1]*zdb[1])/(512*Pi^4) - 
 (3*gQ[2, 3]*gQb[2, 3]*M[3]*zd[1]*zdb[1])/(512*Pi^4) - 
 (3*gQ[3, 3]*gQb[3, 3]*M[3]*zd[1]*zdb[1])/(512*Pi^4) - 
 (3*gQ[1, 3]*gQb[1, 3]*M[3]*zd[2]*zdb[2])/(512*Pi^4) - 
 (3*gQ[2, 3]*gQb[2, 3]*M[3]*zd[2]*zdb[2])/(512*Pi^4) - 
 (3*gQ[3, 3]*gQb[3, 3]*M[3]*zd[2]*zdb[2])/(512*Pi^4) - 
 (3*gQ[1, 3]*gQb[1, 3]*M[3]*zd[3]*zdb[3])/(512*Pi^4) - 
 (3*gQ[2, 3]*gQb[2, 3]*M[3]*zd[3]*zdb[3])/(512*Pi^4) - 
 (3*gQ[3, 3]*gQb[3, 3]*M[3]*zd[3]*zdb[3])/(512*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*M[3]*zq[1]*zqb[1])/(1024*Pi^4) - 
 (3*gU[1, 3]*gUb[1, 3]*M[3]*zq[1]*zqb[1])/(512*Pi^4) - 
 (3*gU[2, 3]*gUb[2, 3]*M[3]*zq[1]*zqb[1])/(512*Pi^4) - 
 (3*gU[3, 3]*gUb[3, 3]*M[3]*zq[1]*zqb[1])/(512*Pi^4) - 
 (gQ[1, 3]*gQb[2, 3]*M[3]*zq[2]*zqb[1])/(1024*Pi^4) - 
 (gQ[1, 3]*gQb[3, 3]*M[3]*zq[3]*zqb[1])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*M[3]*zq[1]*zqb[2])/(1024*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]*M[3]*zq[2]*zqb[2])/(1024*Pi^4) - 
 (3*gU[1, 3]*gUb[1, 3]*M[3]*zq[2]*zqb[2])/(512*Pi^4) - 
 (3*gU[2, 3]*gUb[2, 3]*M[3]*zq[2]*zqb[2])/(512*Pi^4) - 
 (3*gU[3, 3]*gUb[3, 3]*M[3]*zq[2]*zqb[2])/(512*Pi^4) - 
 (gQ[2, 3]*gQb[3, 3]*M[3]*zq[3]*zqb[2])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*M[3]*zq[1]*zqb[3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*M[3]*zq[2]*zqb[3])/(1024*Pi^4) - 
 (gQ[3, 3]*gQb[3, 3]*M[3]*zq[3]*zqb[3])/(1024*Pi^4) - 
 (3*gU[1, 3]*gUb[1, 3]*M[3]*zq[3]*zqb[3])/(512*Pi^4) - 
 (3*gU[2, 3]*gUb[2, 3]*M[3]*zq[3]*zqb[3])/(512*Pi^4) - 
 (3*gU[3, 3]*gUb[3, 3]*M[3]*zq[3]*zqb[3])/(512*Pi^4) - 
 (3*gQ[1, 3]*gQb[1, 3]*M[3]*zu[1]*zub[1])/(512*Pi^4) - 
 (3*gQ[2, 3]*gQb[2, 3]*M[3]*zu[1]*zub[1])/(512*Pi^4) - 
 (3*gQ[3, 3]*gQb[3, 3]*M[3]*zu[1]*zub[1])/(512*Pi^4) - 
 (gU[1, 3]*gUb[1, 3]*M[3]*zu[1]*zub[1])/(1024*Pi^4) - 
 (gU[1, 3]*gUb[2, 3]*M[3]*zu[2]*zub[1])/(1024*Pi^4) - 
 (gU[1, 3]*gUb[3, 3]*M[3]*zu[3]*zub[1])/(1024*Pi^4) - 
 (gU[2, 3]*gUb[1, 3]*M[3]*zu[1]*zub[2])/(1024*Pi^4) - 
 (3*gQ[1, 3]*gQb[1, 3]*M[3]*zu[2]*zub[2])/(512*Pi^4) - 
 (3*gQ[2, 3]*gQb[2, 3]*M[3]*zu[2]*zub[2])/(512*Pi^4) - 
 (3*gQ[3, 3]*gQb[3, 3]*M[3]*zu[2]*zub[2])/(512*Pi^4) - 
 (gU[2, 3]*gUb[2, 3]*M[3]*zu[2]*zub[2])/(1024*Pi^4) - 
 (gU[2, 3]*gUb[3, 3]*M[3]*zu[3]*zub[2])/(1024*Pi^4) - 
 (gU[3, 3]*gUb[1, 3]*M[3]*zu[1]*zub[3])/(1024*Pi^4) - 
 (gU[3, 3]*gUb[2, 3]*M[3]*zu[2]*zub[3])/(1024*Pi^4) - 
 (3*gQ[1, 3]*gQb[1, 3]*M[3]*zu[3]*zub[3])/(512*Pi^4) - 
 (3*gQ[2, 3]*gQb[2, 3]*M[3]*zu[3]*zub[3])/(512*Pi^4) - 
 (3*gQ[3, 3]*gQb[3, 3]*M[3]*zu[3]*zub[3])/(512*Pi^4) - 
 (gU[3, 3]*gUb[3, 3]*M[3]*zu[3]*zub[3])/(1024*Pi^4)

betaauMES=
(-13*au*g[1]^2)/(160*Pi^2) + (21437*au*g[1]^4)/(921600*Pi^4) - 
 (9*au*g[2]^2)/(32*Pi^2) + (9*au*g[1]^2*g[2]^2)/(10240*Pi^4) - 
 (79*au*g[2]^4)/(4096*Pi^4) - (au*g[3]^2)/(2*Pi^2) + 
 (67*au*g[1]^2*g[3]^2)/(11520*Pi^4) + (3*au*g[2]^2*g[3]^2)/(256*Pi^4) - 
 (11*au*g[3]^4)/(72*Pi^4) + (au*gH[1]*gHb[1])/(64*Pi^2) + 
 (3*au*g[1]^2*gH[1]*gHb[1])/(8192*Pi^4) + (15*au*g[2]^2*gH[1]*gHb[1])/
  (8192*Pi^4) - (9*au*gH[1]^2*gHb[1]^2)/(16384*Pi^4) + 
 (3*au*gH[2]*gHb[2])/(64*Pi^2) + (9*au*g[1]^2*gH[2]*gHb[2])/(8192*Pi^4) + 
 (165*au*g[2]^2*gH[2]*gHb[2])/(8192*Pi^4) - (9*au*gH[1]*gH[2]*gHb[1]*gHb[2])/
  (8192*Pi^4) - (45*au*gH[2]^2*gHb[2]^2)/(16384*Pi^4) + 
 (au*gHc[1]*gHcb[1])/(64*Pi^2) + (3*au*g[1]^2*gHc[1]*gHcb[1])/(8192*Pi^4) + 
 (15*au*g[2]^2*gHc[1]*gHcb[1])/(8192*Pi^4) - 
 (5*au*gH[1]*gHb[1]*gHc[1]*gHcb[1])/(4096*Pi^4) - 
 (3*au*gH[1]*gHb[2]*gHc[2]*gHcb[1])/(2048*Pi^4) - 
 (9*au*gHc[1]^2*gHcb[1]^2)/(16384*Pi^4) - (3*au*gH[2]*gHb[1]*gHc[1]*gHcb[2])/
  (2048*Pi^4) + (3*au*gHc[2]*gHcb[2])/(64*Pi^2) + 
 (9*au*g[1]^2*gHc[2]*gHcb[2])/(8192*Pi^4) + (165*au*g[2]^2*gHc[2]*gHcb[2])/
  (8192*Pi^4) - (3*au*gH[2]*gHb[2]*gHc[2]*gHcb[2])/(4096*Pi^4) - 
 (9*au*gHc[1]*gHc[2]*gHcb[1]*gHcb[2])/(8192*Pi^4) - 
 (45*au*gHc[2]^2*gHcb[2]^2)/(16384*Pi^4) + (au*gQ[1, 1]*gQb[1, 1])/
  (576*Pi^2) + (au*g[1]^2*gQ[1, 1]*gQb[1, 1])/(221184*Pi^4) + 
 (5*au*g[2]^2*gQ[1, 1]*gQb[1, 1])/(24576*Pi^4) + 
 (5*au*g[3]^2*gQ[1, 1]*gQb[1, 1])/(13824*Pi^4) - 
 (au*gH[1]*gHb[1]*gQ[1, 1]*gQb[1, 1])/(18432*Pi^4) - 
 (au*gHc[1]*gHcb[1]*gQ[1, 1]*gQb[1, 1])/(6144*Pi^4) - 
 (au*gH[1]*gHb[2]*gQ[1, 2]*gQb[1, 1])/(1024*Pi^4) - 
 (7*au*gQ[1, 1]^2*gQb[1, 1]^2)/(442368*Pi^4) - 
 (au*gH[2]*gHb[1]*gQ[1, 1]*gQb[1, 2])/(1024*Pi^4) + 
 (3*au*gQ[1, 2]*gQb[1, 2])/(64*Pi^2) + (au*g[1]^2*gQ[1, 2]*gQb[1, 2])/
  (8192*Pi^4) + (165*au*g[2]^2*gQ[1, 2]*gQb[1, 2])/(8192*Pi^4) + 
 (5*au*g[3]^2*gQ[1, 2]*gQb[1, 2])/(512*Pi^4) - 
 (15*au*gH[2]*gHb[2]*gQ[1, 2]*gQb[1, 2])/(2048*Pi^4) - 
 (9*au*gHc[2]*gHcb[2]*gQ[1, 2]*gQb[1, 2])/(2048*Pi^4) - 
 (au*gQ[1, 1]*gQ[1, 2]*gQb[1, 1]*gQb[1, 2])/(8192*Pi^4) - 
 (81*au*gQ[1, 2]^2*gQb[1, 2]^2)/(16384*Pi^4) + 
 (au*gQ[1, 3]*gQb[1, 3])/(12*Pi^2) + (au*g[1]^2*gQ[1, 3]*gQb[1, 3])/
  (4608*Pi^4) + (5*au*g[2]^2*gQ[1, 3]*gQb[1, 3])/(512*Pi^4) + 
 (65*au*g[3]^2*gQ[1, 3]*gQb[1, 3])/(1152*Pi^4) - 
 (au*gQ[1, 1]*gQ[1, 3]*gQb[1, 1]*gQb[1, 3])/(4608*Pi^4) - 
 (3*au*gQ[1, 2]*gQ[1, 3]*gQb[1, 2]*gQb[1, 3])/(512*Pi^4) - 
 (7*au*gQ[1, 3]^2*gQb[1, 3]^2)/(768*Pi^4) + (au*gQ[2, 1]*gQb[2, 1])/
  (576*Pi^2) + (au*g[1]^2*gQ[2, 1]*gQb[2, 1])/(221184*Pi^4) + 
 (5*au*g[2]^2*gQ[2, 1]*gQb[2, 1])/(24576*Pi^4) + 
 (5*au*g[3]^2*gQ[2, 1]*gQb[2, 1])/(13824*Pi^4) - 
 (au*gH[1]*gHb[1]*gQ[2, 1]*gQb[2, 1])/(18432*Pi^4) - 
 (au*gHc[1]*gHcb[1]*gQ[2, 1]*gQb[2, 1])/(6144*Pi^4) - 
 (au*gH[1]*gHb[2]*gQ[2, 2]*gQb[2, 1])/(1024*Pi^4) - 
 (7*au*gQ[1, 1]*gQ[2, 1]*gQb[1, 1]*gQb[2, 1])/(221184*Pi^4) - 
 (au*gQ[1, 1]*gQ[2, 2]*gQb[1, 2]*gQb[2, 1])/(8192*Pi^4) - 
 (au*gQ[1, 1]*gQ[2, 3]*gQb[1, 3]*gQb[2, 1])/(4608*Pi^4) - 
 (7*au*gQ[2, 1]^2*gQb[2, 1]^2)/(442368*Pi^4) - 
 (au*gH[2]*gHb[1]*gQ[2, 1]*gQb[2, 2])/(1024*Pi^4) + 
 (3*au*gQ[2, 2]*gQb[2, 2])/(64*Pi^2) + (au*g[1]^2*gQ[2, 2]*gQb[2, 2])/
  (8192*Pi^4) + (165*au*g[2]^2*gQ[2, 2]*gQb[2, 2])/(8192*Pi^4) + 
 (5*au*g[3]^2*gQ[2, 2]*gQb[2, 2])/(512*Pi^4) - 
 (15*au*gH[2]*gHb[2]*gQ[2, 2]*gQb[2, 2])/(2048*Pi^4) - 
 (9*au*gHc[2]*gHcb[2]*gQ[2, 2]*gQb[2, 2])/(2048*Pi^4) - 
 (au*gQ[1, 2]*gQ[2, 1]*gQb[1, 1]*gQb[2, 2])/(8192*Pi^4) - 
 (81*au*gQ[1, 2]*gQ[2, 2]*gQb[1, 2]*gQb[2, 2])/(8192*Pi^4) - 
 (3*au*gQ[1, 2]*gQ[2, 3]*gQb[1, 3]*gQb[2, 2])/(512*Pi^4) - 
 (au*gQ[2, 1]*gQ[2, 2]*gQb[2, 1]*gQb[2, 2])/(8192*Pi^4) - 
 (81*au*gQ[2, 2]^2*gQb[2, 2]^2)/(16384*Pi^4) + 
 (au*gQ[2, 3]*gQb[2, 3])/(12*Pi^2) + (au*g[1]^2*gQ[2, 3]*gQb[2, 3])/
  (4608*Pi^4) + (5*au*g[2]^2*gQ[2, 3]*gQb[2, 3])/(512*Pi^4) + 
 (65*au*g[3]^2*gQ[2, 3]*gQb[2, 3])/(1152*Pi^4) - 
 (au*gQ[1, 3]*gQ[2, 1]*gQb[1, 1]*gQb[2, 3])/(4608*Pi^4) - 
 (3*au*gQ[1, 3]*gQ[2, 2]*gQb[1, 2]*gQb[2, 3])/(512*Pi^4) - 
 (7*au*gQ[1, 3]*gQ[2, 3]*gQb[1, 3]*gQb[2, 3])/(384*Pi^4) - 
 (au*gQ[2, 1]*gQ[2, 3]*gQb[2, 1]*gQb[2, 3])/(4608*Pi^4) - 
 (3*au*gQ[2, 2]*gQ[2, 3]*gQb[2, 2]*gQb[2, 3])/(512*Pi^4) - 
 (7*au*gQ[2, 3]^2*gQb[2, 3]^2)/(768*Pi^4) + (au*gQ[3, 1]*gQb[3, 1])/
  (576*Pi^2) + (au*g[1]^2*gQ[3, 1]*gQb[3, 1])/(221184*Pi^4) + 
 (5*au*g[2]^2*gQ[3, 1]*gQb[3, 1])/(24576*Pi^4) + 
 (5*au*g[3]^2*gQ[3, 1]*gQb[3, 1])/(13824*Pi^4) - 
 (au*gH[1]*gHb[1]*gQ[3, 1]*gQb[3, 1])/(18432*Pi^4) - 
 (au*gHc[1]*gHcb[1]*gQ[3, 1]*gQb[3, 1])/(6144*Pi^4) - 
 (au*gH[1]*gHb[2]*gQ[3, 2]*gQb[3, 1])/(1024*Pi^4) - 
 (7*au*gQ[1, 1]*gQ[3, 1]*gQb[1, 1]*gQb[3, 1])/(221184*Pi^4) - 
 (au*gQ[1, 1]*gQ[3, 2]*gQb[1, 2]*gQb[3, 1])/(8192*Pi^4) - 
 (au*gQ[1, 1]*gQ[3, 3]*gQb[1, 3]*gQb[3, 1])/(4608*Pi^4) - 
 (7*au*gQ[2, 1]*gQ[3, 1]*gQb[2, 1]*gQb[3, 1])/(221184*Pi^4) - 
 (au*gQ[2, 1]*gQ[3, 2]*gQb[2, 2]*gQb[3, 1])/(8192*Pi^4) - 
 (au*gQ[2, 1]*gQ[3, 3]*gQb[2, 3]*gQb[3, 1])/(4608*Pi^4) - 
 (7*au*gQ[3, 1]^2*gQb[3, 1]^2)/(442368*Pi^4) - 
 (au*gH[2]*gHb[1]*gQ[3, 1]*gQb[3, 2])/(1024*Pi^4) + 
 (3*au*gQ[3, 2]*gQb[3, 2])/(64*Pi^2) + (au*g[1]^2*gQ[3, 2]*gQb[3, 2])/
  (8192*Pi^4) + (165*au*g[2]^2*gQ[3, 2]*gQb[3, 2])/(8192*Pi^4) + 
 (5*au*g[3]^2*gQ[3, 2]*gQb[3, 2])/(512*Pi^4) - 
 (15*au*gH[2]*gHb[2]*gQ[3, 2]*gQb[3, 2])/(2048*Pi^4) - 
 (9*au*gHc[2]*gHcb[2]*gQ[3, 2]*gQb[3, 2])/(2048*Pi^4) - 
 (au*gQ[1, 2]*gQ[3, 1]*gQb[1, 1]*gQb[3, 2])/(8192*Pi^4) - 
 (81*au*gQ[1, 2]*gQ[3, 2]*gQb[1, 2]*gQb[3, 2])/(8192*Pi^4) - 
 (3*au*gQ[1, 2]*gQ[3, 3]*gQb[1, 3]*gQb[3, 2])/(512*Pi^4) - 
 (au*gQ[2, 2]*gQ[3, 1]*gQb[2, 1]*gQb[3, 2])/(8192*Pi^4) - 
 (81*au*gQ[2, 2]*gQ[3, 2]*gQb[2, 2]*gQb[3, 2])/(8192*Pi^4) - 
 (3*au*gQ[2, 2]*gQ[3, 3]*gQb[2, 3]*gQb[3, 2])/(512*Pi^4) - 
 (au*gQ[3, 1]*gQ[3, 2]*gQb[3, 1]*gQb[3, 2])/(8192*Pi^4) - 
 (81*au*gQ[3, 2]^2*gQb[3, 2]^2)/(16384*Pi^4) + 
 (au*gQ[3, 3]*gQb[3, 3])/(12*Pi^2) + (au*g[1]^2*gQ[3, 3]*gQb[3, 3])/
  (4608*Pi^4) + (5*au*g[2]^2*gQ[3, 3]*gQb[3, 3])/(512*Pi^4) + 
 (65*au*g[3]^2*gQ[3, 3]*gQb[3, 3])/(1152*Pi^4) - 
 (au*gQ[1, 3]*gQ[3, 1]*gQb[1, 1]*gQb[3, 3])/(4608*Pi^4) - 
 (3*au*gQ[1, 3]*gQ[3, 2]*gQb[1, 2]*gQb[3, 3])/(512*Pi^4) - 
 (7*au*gQ[1, 3]*gQ[3, 3]*gQb[1, 3]*gQb[3, 3])/(384*Pi^4) - 
 (au*gQ[2, 3]*gQ[3, 1]*gQb[2, 1]*gQb[3, 3])/(4608*Pi^4) - 
 (3*au*gQ[2, 3]*gQ[3, 2]*gQb[2, 2]*gQb[3, 3])/(512*Pi^4) - 
 (7*au*gQ[2, 3]*gQ[3, 3]*gQb[2, 3]*gQb[3, 3])/(384*Pi^4) - 
 (au*gQ[3, 1]*gQ[3, 3]*gQb[3, 1]*gQb[3, 3])/(4608*Pi^4) - 
 (3*au*gQ[3, 2]*gQ[3, 3]*gQb[3, 2]*gQb[3, 3])/(512*Pi^4) - 
 (7*au*gQ[3, 3]^2*gQb[3, 3]^2)/(768*Pi^4) + (au*gU[1, 1]*gUb[1, 1])/
  (36*Pi^2) + (au*g[1]^2*gU[1, 1]*gUb[1, 1])/(864*Pi^4) + 
 (5*au*g[3]^2*gU[1, 1]*gUb[1, 1])/(864*Pi^4) + 
 (au*gH[1]*gHb[1]*gU[1, 1]*gUb[1, 1])/(9216*Pi^4) - 
 (5*au*gHc[1]*gHcb[1]*gU[1, 1]*gUb[1, 1])/(3072*Pi^4) - 
 (11*au*gQ[1, 1]*gQb[1, 1]*gU[1, 1]*gUb[1, 1])/(82944*Pi^4) - 
 (11*au*gQ[2, 1]*gQb[2, 1]*gU[1, 1]*gUb[1, 1])/(82944*Pi^4) - 
 (11*au*gQ[3, 1]*gQb[3, 1]*gU[1, 1]*gUb[1, 1])/(82944*Pi^4) + 
 (au*gQ[1, 1]*gQb[1, 3]*gU[1, 3]*gUb[1, 1])/(432*Pi^4) + 
 (au*gQ[2, 1]*gQb[2, 3]*gU[1, 3]*gUb[1, 1])/(432*Pi^4) + 
 (au*gQ[3, 1]*gQb[3, 3]*gU[1, 3]*gUb[1, 1])/(432*Pi^4) - 
 (au*gU[1, 1]^2*gUb[1, 1]^2)/(432*Pi^4) + 
 (au*gQ[1, 3]*gQb[1, 1]*gU[1, 1]*gUb[1, 3])/(432*Pi^4) + 
 (au*gQ[2, 3]*gQb[2, 1]*gU[1, 1]*gUb[1, 3])/(432*Pi^4) + 
 (au*gQ[3, 3]*gQb[3, 1]*gU[1, 1]*gUb[1, 3])/(432*Pi^4) + 
 (au*gU[1, 3]*gUb[1, 3])/(12*Pi^2) + (au*g[1]^2*gU[1, 3]*gUb[1, 3])/
  (288*Pi^4) + (65*au*g[3]^2*gU[1, 3]*gUb[1, 3])/(1152*Pi^4) - 
 (43*au*gQ[1, 3]*gQb[1, 3]*gU[1, 3]*gUb[1, 3])/(4608*Pi^4) - 
 (43*au*gQ[2, 3]*gQb[2, 3]*gU[1, 3]*gUb[1, 3])/(4608*Pi^4) - 
 (43*au*gQ[3, 3]*gQb[3, 3]*gU[1, 3]*gUb[1, 3])/(4608*Pi^4) - 
 (au*gU[1, 1]*gU[1, 3]*gUb[1, 1]*gUb[1, 3])/(288*Pi^4) - 
 (11*au*gU[1, 3]^2*gUb[1, 3]^2)/(1536*Pi^4) + 
 (au*gU[2, 1]*gUb[2, 1])/(36*Pi^2) + (au*g[1]^2*gU[2, 1]*gUb[2, 1])/
  (864*Pi^4) + (5*au*g[3]^2*gU[2, 1]*gUb[2, 1])/(864*Pi^4) + 
 (au*gH[1]*gHb[1]*gU[2, 1]*gUb[2, 1])/(9216*Pi^4) - 
 (5*au*gHc[1]*gHcb[1]*gU[2, 1]*gUb[2, 1])/(3072*Pi^4) - 
 (11*au*gQ[1, 1]*gQb[1, 1]*gU[2, 1]*gUb[2, 1])/(82944*Pi^4) - 
 (11*au*gQ[2, 1]*gQb[2, 1]*gU[2, 1]*gUb[2, 1])/(82944*Pi^4) - 
 (11*au*gQ[3, 1]*gQb[3, 1]*gU[2, 1]*gUb[2, 1])/(82944*Pi^4) + 
 (au*gQ[1, 1]*gQb[1, 3]*gU[2, 3]*gUb[2, 1])/(432*Pi^4) + 
 (au*gQ[2, 1]*gQb[2, 3]*gU[2, 3]*gUb[2, 1])/(432*Pi^4) + 
 (au*gQ[3, 1]*gQb[3, 3]*gU[2, 3]*gUb[2, 1])/(432*Pi^4) - 
 (au*gU[1, 1]*gU[2, 1]*gUb[1, 1]*gUb[2, 1])/(216*Pi^4) - 
 (au*gU[1, 1]*gU[2, 3]*gUb[1, 3]*gUb[2, 1])/(288*Pi^4) - 
 (au*gU[2, 1]^2*gUb[2, 1]^2)/(432*Pi^4) + 
 (au*gQ[1, 3]*gQb[1, 1]*gU[2, 1]*gUb[2, 3])/(432*Pi^4) + 
 (au*gQ[2, 3]*gQb[2, 1]*gU[2, 1]*gUb[2, 3])/(432*Pi^4) + 
 (au*gQ[3, 3]*gQb[3, 1]*gU[2, 1]*gUb[2, 3])/(432*Pi^4) + 
 (au*gU[2, 3]*gUb[2, 3])/(12*Pi^2) + (au*g[1]^2*gU[2, 3]*gUb[2, 3])/
  (288*Pi^4) + (65*au*g[3]^2*gU[2, 3]*gUb[2, 3])/(1152*Pi^4) - 
 (43*au*gQ[1, 3]*gQb[1, 3]*gU[2, 3]*gUb[2, 3])/(4608*Pi^4) - 
 (43*au*gQ[2, 3]*gQb[2, 3]*gU[2, 3]*gUb[2, 3])/(4608*Pi^4) - 
 (43*au*gQ[3, 3]*gQb[3, 3]*gU[2, 3]*gUb[2, 3])/(4608*Pi^4) - 
 (au*gU[1, 3]*gU[2, 1]*gUb[1, 1]*gUb[2, 3])/(288*Pi^4) - 
 (11*au*gU[1, 3]*gU[2, 3]*gUb[1, 3]*gUb[2, 3])/(768*Pi^4) - 
 (au*gU[2, 1]*gU[2, 3]*gUb[2, 1]*gUb[2, 3])/(288*Pi^4) - 
 (11*au*gU[2, 3]^2*gUb[2, 3]^2)/(1536*Pi^4) + 
 (au*gU[3, 1]*gUb[3, 1])/(36*Pi^2) + (au*g[1]^2*gU[3, 1]*gUb[3, 1])/
  (864*Pi^4) + (5*au*g[3]^2*gU[3, 1]*gUb[3, 1])/(864*Pi^4) + 
 (au*gH[1]*gHb[1]*gU[3, 1]*gUb[3, 1])/(9216*Pi^4) - 
 (5*au*gHc[1]*gHcb[1]*gU[3, 1]*gUb[3, 1])/(3072*Pi^4) - 
 (11*au*gQ[1, 1]*gQb[1, 1]*gU[3, 1]*gUb[3, 1])/(82944*Pi^4) - 
 (11*au*gQ[2, 1]*gQb[2, 1]*gU[3, 1]*gUb[3, 1])/(82944*Pi^4) - 
 (11*au*gQ[3, 1]*gQb[3, 1]*gU[3, 1]*gUb[3, 1])/(82944*Pi^4) + 
 (au*gQ[1, 1]*gQb[1, 3]*gU[3, 3]*gUb[3, 1])/(432*Pi^4) + 
 (au*gQ[2, 1]*gQb[2, 3]*gU[3, 3]*gUb[3, 1])/(432*Pi^4) + 
 (au*gQ[3, 1]*gQb[3, 3]*gU[3, 3]*gUb[3, 1])/(432*Pi^4) - 
 (au*gU[1, 1]*gU[3, 1]*gUb[1, 1]*gUb[3, 1])/(216*Pi^4) - 
 (au*gU[1, 1]*gU[3, 3]*gUb[1, 3]*gUb[3, 1])/(288*Pi^4) - 
 (au*gU[2, 1]*gU[3, 1]*gUb[2, 1]*gUb[3, 1])/(216*Pi^4) - 
 (au*gU[2, 1]*gU[3, 3]*gUb[2, 3]*gUb[3, 1])/(288*Pi^4) - 
 (au*gU[3, 1]^2*gUb[3, 1]^2)/(432*Pi^4) + 
 (au*gQ[1, 3]*gQb[1, 1]*gU[3, 1]*gUb[3, 3])/(432*Pi^4) + 
 (au*gQ[2, 3]*gQb[2, 1]*gU[3, 1]*gUb[3, 3])/(432*Pi^4) + 
 (au*gQ[3, 3]*gQb[3, 1]*gU[3, 1]*gUb[3, 3])/(432*Pi^4) + 
 (au*gU[3, 3]*gUb[3, 3])/(12*Pi^2) + (au*g[1]^2*gU[3, 3]*gUb[3, 3])/
  (288*Pi^4) + (65*au*g[3]^2*gU[3, 3]*gUb[3, 3])/(1152*Pi^4) - 
 (43*au*gQ[1, 3]*gQb[1, 3]*gU[3, 3]*gUb[3, 3])/(4608*Pi^4) - 
 (43*au*gQ[2, 3]*gQb[2, 3]*gU[3, 3]*gUb[3, 3])/(4608*Pi^4) - 
 (43*au*gQ[3, 3]*gQb[3, 3]*gU[3, 3]*gUb[3, 3])/(4608*Pi^4) - 
 (au*gU[1, 3]*gU[3, 1]*gUb[1, 1]*gUb[3, 3])/(288*Pi^4) - 
 (11*au*gU[1, 3]*gU[3, 3]*gUb[1, 3]*gUb[3, 3])/(768*Pi^4) - 
 (au*gU[2, 3]*gU[3, 1]*gUb[2, 1]*gUb[3, 3])/(288*Pi^4) - 
 (11*au*gU[2, 3]*gU[3, 3]*gUb[2, 3]*gUb[3, 3])/(768*Pi^4) - 
 (au*gU[3, 1]*gU[3, 3]*gUb[3, 1]*gUb[3, 3])/(288*Pi^4) - 
 (11*au*gU[3, 3]^2*gUb[3, 3]^2)/(1536*Pi^4) + 
 (3*au*yd[1, 1]*ydb[1, 1])/(16*Pi^2) + (5*au*g[1]^2*yd[1, 1]*ydb[1, 1])/
  (2048*Pi^4) + (45*au*g[2]^2*yd[1, 1]*ydb[1, 1])/(2048*Pi^4) + 
 (5*au*g[3]^2*yd[1, 1]*ydb[1, 1])/(64*Pi^4) - 
 (7*au*gQ[1, 1]*gQb[1, 1]*yd[1, 1]*ydb[1, 1])/(9216*Pi^4) + 
 (3*au*gQ[1, 2]*gQb[1, 2]*yd[1, 1]*ydb[1, 1])/(1024*Pi^4) - 
 (7*au*gQ[1, 3]*gQb[1, 3]*yd[1, 1]*ydb[1, 1])/(192*Pi^4) - 
 (7*au*gQ[1, 1]*gQb[2, 1]*yd[1, 2]*ydb[1, 1])/(9216*Pi^4) + 
 (3*au*gQ[1, 2]*gQb[2, 2]*yd[1, 2]*ydb[1, 1])/(1024*Pi^4) - 
 (7*au*gQ[1, 3]*gQb[2, 3]*yd[1, 2]*ydb[1, 1])/(192*Pi^4) - 
 (7*au*gQ[1, 1]*gQb[3, 1]*yd[1, 3]*ydb[1, 1])/(9216*Pi^4) + 
 (3*au*gQ[1, 2]*gQb[3, 2]*yd[1, 3]*ydb[1, 1])/(1024*Pi^4) - 
 (7*au*gQ[1, 3]*gQb[3, 3]*yd[1, 3]*ydb[1, 1])/(192*Pi^4) - 
 (27*au*yd[1, 1]^2*ydb[1, 1]^2)/(1024*Pi^4) - 
 (7*au*gQ[2, 1]*gQb[1, 1]*yd[1, 1]*ydb[1, 2])/(9216*Pi^4) + 
 (3*au*gQ[2, 2]*gQb[1, 2]*yd[1, 1]*ydb[1, 2])/(1024*Pi^4) - 
 (7*au*gQ[2, 3]*gQb[1, 3]*yd[1, 1]*ydb[1, 2])/(192*Pi^4) + 
 (3*au*yd[1, 2]*ydb[1, 2])/(16*Pi^2) + (5*au*g[1]^2*yd[1, 2]*ydb[1, 2])/
  (2048*Pi^4) + (45*au*g[2]^2*yd[1, 2]*ydb[1, 2])/(2048*Pi^4) + 
 (5*au*g[3]^2*yd[1, 2]*ydb[1, 2])/(64*Pi^4) - 
 (7*au*gQ[2, 1]*gQb[2, 1]*yd[1, 2]*ydb[1, 2])/(9216*Pi^4) + 
 (3*au*gQ[2, 2]*gQb[2, 2]*yd[1, 2]*ydb[1, 2])/(1024*Pi^4) - 
 (7*au*gQ[2, 3]*gQb[2, 3]*yd[1, 2]*ydb[1, 2])/(192*Pi^4) - 
 (7*au*gQ[2, 1]*gQb[3, 1]*yd[1, 3]*ydb[1, 2])/(9216*Pi^4) + 
 (3*au*gQ[2, 2]*gQb[3, 2]*yd[1, 3]*ydb[1, 2])/(1024*Pi^4) - 
 (7*au*gQ[2, 3]*gQb[3, 3]*yd[1, 3]*ydb[1, 2])/(192*Pi^4) - 
 (27*au*yd[1, 1]*yd[1, 2]*ydb[1, 1]*ydb[1, 2])/(512*Pi^4) - 
 (27*au*yd[1, 2]^2*ydb[1, 2]^2)/(1024*Pi^4) - 
 (7*au*gQ[3, 1]*gQb[1, 1]*yd[1, 1]*ydb[1, 3])/(9216*Pi^4) + 
 (3*au*gQ[3, 2]*gQb[1, 2]*yd[1, 1]*ydb[1, 3])/(1024*Pi^4) - 
 (7*au*gQ[3, 3]*gQb[1, 3]*yd[1, 1]*ydb[1, 3])/(192*Pi^4) - 
 (7*au*gQ[3, 1]*gQb[2, 1]*yd[1, 2]*ydb[1, 3])/(9216*Pi^4) + 
 (3*au*gQ[3, 2]*gQb[2, 2]*yd[1, 2]*ydb[1, 3])/(1024*Pi^4) - 
 (7*au*gQ[3, 3]*gQb[2, 3]*yd[1, 2]*ydb[1, 3])/(192*Pi^4) + 
 (3*au*yd[1, 3]*ydb[1, 3])/(16*Pi^2) + (5*au*g[1]^2*yd[1, 3]*ydb[1, 3])/
  (2048*Pi^4) + (45*au*g[2]^2*yd[1, 3]*ydb[1, 3])/(2048*Pi^4) + 
 (5*au*g[3]^2*yd[1, 3]*ydb[1, 3])/(64*Pi^4) - 
 (7*au*gQ[3, 1]*gQb[3, 1]*yd[1, 3]*ydb[1, 3])/(9216*Pi^4) + 
 (3*au*gQ[3, 2]*gQb[3, 2]*yd[1, 3]*ydb[1, 3])/(1024*Pi^4) - 
 (7*au*gQ[3, 3]*gQb[3, 3]*yd[1, 3]*ydb[1, 3])/(192*Pi^4) - 
 (27*au*yd[1, 1]*yd[1, 3]*ydb[1, 1]*ydb[1, 3])/(512*Pi^4) - 
 (27*au*yd[1, 2]*yd[1, 3]*ydb[1, 2]*ydb[1, 3])/(512*Pi^4) - 
 (27*au*yd[1, 3]^2*ydb[1, 3]^2)/(1024*Pi^4) + 
 (3*au*yd[2, 1]*ydb[2, 1])/(16*Pi^2) + (5*au*g[1]^2*yd[2, 1]*ydb[2, 1])/
  (2048*Pi^4) + (45*au*g[2]^2*yd[2, 1]*ydb[2, 1])/(2048*Pi^4) + 
 (5*au*g[3]^2*yd[2, 1]*ydb[2, 1])/(64*Pi^4) - 
 (7*au*gQ[1, 1]*gQb[1, 1]*yd[2, 1]*ydb[2, 1])/(9216*Pi^4) + 
 (3*au*gQ[1, 2]*gQb[1, 2]*yd[2, 1]*ydb[2, 1])/(1024*Pi^4) - 
 (7*au*gQ[1, 3]*gQb[1, 3]*yd[2, 1]*ydb[2, 1])/(192*Pi^4) - 
 (7*au*gQ[1, 1]*gQb[2, 1]*yd[2, 2]*ydb[2, 1])/(9216*Pi^4) + 
 (3*au*gQ[1, 2]*gQb[2, 2]*yd[2, 2]*ydb[2, 1])/(1024*Pi^4) - 
 (7*au*gQ[1, 3]*gQb[2, 3]*yd[2, 2]*ydb[2, 1])/(192*Pi^4) - 
 (7*au*gQ[1, 1]*gQb[3, 1]*yd[2, 3]*ydb[2, 1])/(9216*Pi^4) + 
 (3*au*gQ[1, 2]*gQb[3, 2]*yd[2, 3]*ydb[2, 1])/(1024*Pi^4) - 
 (7*au*gQ[1, 3]*gQb[3, 3]*yd[2, 3]*ydb[2, 1])/(192*Pi^4) - 
 (27*au*yd[1, 1]*yd[2, 1]*ydb[1, 1]*ydb[2, 1])/(512*Pi^4) - 
 (27*au*yd[1, 1]*yd[2, 2]*ydb[1, 2]*ydb[2, 1])/(512*Pi^4) - 
 (27*au*yd[1, 1]*yd[2, 3]*ydb[1, 3]*ydb[2, 1])/(512*Pi^4) - 
 (27*au*yd[2, 1]^2*ydb[2, 1]^2)/(1024*Pi^4) - 
 (7*au*gQ[2, 1]*gQb[1, 1]*yd[2, 1]*ydb[2, 2])/(9216*Pi^4) + 
 (3*au*gQ[2, 2]*gQb[1, 2]*yd[2, 1]*ydb[2, 2])/(1024*Pi^4) - 
 (7*au*gQ[2, 3]*gQb[1, 3]*yd[2, 1]*ydb[2, 2])/(192*Pi^4) + 
 (3*au*yd[2, 2]*ydb[2, 2])/(16*Pi^2) + (5*au*g[1]^2*yd[2, 2]*ydb[2, 2])/
  (2048*Pi^4) + (45*au*g[2]^2*yd[2, 2]*ydb[2, 2])/(2048*Pi^4) + 
 (5*au*g[3]^2*yd[2, 2]*ydb[2, 2])/(64*Pi^4) - 
 (7*au*gQ[2, 1]*gQb[2, 1]*yd[2, 2]*ydb[2, 2])/(9216*Pi^4) + 
 (3*au*gQ[2, 2]*gQb[2, 2]*yd[2, 2]*ydb[2, 2])/(1024*Pi^4) - 
 (7*au*gQ[2, 3]*gQb[2, 3]*yd[2, 2]*ydb[2, 2])/(192*Pi^4) - 
 (7*au*gQ[2, 1]*gQb[3, 1]*yd[2, 3]*ydb[2, 2])/(9216*Pi^4) + 
 (3*au*gQ[2, 2]*gQb[3, 2]*yd[2, 3]*ydb[2, 2])/(1024*Pi^4) - 
 (7*au*gQ[2, 3]*gQb[3, 3]*yd[2, 3]*ydb[2, 2])/(192*Pi^4) - 
 (27*au*yd[1, 2]*yd[2, 1]*ydb[1, 1]*ydb[2, 2])/(512*Pi^4) - 
 (27*au*yd[1, 2]*yd[2, 2]*ydb[1, 2]*ydb[2, 2])/(512*Pi^4) - 
 (27*au*yd[1, 2]*yd[2, 3]*ydb[1, 3]*ydb[2, 2])/(512*Pi^4) - 
 (27*au*yd[2, 1]*yd[2, 2]*ydb[2, 1]*ydb[2, 2])/(512*Pi^4) - 
 (27*au*yd[2, 2]^2*ydb[2, 2]^2)/(1024*Pi^4) - 
 (7*au*gQ[3, 1]*gQb[1, 1]*yd[2, 1]*ydb[2, 3])/(9216*Pi^4) + 
 (3*au*gQ[3, 2]*gQb[1, 2]*yd[2, 1]*ydb[2, 3])/(1024*Pi^4) - 
 (7*au*gQ[3, 3]*gQb[1, 3]*yd[2, 1]*ydb[2, 3])/(192*Pi^4) - 
 (7*au*gQ[3, 1]*gQb[2, 1]*yd[2, 2]*ydb[2, 3])/(9216*Pi^4) + 
 (3*au*gQ[3, 2]*gQb[2, 2]*yd[2, 2]*ydb[2, 3])/(1024*Pi^4) - 
 (7*au*gQ[3, 3]*gQb[2, 3]*yd[2, 2]*ydb[2, 3])/(192*Pi^4) + 
 (3*au*yd[2, 3]*ydb[2, 3])/(16*Pi^2) + (5*au*g[1]^2*yd[2, 3]*ydb[2, 3])/
  (2048*Pi^4) + (45*au*g[2]^2*yd[2, 3]*ydb[2, 3])/(2048*Pi^4) + 
 (5*au*g[3]^2*yd[2, 3]*ydb[2, 3])/(64*Pi^4) - 
 (7*au*gQ[3, 1]*gQb[3, 1]*yd[2, 3]*ydb[2, 3])/(9216*Pi^4) + 
 (3*au*gQ[3, 2]*gQb[3, 2]*yd[2, 3]*ydb[2, 3])/(1024*Pi^4) - 
 (7*au*gQ[3, 3]*gQb[3, 3]*yd[2, 3]*ydb[2, 3])/(192*Pi^4) - 
 (27*au*yd[1, 3]*yd[2, 1]*ydb[1, 1]*ydb[2, 3])/(512*Pi^4) - 
 (27*au*yd[1, 3]*yd[2, 2]*ydb[1, 2]*ydb[2, 3])/(512*Pi^4) - 
 (27*au*yd[1, 3]*yd[2, 3]*ydb[1, 3]*ydb[2, 3])/(512*Pi^4) - 
 (27*au*yd[2, 1]*yd[2, 3]*ydb[2, 1]*ydb[2, 3])/(512*Pi^4) - 
 (27*au*yd[2, 2]*yd[2, 3]*ydb[2, 2]*ydb[2, 3])/(512*Pi^4) - 
 (27*au*yd[2, 3]^2*ydb[2, 3]^2)/(1024*Pi^4) + 
 (3*au*yd[3, 1]*ydb[3, 1])/(16*Pi^2) + (5*au*g[1]^2*yd[3, 1]*ydb[3, 1])/
  (2048*Pi^4) + (45*au*g[2]^2*yd[3, 1]*ydb[3, 1])/(2048*Pi^4) + 
 (5*au*g[3]^2*yd[3, 1]*ydb[3, 1])/(64*Pi^4) - 
 (7*au*gQ[1, 1]*gQb[1, 1]*yd[3, 1]*ydb[3, 1])/(9216*Pi^4) + 
 (3*au*gQ[1, 2]*gQb[1, 2]*yd[3, 1]*ydb[3, 1])/(1024*Pi^4) - 
 (7*au*gQ[1, 3]*gQb[1, 3]*yd[3, 1]*ydb[3, 1])/(192*Pi^4) - 
 (7*au*gQ[1, 1]*gQb[2, 1]*yd[3, 2]*ydb[3, 1])/(9216*Pi^4) + 
 (3*au*gQ[1, 2]*gQb[2, 2]*yd[3, 2]*ydb[3, 1])/(1024*Pi^4) - 
 (7*au*gQ[1, 3]*gQb[2, 3]*yd[3, 2]*ydb[3, 1])/(192*Pi^4) - 
 (7*au*gQ[1, 1]*gQb[3, 1]*yd[3, 3]*ydb[3, 1])/(9216*Pi^4) + 
 (3*au*gQ[1, 2]*gQb[3, 2]*yd[3, 3]*ydb[3, 1])/(1024*Pi^4) - 
 (7*au*gQ[1, 3]*gQb[3, 3]*yd[3, 3]*ydb[3, 1])/(192*Pi^4) - 
 (27*au*yd[1, 1]*yd[3, 1]*ydb[1, 1]*ydb[3, 1])/(512*Pi^4) - 
 (27*au*yd[1, 1]*yd[3, 2]*ydb[1, 2]*ydb[3, 1])/(512*Pi^4) - 
 (27*au*yd[1, 1]*yd[3, 3]*ydb[1, 3]*ydb[3, 1])/(512*Pi^4) - 
 (27*au*yd[2, 1]*yd[3, 1]*ydb[2, 1]*ydb[3, 1])/(512*Pi^4) - 
 (27*au*yd[2, 1]*yd[3, 2]*ydb[2, 2]*ydb[3, 1])/(512*Pi^4) - 
 (27*au*yd[2, 1]*yd[3, 3]*ydb[2, 3]*ydb[3, 1])/(512*Pi^4) - 
 (27*au*yd[3, 1]^2*ydb[3, 1]^2)/(1024*Pi^4) - 
 (7*au*gQ[2, 1]*gQb[1, 1]*yd[3, 1]*ydb[3, 2])/(9216*Pi^4) + 
 (3*au*gQ[2, 2]*gQb[1, 2]*yd[3, 1]*ydb[3, 2])/(1024*Pi^4) - 
 (7*au*gQ[2, 3]*gQb[1, 3]*yd[3, 1]*ydb[3, 2])/(192*Pi^4) + 
 (3*au*yd[3, 2]*ydb[3, 2])/(16*Pi^2) + (5*au*g[1]^2*yd[3, 2]*ydb[3, 2])/
  (2048*Pi^4) + (45*au*g[2]^2*yd[3, 2]*ydb[3, 2])/(2048*Pi^4) + 
 (5*au*g[3]^2*yd[3, 2]*ydb[3, 2])/(64*Pi^4) - 
 (7*au*gQ[2, 1]*gQb[2, 1]*yd[3, 2]*ydb[3, 2])/(9216*Pi^4) + 
 (3*au*gQ[2, 2]*gQb[2, 2]*yd[3, 2]*ydb[3, 2])/(1024*Pi^4) - 
 (7*au*gQ[2, 3]*gQb[2, 3]*yd[3, 2]*ydb[3, 2])/(192*Pi^4) - 
 (7*au*gQ[2, 1]*gQb[3, 1]*yd[3, 3]*ydb[3, 2])/(9216*Pi^4) + 
 (3*au*gQ[2, 2]*gQb[3, 2]*yd[3, 3]*ydb[3, 2])/(1024*Pi^4) - 
 (7*au*gQ[2, 3]*gQb[3, 3]*yd[3, 3]*ydb[3, 2])/(192*Pi^4) - 
 (27*au*yd[1, 2]*yd[3, 1]*ydb[1, 1]*ydb[3, 2])/(512*Pi^4) - 
 (27*au*yd[1, 2]*yd[3, 2]*ydb[1, 2]*ydb[3, 2])/(512*Pi^4) - 
 (27*au*yd[1, 2]*yd[3, 3]*ydb[1, 3]*ydb[3, 2])/(512*Pi^4) - 
 (27*au*yd[2, 2]*yd[3, 1]*ydb[2, 1]*ydb[3, 2])/(512*Pi^4) - 
 (27*au*yd[2, 2]*yd[3, 2]*ydb[2, 2]*ydb[3, 2])/(512*Pi^4) - 
 (27*au*yd[2, 2]*yd[3, 3]*ydb[2, 3]*ydb[3, 2])/(512*Pi^4) - 
 (27*au*yd[3, 1]*yd[3, 2]*ydb[3, 1]*ydb[3, 2])/(512*Pi^4) - 
 (27*au*yd[3, 2]^2*ydb[3, 2]^2)/(1024*Pi^4) - 
 (7*au*gQ[3, 1]*gQb[1, 1]*yd[3, 1]*ydb[3, 3])/(9216*Pi^4) + 
 (3*au*gQ[3, 2]*gQb[1, 2]*yd[3, 1]*ydb[3, 3])/(1024*Pi^4) - 
 (7*au*gQ[3, 3]*gQb[1, 3]*yd[3, 1]*ydb[3, 3])/(192*Pi^4) - 
 (7*au*gQ[3, 1]*gQb[2, 1]*yd[3, 2]*ydb[3, 3])/(9216*Pi^4) + 
 (3*au*gQ[3, 2]*gQb[2, 2]*yd[3, 2]*ydb[3, 3])/(1024*Pi^4) - 
 (7*au*gQ[3, 3]*gQb[2, 3]*yd[3, 2]*ydb[3, 3])/(192*Pi^4) + 
 (3*au*yd[3, 3]*ydb[3, 3])/(16*Pi^2) + (5*au*g[1]^2*yd[3, 3]*ydb[3, 3])/
  (2048*Pi^4) + (45*au*g[2]^2*yd[3, 3]*ydb[3, 3])/(2048*Pi^4) + 
 (5*au*g[3]^2*yd[3, 3]*ydb[3, 3])/(64*Pi^4) - 
 (7*au*gQ[3, 1]*gQb[3, 1]*yd[3, 3]*ydb[3, 3])/(9216*Pi^4) + 
 (3*au*gQ[3, 2]*gQb[3, 2]*yd[3, 3]*ydb[3, 3])/(1024*Pi^4) - 
 (7*au*gQ[3, 3]*gQb[3, 3]*yd[3, 3]*ydb[3, 3])/(192*Pi^4) - 
 (27*au*yd[1, 3]*yd[3, 1]*ydb[1, 1]*ydb[3, 3])/(512*Pi^4) - 
 (27*au*yd[1, 3]*yd[3, 2]*ydb[1, 2]*ydb[3, 3])/(512*Pi^4) - 
 (27*au*yd[1, 3]*yd[3, 3]*ydb[1, 3]*ydb[3, 3])/(512*Pi^4) - 
 (27*au*yd[2, 3]*yd[3, 1]*ydb[2, 1]*ydb[3, 3])/(512*Pi^4) - 
 (27*au*yd[2, 3]*yd[3, 2]*ydb[2, 2]*ydb[3, 3])/(512*Pi^4) - 
 (27*au*yd[2, 3]*yd[3, 3]*ydb[2, 3]*ydb[3, 3])/(512*Pi^4) - 
 (27*au*yd[3, 1]*yd[3, 3]*ydb[3, 1]*ydb[3, 3])/(512*Pi^4) - 
 (27*au*yd[3, 2]*yd[3, 3]*ydb[3, 2]*ydb[3, 3])/(512*Pi^4) - 
 (27*au*yd[3, 3]^2*ydb[3, 3]^2)/(1024*Pi^4) + 
 (au*yl[1, 1]*ylb[1, 1])/(16*Pi^2) + (15*au*g[1]^2*yl[1, 1]*ylb[1, 1])/
  (2048*Pi^4) + (15*au*g[2]^2*yl[1, 1]*ylb[1, 1])/(2048*Pi^4) - 
 (9*au*yl[1, 1]^2*ylb[1, 1]^2)/(1024*Pi^4) + (au*yl[1, 2]*ylb[1, 2])/
  (16*Pi^2) + (15*au*g[1]^2*yl[1, 2]*ylb[1, 2])/(2048*Pi^4) + 
 (15*au*g[2]^2*yl[1, 2]*ylb[1, 2])/(2048*Pi^4) - 
 (9*au*yl[1, 1]*yl[1, 2]*ylb[1, 1]*ylb[1, 2])/(512*Pi^4) - 
 (9*au*yl[1, 2]^2*ylb[1, 2]^2)/(1024*Pi^4) + (au*yl[1, 3]*ylb[1, 3])/
  (16*Pi^2) + (15*au*g[1]^2*yl[1, 3]*ylb[1, 3])/(2048*Pi^4) + 
 (15*au*g[2]^2*yl[1, 3]*ylb[1, 3])/(2048*Pi^4) - 
 (9*au*yl[1, 1]*yl[1, 3]*ylb[1, 1]*ylb[1, 3])/(512*Pi^4) - 
 (9*au*yl[1, 2]*yl[1, 3]*ylb[1, 2]*ylb[1, 3])/(512*Pi^4) - 
 (9*au*yl[1, 3]^2*ylb[1, 3]^2)/(1024*Pi^4) + (au*yl[2, 1]*ylb[2, 1])/
  (16*Pi^2) + (15*au*g[1]^2*yl[2, 1]*ylb[2, 1])/(2048*Pi^4) + 
 (15*au*g[2]^2*yl[2, 1]*ylb[2, 1])/(2048*Pi^4) - 
 (9*au*yl[1, 1]*yl[2, 1]*ylb[1, 1]*ylb[2, 1])/(512*Pi^4) - 
 (9*au*yl[1, 1]*yl[2, 2]*ylb[1, 2]*ylb[2, 1])/(512*Pi^4) - 
 (9*au*yl[1, 1]*yl[2, 3]*ylb[1, 3]*ylb[2, 1])/(512*Pi^4) - 
 (9*au*yl[2, 1]^2*ylb[2, 1]^2)/(1024*Pi^4) + (au*yl[2, 2]*ylb[2, 2])/
  (16*Pi^2) + (15*au*g[1]^2*yl[2, 2]*ylb[2, 2])/(2048*Pi^4) + 
 (15*au*g[2]^2*yl[2, 2]*ylb[2, 2])/(2048*Pi^4) - 
 (9*au*yl[1, 2]*yl[2, 1]*ylb[1, 1]*ylb[2, 2])/(512*Pi^4) - 
 (9*au*yl[1, 2]*yl[2, 2]*ylb[1, 2]*ylb[2, 2])/(512*Pi^4) - 
 (9*au*yl[1, 2]*yl[2, 3]*ylb[1, 3]*ylb[2, 2])/(512*Pi^4) - 
 (9*au*yl[2, 1]*yl[2, 2]*ylb[2, 1]*ylb[2, 2])/(512*Pi^4) - 
 (9*au*yl[2, 2]^2*ylb[2, 2]^2)/(1024*Pi^4) + (au*yl[2, 3]*ylb[2, 3])/
  (16*Pi^2) + (15*au*g[1]^2*yl[2, 3]*ylb[2, 3])/(2048*Pi^4) + 
 (15*au*g[2]^2*yl[2, 3]*ylb[2, 3])/(2048*Pi^4) - 
 (9*au*yl[1, 3]*yl[2, 1]*ylb[1, 1]*ylb[2, 3])/(512*Pi^4) - 
 (9*au*yl[1, 3]*yl[2, 2]*ylb[1, 2]*ylb[2, 3])/(512*Pi^4) - 
 (9*au*yl[1, 3]*yl[2, 3]*ylb[1, 3]*ylb[2, 3])/(512*Pi^4) - 
 (9*au*yl[2, 1]*yl[2, 3]*ylb[2, 1]*ylb[2, 3])/(512*Pi^4) - 
 (9*au*yl[2, 2]*yl[2, 3]*ylb[2, 2]*ylb[2, 3])/(512*Pi^4) - 
 (9*au*yl[2, 3]^2*ylb[2, 3]^2)/(1024*Pi^4) + (au*yl[3, 1]*ylb[3, 1])/
  (16*Pi^2) + (15*au*g[1]^2*yl[3, 1]*ylb[3, 1])/(2048*Pi^4) + 
 (15*au*g[2]^2*yl[3, 1]*ylb[3, 1])/(2048*Pi^4) - 
 (9*au*yl[1, 1]*yl[3, 1]*ylb[1, 1]*ylb[3, 1])/(512*Pi^4) - 
 (9*au*yl[1, 1]*yl[3, 2]*ylb[1, 2]*ylb[3, 1])/(512*Pi^4) - 
 (9*au*yl[1, 1]*yl[3, 3]*ylb[1, 3]*ylb[3, 1])/(512*Pi^4) - 
 (9*au*yl[2, 1]*yl[3, 1]*ylb[2, 1]*ylb[3, 1])/(512*Pi^4) - 
 (9*au*yl[2, 1]*yl[3, 2]*ylb[2, 2]*ylb[3, 1])/(512*Pi^4) - 
 (9*au*yl[2, 1]*yl[3, 3]*ylb[2, 3]*ylb[3, 1])/(512*Pi^4) - 
 (9*au*yl[3, 1]^2*ylb[3, 1]^2)/(1024*Pi^4) + (au*yl[3, 2]*ylb[3, 2])/
  (16*Pi^2) + (15*au*g[1]^2*yl[3, 2]*ylb[3, 2])/(2048*Pi^4) + 
 (15*au*g[2]^2*yl[3, 2]*ylb[3, 2])/(2048*Pi^4) - 
 (9*au*yl[1, 2]*yl[3, 1]*ylb[1, 1]*ylb[3, 2])/(512*Pi^4) - 
 (9*au*yl[1, 2]*yl[3, 2]*ylb[1, 2]*ylb[3, 2])/(512*Pi^4) - 
 (9*au*yl[1, 2]*yl[3, 3]*ylb[1, 3]*ylb[3, 2])/(512*Pi^4) - 
 (9*au*yl[2, 2]*yl[3, 1]*ylb[2, 1]*ylb[3, 2])/(512*Pi^4) - 
 (9*au*yl[2, 2]*yl[3, 2]*ylb[2, 2]*ylb[3, 2])/(512*Pi^4) - 
 (9*au*yl[2, 2]*yl[3, 3]*ylb[2, 3]*ylb[3, 2])/(512*Pi^4) - 
 (9*au*yl[3, 1]*yl[3, 2]*ylb[3, 1]*ylb[3, 2])/(512*Pi^4) - 
 (9*au*yl[3, 2]^2*ylb[3, 2]^2)/(1024*Pi^4) + (au*yl[3, 3]*ylb[3, 3])/
  (16*Pi^2) + (15*au*g[1]^2*yl[3, 3]*ylb[3, 3])/(2048*Pi^4) + 
 (15*au*g[2]^2*yl[3, 3]*ylb[3, 3])/(2048*Pi^4) - 
 (9*au*yl[1, 3]*yl[3, 1]*ylb[1, 1]*ylb[3, 3])/(512*Pi^4) - 
 (9*au*yl[1, 3]*yl[3, 2]*ylb[1, 2]*ylb[3, 3])/(512*Pi^4) - 
 (9*au*yl[1, 3]*yl[3, 3]*ylb[1, 3]*ylb[3, 3])/(512*Pi^4) - 
 (9*au*yl[2, 3]*yl[3, 1]*ylb[2, 1]*ylb[3, 3])/(512*Pi^4) - 
 (9*au*yl[2, 3]*yl[3, 2]*ylb[2, 2]*ylb[3, 3])/(512*Pi^4) - 
 (9*au*yl[2, 3]*yl[3, 3]*ylb[2, 3]*ylb[3, 3])/(512*Pi^4) - 
 (9*au*yl[3, 1]*yl[3, 3]*ylb[3, 1]*ylb[3, 3])/(512*Pi^4) - 
 (9*au*yl[3, 2]*yl[3, 3]*ylb[3, 2]*ylb[3, 3])/(512*Pi^4) - 
 (9*au*yl[3, 3]^2*ylb[3, 3]^2)/(1024*Pi^4) + 
 (mub*gH[1]*gHc[1]*gQb[1, 1]*gUb[1, 1]*yu[1, 1])/(768*Pi^4) - 
 (mub*gH[2]*gHc[1]*gQb[1, 2]*gUb[1, 1]*yu[1, 1])/(512*Pi^4) - 
 (mub*gH[1]*gHc[2]*gQb[1, 2]*gUb[1, 1]*yu[1, 1])/(512*Pi^4) + 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1])/(72*Pi^2) + 
 (g[1]^2*gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1])/(17280*Pi^4) + 
 (g[3]^2*gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1])/(864*Pi^4) - 
 (gH[1]*gHb[1]*gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1])/(1152*Pi^4) - 
 (5*gQ[1, 1]*gQb[1, 1]^2*gUb[1, 1]*M[1]*yu[1, 1])/(27648*Pi^4) + 
 (gH[2]*gHb[1]*gQb[1, 2]*gUb[1, 1]*M[1]*yu[1, 1])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQb[1, 2]*gUb[1, 1]*M[1]*yu[1, 1])/(512*Pi^4) - 
 (gQ[1, 2]*gQb[1, 1]*gQb[1, 2]*gUb[1, 1]*M[1]*yu[1, 1])/(3072*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[1, 3]*gUb[1, 1]*M[1]*yu[1, 1])/(1728*Pi^4) - 
 (5*gQ[2, 1]*gQb[1, 1]*gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 1])/(27648*Pi^4) - 
 (gQ[2, 2]*gQb[1, 2]*gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 1])/(3072*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 1])/(1728*Pi^4) - 
 (5*gQ[3, 1]*gQb[1, 1]*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 1])/(27648*Pi^4) - 
 (gQ[3, 2]*gQb[1, 2]*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 1])/(3072*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 1])/(1728*Pi^4) - 
 (gQb[1, 1]*gU[1, 1]*gUb[1, 1]^2*M[1]*yu[1, 1])/(576*Pi^4) - 
 (gQb[1, 3]*gU[1, 3]*gUb[1, 1]^2*M[1]*yu[1, 1])/(216*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]^2*gUb[1, 3]*M[1]*yu[1, 1])/(3456*Pi^4) - 
 (gQ[2, 3]*gQb[1, 1]*gQb[2, 1]*gUb[1, 3]*M[1]*yu[1, 1])/(3456*Pi^4) - 
 (gQ[3, 3]*gQb[1, 1]*gQb[3, 1]*gUb[1, 3]*M[1]*yu[1, 1])/(3456*Pi^4) - 
 (gQb[1, 1]*gU[1, 3]*gUb[1, 1]*gUb[1, 3]*M[1]*yu[1, 1])/(1728*Pi^4) - 
 (gQb[1, 1]*gU[2, 1]*gUb[1, 1]*gUb[2, 1]*M[1]*yu[1, 1])/(576*Pi^4) - 
 (gQb[1, 3]*gU[2, 3]*gUb[1, 1]*gUb[2, 1]*M[1]*yu[1, 1])/(216*Pi^4) - 
 (gQb[1, 1]*gU[2, 3]*gUb[1, 3]*gUb[2, 1]*M[1]*yu[1, 1])/(1728*Pi^4) - 
 (gQb[1, 1]*gU[3, 1]*gUb[1, 1]*gUb[3, 1]*M[1]*yu[1, 1])/(576*Pi^4) - 
 (gQb[1, 3]*gU[3, 3]*gUb[1, 1]*gUb[3, 1]*M[1]*yu[1, 1])/(216*Pi^4) - 
 (gQb[1, 1]*gU[3, 3]*gUb[1, 3]*gUb[3, 1]*M[1]*yu[1, 1])/(1728*Pi^4) + 
 (gH[1]*gHb[2]*gQb[1, 2]*gUb[1, 1]*M[2]*yu[1, 1])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQb[1, 2]*gUb[1, 1]*M[2]*yu[1, 1])/(512*Pi^4) - 
 (gQ[1, 1]*gQb[1, 2]^2*gUb[1, 1]*M[2]*yu[1, 1])/(1536*Pi^4) - 
 (gQ[2, 1]*gQb[1, 2]*gQb[2, 2]*gUb[1, 1]*M[2]*yu[1, 1])/(1536*Pi^4) - 
 (gQ[3, 1]*gQb[1, 2]*gQb[3, 2]*gUb[1, 1]*M[2]*yu[1, 1])/(1536*Pi^4) - 
 (gQ[1, 3]*gQb[1, 2]^2*gUb[1, 3]*M[2]*yu[1, 1])/(128*Pi^4) - 
 (gQ[2, 3]*gQb[1, 2]*gQb[2, 2]*gUb[1, 3]*M[2]*yu[1, 1])/(128*Pi^4) - 
 (gQ[3, 3]*gQb[1, 2]*gQb[3, 2]*gUb[1, 3]*M[2]*yu[1, 1])/(128*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]^2*gUb[1, 1]*M[3]*yu[1, 1])/(864*Pi^4) - 
 (gQ[2, 1]*gQb[1, 3]*gQb[2, 3]*gUb[1, 1]*M[3]*yu[1, 1])/(864*Pi^4) - 
 (gQ[3, 1]*gQb[1, 3]*gQb[3, 3]*gUb[1, 1]*M[3]*yu[1, 1])/(864*Pi^4) + 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1])/(6*Pi^2) + 
 (g[1]^2*gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1])/(1440*Pi^4) + 
 (11*g[3]^2*gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1])/(144*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1])/(6912*Pi^4) - 
 (gQ[1, 2]*gQb[1, 2]*gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1])/(256*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]^2*gUb[1, 3]*M[3]*yu[1, 1])/(64*Pi^4) - 
 (gQ[2, 1]*gQb[1, 1]*gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 1])/(6912*Pi^4) - 
 (gQ[2, 2]*gQb[1, 2]*gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 1])/(256*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 1])/(64*Pi^4) - 
 (gQ[3, 1]*gQb[1, 1]*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 1])/(6912*Pi^4) - 
 (gQ[3, 2]*gQb[1, 2]*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 1])/(256*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 1])/(64*Pi^4) - 
 (gQb[1, 3]*gU[1, 1]*gUb[1, 1]*gUb[1, 3]*M[3]*yu[1, 1])/(432*Pi^4) - 
 (gQb[1, 1]*gU[1, 1]*gUb[1, 3]^2*M[3]*yu[1, 1])/(864*Pi^4) - 
 (gQb[1, 3]*gU[1, 3]*gUb[1, 3]^2*M[3]*yu[1, 1])/(96*Pi^4) - 
 (gQb[1, 3]*gU[2, 1]*gUb[1, 1]*gUb[2, 3]*M[3]*yu[1, 1])/(432*Pi^4) - 
 (gQb[1, 1]*gU[2, 1]*gUb[1, 3]*gUb[2, 3]*M[3]*yu[1, 1])/(864*Pi^4) - 
 (gQb[1, 3]*gU[2, 3]*gUb[1, 3]*gUb[2, 3]*M[3]*yu[1, 1])/(96*Pi^4) - 
 (gQb[1, 3]*gU[3, 1]*gUb[1, 1]*gUb[3, 3]*M[3]*yu[1, 1])/(432*Pi^4) - 
 (gQb[1, 1]*gU[3, 1]*gUb[1, 3]*gUb[3, 3]*M[3]*yu[1, 1])/(864*Pi^4) - 
 (gQb[1, 3]*gU[3, 3]*gUb[1, 3]*gUb[3, 3]*M[3]*yu[1, 1])/(96*Pi^4) + 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yd[1, 1]*ydb[1, 1]*yu[1, 1])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yd[1, 1]*ydb[1, 1]*yu[1, 1])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yd[1, 2]*ydb[1, 1]*yu[1, 1])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yd[1, 2]*ydb[1, 1]*yu[1, 1])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yd[1, 3]*ydb[1, 1]*yu[1, 1])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yd[1, 3]*ydb[1, 1]*yu[1, 1])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yd[2, 1]*ydb[2, 1]*yu[1, 1])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yd[2, 1]*ydb[2, 1]*yu[1, 1])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yd[2, 2]*ydb[2, 1]*yu[1, 1])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yd[2, 2]*ydb[2, 1]*yu[1, 1])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yd[2, 3]*ydb[2, 1]*yu[1, 1])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yd[2, 3]*ydb[2, 1]*yu[1, 1])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yd[3, 1]*ydb[3, 1]*yu[1, 1])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yd[3, 1]*ydb[3, 1]*yu[1, 1])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yd[3, 2]*ydb[3, 1]*yu[1, 1])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yd[3, 2]*ydb[3, 1]*yu[1, 1])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yd[3, 3]*ydb[3, 1]*yu[1, 1])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yd[3, 3]*ydb[3, 1]*yu[1, 1])/(192*Pi^4) + 
 (mub*gH[1]*gHc[1]*gQb[2, 1]*gUb[1, 1]*yu[1, 2])/(768*Pi^4) - 
 (mub*gH[2]*gHc[1]*gQb[2, 2]*gUb[1, 1]*yu[1, 2])/(512*Pi^4) - 
 (mub*gH[1]*gHc[2]*gQb[2, 2]*gUb[1, 1]*yu[1, 2])/(512*Pi^4) + 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2])/(72*Pi^2) + 
 (g[1]^2*gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2])/(17280*Pi^4) + 
 (g[3]^2*gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2])/(864*Pi^4) - 
 (gH[1]*gHb[1]*gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2])/(1152*Pi^4) - 
 (5*gQ[1, 1]*gQb[1, 1]*gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2])/(27648*Pi^4) - 
 (5*gQ[2, 1]*gQb[2, 1]^2*gUb[1, 1]*M[1]*yu[1, 2])/(27648*Pi^4) + 
 (gH[2]*gHb[1]*gQb[2, 2]*gUb[1, 1]*M[1]*yu[1, 2])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQb[2, 2]*gUb[1, 1]*M[1]*yu[1, 2])/(512*Pi^4) - 
 (gQ[1, 2]*gQb[1, 1]*gQb[2, 2]*gUb[1, 1]*M[1]*yu[1, 2])/(3072*Pi^4) - 
 (gQ[2, 2]*gQb[2, 1]*gQb[2, 2]*gUb[1, 1]*M[1]*yu[1, 2])/(3072*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[2, 3]*gUb[1, 1]*M[1]*yu[1, 2])/(1728*Pi^4) - 
 (gQ[2, 3]*gQb[2, 1]*gQb[2, 3]*gUb[1, 1]*M[1]*yu[1, 2])/(1728*Pi^4) - 
 (5*gQ[3, 1]*gQb[2, 1]*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 2])/(27648*Pi^4) - 
 (gQ[3, 2]*gQb[2, 2]*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 2])/(3072*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 2])/(1728*Pi^4) - 
 (gQb[2, 1]*gU[1, 1]*gUb[1, 1]^2*M[1]*yu[1, 2])/(576*Pi^4) - 
 (gQb[2, 3]*gU[1, 3]*gUb[1, 1]^2*M[1]*yu[1, 2])/(216*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[2, 1]*gUb[1, 3]*M[1]*yu[1, 2])/(3456*Pi^4) - 
 (gQ[2, 3]*gQb[2, 1]^2*gUb[1, 3]*M[1]*yu[1, 2])/(3456*Pi^4) - 
 (gQ[3, 3]*gQb[2, 1]*gQb[3, 1]*gUb[1, 3]*M[1]*yu[1, 2])/(3456*Pi^4) - 
 (gQb[2, 1]*gU[1, 3]*gUb[1, 1]*gUb[1, 3]*M[1]*yu[1, 2])/(1728*Pi^4) - 
 (gQb[2, 1]*gU[2, 1]*gUb[1, 1]*gUb[2, 1]*M[1]*yu[1, 2])/(576*Pi^4) - 
 (gQb[2, 3]*gU[2, 3]*gUb[1, 1]*gUb[2, 1]*M[1]*yu[1, 2])/(216*Pi^4) - 
 (gQb[2, 1]*gU[2, 3]*gUb[1, 3]*gUb[2, 1]*M[1]*yu[1, 2])/(1728*Pi^4) - 
 (gQb[2, 1]*gU[3, 1]*gUb[1, 1]*gUb[3, 1]*M[1]*yu[1, 2])/(576*Pi^4) - 
 (gQb[2, 3]*gU[3, 3]*gUb[1, 1]*gUb[3, 1]*M[1]*yu[1, 2])/(216*Pi^4) - 
 (gQb[2, 1]*gU[3, 3]*gUb[1, 3]*gUb[3, 1]*M[1]*yu[1, 2])/(1728*Pi^4) + 
 (gH[1]*gHb[2]*gQb[2, 2]*gUb[1, 1]*M[2]*yu[1, 2])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQb[2, 2]*gUb[1, 1]*M[2]*yu[1, 2])/(512*Pi^4) - 
 (gQ[1, 1]*gQb[1, 2]*gQb[2, 2]*gUb[1, 1]*M[2]*yu[1, 2])/(1536*Pi^4) - 
 (gQ[2, 1]*gQb[2, 2]^2*gUb[1, 1]*M[2]*yu[1, 2])/(1536*Pi^4) - 
 (gQ[3, 1]*gQb[2, 2]*gQb[3, 2]*gUb[1, 1]*M[2]*yu[1, 2])/(1536*Pi^4) - 
 (gQ[1, 3]*gQb[1, 2]*gQb[2, 2]*gUb[1, 3]*M[2]*yu[1, 2])/(128*Pi^4) - 
 (gQ[2, 3]*gQb[2, 2]^2*gUb[1, 3]*M[2]*yu[1, 2])/(128*Pi^4) - 
 (gQ[3, 3]*gQb[2, 2]*gQb[3, 2]*gUb[1, 3]*M[2]*yu[1, 2])/(128*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]*gQb[2, 3]*gUb[1, 1]*M[3]*yu[1, 2])/(864*Pi^4) - 
 (gQ[2, 1]*gQb[2, 3]^2*gUb[1, 1]*M[3]*yu[1, 2])/(864*Pi^4) - 
 (gQ[3, 1]*gQb[2, 3]*gQb[3, 3]*gUb[1, 1]*M[3]*yu[1, 2])/(864*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]*gQb[2, 1]*gUb[1, 3]*M[3]*yu[1, 2])/(6912*Pi^4) - 
 (gQ[1, 2]*gQb[1, 3]*gQb[2, 2]*gUb[1, 3]*M[3]*yu[1, 2])/(256*Pi^4) + 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2])/(6*Pi^2) + 
 (g[1]^2*gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2])/(1440*Pi^4) + 
 (11*g[3]^2*gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2])/(144*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2])/(6912*Pi^4) - 
 (gQ[2, 2]*gQb[2, 2]*gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2])/(256*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]^2*gUb[1, 3]*M[3]*yu[1, 2])/(64*Pi^4) - 
 (gQ[3, 1]*gQb[2, 1]*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 2])/(6912*Pi^4) - 
 (gQ[3, 2]*gQb[2, 2]*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 2])/(256*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 2])/(64*Pi^4) - 
 (gQb[2, 3]*gU[1, 1]*gUb[1, 1]*gUb[1, 3]*M[3]*yu[1, 2])/(432*Pi^4) - 
 (gQb[2, 1]*gU[1, 1]*gUb[1, 3]^2*M[3]*yu[1, 2])/(864*Pi^4) - 
 (gQb[2, 3]*gU[1, 3]*gUb[1, 3]^2*M[3]*yu[1, 2])/(96*Pi^4) - 
 (gQb[2, 3]*gU[2, 1]*gUb[1, 1]*gUb[2, 3]*M[3]*yu[1, 2])/(432*Pi^4) - 
 (gQb[2, 1]*gU[2, 1]*gUb[1, 3]*gUb[2, 3]*M[3]*yu[1, 2])/(864*Pi^4) - 
 (gQb[2, 3]*gU[2, 3]*gUb[1, 3]*gUb[2, 3]*M[3]*yu[1, 2])/(96*Pi^4) - 
 (gQb[2, 3]*gU[3, 1]*gUb[1, 1]*gUb[3, 3]*M[3]*yu[1, 2])/(432*Pi^4) - 
 (gQb[2, 1]*gU[3, 1]*gUb[1, 3]*gUb[3, 3]*M[3]*yu[1, 2])/(864*Pi^4) - 
 (gQb[2, 3]*gU[3, 3]*gUb[1, 3]*gUb[3, 3]*M[3]*yu[1, 2])/(96*Pi^4) + 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yd[1, 1]*ydb[1, 2]*yu[1, 2])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yd[1, 1]*ydb[1, 2]*yu[1, 2])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yd[1, 2]*ydb[1, 2]*yu[1, 2])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yd[1, 2]*ydb[1, 2]*yu[1, 2])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yd[1, 3]*ydb[1, 2]*yu[1, 2])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yd[1, 3]*ydb[1, 2]*yu[1, 2])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yd[2, 1]*ydb[2, 2]*yu[1, 2])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yd[2, 1]*ydb[2, 2]*yu[1, 2])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yd[2, 2]*ydb[2, 2]*yu[1, 2])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yd[2, 2]*ydb[2, 2]*yu[1, 2])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yd[2, 3]*ydb[2, 2]*yu[1, 2])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yd[2, 3]*ydb[2, 2]*yu[1, 2])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yd[3, 1]*ydb[3, 2]*yu[1, 2])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yd[3, 1]*ydb[3, 2]*yu[1, 2])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yd[3, 2]*ydb[3, 2]*yu[1, 2])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yd[3, 2]*ydb[3, 2]*yu[1, 2])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yd[3, 3]*ydb[3, 2]*yu[1, 2])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yd[3, 3]*ydb[3, 2]*yu[1, 2])/(192*Pi^4) + 
 (mub*gH[1]*gHc[1]*gQb[3, 1]*gUb[1, 1]*yu[1, 3])/(768*Pi^4) - 
 (mub*gH[2]*gHc[1]*gQb[3, 2]*gUb[1, 1]*yu[1, 3])/(512*Pi^4) - 
 (mub*gH[1]*gHc[2]*gQb[3, 2]*gUb[1, 1]*yu[1, 3])/(512*Pi^4) + 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3])/(72*Pi^2) + 
 (g[1]^2*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3])/(17280*Pi^4) + 
 (g[3]^2*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3])/(864*Pi^4) - 
 (gH[1]*gHb[1]*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3])/(1152*Pi^4) - 
 (5*gQ[1, 1]*gQb[1, 1]*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3])/(27648*Pi^4) - 
 (5*gQ[2, 1]*gQb[2, 1]*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3])/(27648*Pi^4) - 
 (5*gQ[3, 1]*gQb[3, 1]^2*gUb[1, 1]*M[1]*yu[1, 3])/(27648*Pi^4) + 
 (gH[2]*gHb[1]*gQb[3, 2]*gUb[1, 1]*M[1]*yu[1, 3])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQb[3, 2]*gUb[1, 1]*M[1]*yu[1, 3])/(512*Pi^4) - 
 (gQ[1, 2]*gQb[1, 1]*gQb[3, 2]*gUb[1, 1]*M[1]*yu[1, 3])/(3072*Pi^4) - 
 (gQ[2, 2]*gQb[2, 1]*gQb[3, 2]*gUb[1, 1]*M[1]*yu[1, 3])/(3072*Pi^4) - 
 (gQ[3, 2]*gQb[3, 1]*gQb[3, 2]*gUb[1, 1]*M[1]*yu[1, 3])/(3072*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[3, 3]*gUb[1, 1]*M[1]*yu[1, 3])/(1728*Pi^4) - 
 (gQ[2, 3]*gQb[2, 1]*gQb[3, 3]*gUb[1, 1]*M[1]*yu[1, 3])/(1728*Pi^4) - 
 (gQ[3, 3]*gQb[3, 1]*gQb[3, 3]*gUb[1, 1]*M[1]*yu[1, 3])/(1728*Pi^4) - 
 (gQb[3, 1]*gU[1, 1]*gUb[1, 1]^2*M[1]*yu[1, 3])/(576*Pi^4) - 
 (gQb[3, 3]*gU[1, 3]*gUb[1, 1]^2*M[1]*yu[1, 3])/(216*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[3, 1]*gUb[1, 3]*M[1]*yu[1, 3])/(3456*Pi^4) - 
 (gQ[2, 3]*gQb[2, 1]*gQb[3, 1]*gUb[1, 3]*M[1]*yu[1, 3])/(3456*Pi^4) - 
 (gQ[3, 3]*gQb[3, 1]^2*gUb[1, 3]*M[1]*yu[1, 3])/(3456*Pi^4) - 
 (gQb[3, 1]*gU[1, 3]*gUb[1, 1]*gUb[1, 3]*M[1]*yu[1, 3])/(1728*Pi^4) - 
 (gQb[3, 1]*gU[2, 1]*gUb[1, 1]*gUb[2, 1]*M[1]*yu[1, 3])/(576*Pi^4) - 
 (gQb[3, 3]*gU[2, 3]*gUb[1, 1]*gUb[2, 1]*M[1]*yu[1, 3])/(216*Pi^4) - 
 (gQb[3, 1]*gU[2, 3]*gUb[1, 3]*gUb[2, 1]*M[1]*yu[1, 3])/(1728*Pi^4) - 
 (gQb[3, 1]*gU[3, 1]*gUb[1, 1]*gUb[3, 1]*M[1]*yu[1, 3])/(576*Pi^4) - 
 (gQb[3, 3]*gU[3, 3]*gUb[1, 1]*gUb[3, 1]*M[1]*yu[1, 3])/(216*Pi^4) - 
 (gQb[3, 1]*gU[3, 3]*gUb[1, 3]*gUb[3, 1]*M[1]*yu[1, 3])/(1728*Pi^4) + 
 (gH[1]*gHb[2]*gQb[3, 2]*gUb[1, 1]*M[2]*yu[1, 3])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQb[3, 2]*gUb[1, 1]*M[2]*yu[1, 3])/(512*Pi^4) - 
 (gQ[1, 1]*gQb[1, 2]*gQb[3, 2]*gUb[1, 1]*M[2]*yu[1, 3])/(1536*Pi^4) - 
 (gQ[2, 1]*gQb[2, 2]*gQb[3, 2]*gUb[1, 1]*M[2]*yu[1, 3])/(1536*Pi^4) - 
 (gQ[3, 1]*gQb[3, 2]^2*gUb[1, 1]*M[2]*yu[1, 3])/(1536*Pi^4) - 
 (gQ[1, 3]*gQb[1, 2]*gQb[3, 2]*gUb[1, 3]*M[2]*yu[1, 3])/(128*Pi^4) - 
 (gQ[2, 3]*gQb[2, 2]*gQb[3, 2]*gUb[1, 3]*M[2]*yu[1, 3])/(128*Pi^4) - 
 (gQ[3, 3]*gQb[3, 2]^2*gUb[1, 3]*M[2]*yu[1, 3])/(128*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]*gQb[3, 3]*gUb[1, 1]*M[3]*yu[1, 3])/(864*Pi^4) - 
 (gQ[2, 1]*gQb[2, 3]*gQb[3, 3]*gUb[1, 1]*M[3]*yu[1, 3])/(864*Pi^4) - 
 (gQ[3, 1]*gQb[3, 3]^2*gUb[1, 1]*M[3]*yu[1, 3])/(864*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]*gQb[3, 1]*gUb[1, 3]*M[3]*yu[1, 3])/(6912*Pi^4) - 
 (gQ[2, 1]*gQb[2, 3]*gQb[3, 1]*gUb[1, 3]*M[3]*yu[1, 3])/(6912*Pi^4) - 
 (gQ[1, 2]*gQb[1, 3]*gQb[3, 2]*gUb[1, 3]*M[3]*yu[1, 3])/(256*Pi^4) - 
 (gQ[2, 2]*gQb[2, 3]*gQb[3, 2]*gUb[1, 3]*M[3]*yu[1, 3])/(256*Pi^4) + 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3])/(6*Pi^2) + 
 (g[1]^2*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3])/(1440*Pi^4) + 
 (11*g[3]^2*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3])/(144*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3])/(64*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3])/(6912*Pi^4) - 
 (gQ[3, 2]*gQb[3, 2]*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3])/(256*Pi^4) - 
 (gQ[3, 3]*gQb[3, 3]^2*gUb[1, 3]*M[3]*yu[1, 3])/(64*Pi^4) - 
 (gQb[3, 3]*gU[1, 1]*gUb[1, 1]*gUb[1, 3]*M[3]*yu[1, 3])/(432*Pi^4) - 
 (gQb[3, 1]*gU[1, 1]*gUb[1, 3]^2*M[3]*yu[1, 3])/(864*Pi^4) - 
 (gQb[3, 3]*gU[1, 3]*gUb[1, 3]^2*M[3]*yu[1, 3])/(96*Pi^4) - 
 (gQb[3, 3]*gU[2, 1]*gUb[1, 1]*gUb[2, 3]*M[3]*yu[1, 3])/(432*Pi^4) - 
 (gQb[3, 1]*gU[2, 1]*gUb[1, 3]*gUb[2, 3]*M[3]*yu[1, 3])/(864*Pi^4) - 
 (gQb[3, 3]*gU[2, 3]*gUb[1, 3]*gUb[2, 3]*M[3]*yu[1, 3])/(96*Pi^4) - 
 (gQb[3, 3]*gU[3, 1]*gUb[1, 1]*gUb[3, 3]*M[3]*yu[1, 3])/(432*Pi^4) - 
 (gQb[3, 1]*gU[3, 1]*gUb[1, 3]*gUb[3, 3]*M[3]*yu[1, 3])/(864*Pi^4) - 
 (gQb[3, 3]*gU[3, 3]*gUb[1, 3]*gUb[3, 3]*M[3]*yu[1, 3])/(96*Pi^4) + 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yd[1, 1]*ydb[1, 3]*yu[1, 3])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yd[1, 1]*ydb[1, 3]*yu[1, 3])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yd[1, 2]*ydb[1, 3]*yu[1, 3])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yd[1, 2]*ydb[1, 3]*yu[1, 3])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yd[1, 3]*ydb[1, 3]*yu[1, 3])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yd[1, 3]*ydb[1, 3]*yu[1, 3])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yd[2, 1]*ydb[2, 3]*yu[1, 3])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yd[2, 1]*ydb[2, 3]*yu[1, 3])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yd[2, 2]*ydb[2, 3]*yu[1, 3])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yd[2, 2]*ydb[2, 3]*yu[1, 3])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yd[2, 3]*ydb[2, 3]*yu[1, 3])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yd[2, 3]*ydb[2, 3]*yu[1, 3])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yd[3, 1]*ydb[3, 3]*yu[1, 3])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yd[3, 1]*ydb[3, 3]*yu[1, 3])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yd[3, 2]*ydb[3, 3]*yu[1, 3])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yd[3, 2]*ydb[3, 3]*yu[1, 3])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yd[3, 3]*ydb[3, 3]*yu[1, 3])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yd[3, 3]*ydb[3, 3]*yu[1, 3])/(192*Pi^4) + 
 (mub*gH[1]*gHc[1]*gQb[1, 1]*gUb[2, 1]*yu[2, 1])/(768*Pi^4) - 
 (mub*gH[2]*gHc[1]*gQb[1, 2]*gUb[2, 1]*yu[2, 1])/(512*Pi^4) - 
 (mub*gH[1]*gHc[2]*gQb[1, 2]*gUb[2, 1]*yu[2, 1])/(512*Pi^4) + 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(72*Pi^2) + 
 (g[1]^2*gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(17280*Pi^4) + 
 (g[3]^2*gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(864*Pi^4) - 
 (gH[1]*gHb[1]*gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(1152*Pi^4) - 
 (5*gQ[1, 1]*gQb[1, 1]^2*gUb[2, 1]*M[1]*yu[2, 1])/(27648*Pi^4) + 
 (gH[2]*gHb[1]*gQb[1, 2]*gUb[2, 1]*M[1]*yu[2, 1])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQb[1, 2]*gUb[2, 1]*M[1]*yu[2, 1])/(512*Pi^4) - 
 (gQ[1, 2]*gQb[1, 1]*gQb[1, 2]*gUb[2, 1]*M[1]*yu[2, 1])/(3072*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[1, 3]*gUb[2, 1]*M[1]*yu[2, 1])/(1728*Pi^4) - 
 (5*gQ[2, 1]*gQb[1, 1]*gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(27648*Pi^4) - 
 (gQ[2, 2]*gQb[1, 2]*gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(3072*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(1728*Pi^4) - 
 (5*gQ[3, 1]*gQb[1, 1]*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(27648*Pi^4) - 
 (gQ[3, 2]*gQb[1, 2]*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(3072*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(1728*Pi^4) - 
 (gQb[1, 1]*gU[1, 1]*gUb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(576*Pi^4) - 
 (gQb[1, 3]*gU[1, 3]*gUb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(216*Pi^4) - 
 (gQb[1, 1]*gU[2, 1]*gUb[2, 1]^2*M[1]*yu[2, 1])/(576*Pi^4) - 
 (gQb[1, 3]*gU[2, 3]*gUb[2, 1]^2*M[1]*yu[2, 1])/(216*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]^2*gUb[2, 3]*M[1]*yu[2, 1])/(3456*Pi^4) - 
 (gQ[2, 3]*gQb[1, 1]*gQb[2, 1]*gUb[2, 3]*M[1]*yu[2, 1])/(3456*Pi^4) - 
 (gQ[3, 3]*gQb[1, 1]*gQb[3, 1]*gUb[2, 3]*M[1]*yu[2, 1])/(3456*Pi^4) - 
 (gQb[1, 1]*gU[1, 3]*gUb[1, 1]*gUb[2, 3]*M[1]*yu[2, 1])/(1728*Pi^4) - 
 (gQb[1, 1]*gU[2, 3]*gUb[2, 1]*gUb[2, 3]*M[1]*yu[2, 1])/(1728*Pi^4) - 
 (gQb[1, 1]*gU[3, 1]*gUb[2, 1]*gUb[3, 1]*M[1]*yu[2, 1])/(576*Pi^4) - 
 (gQb[1, 3]*gU[3, 3]*gUb[2, 1]*gUb[3, 1]*M[1]*yu[2, 1])/(216*Pi^4) - 
 (gQb[1, 1]*gU[3, 3]*gUb[2, 3]*gUb[3, 1]*M[1]*yu[2, 1])/(1728*Pi^4) + 
 (gH[1]*gHb[2]*gQb[1, 2]*gUb[2, 1]*M[2]*yu[2, 1])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQb[1, 2]*gUb[2, 1]*M[2]*yu[2, 1])/(512*Pi^4) - 
 (gQ[1, 1]*gQb[1, 2]^2*gUb[2, 1]*M[2]*yu[2, 1])/(1536*Pi^4) - 
 (gQ[2, 1]*gQb[1, 2]*gQb[2, 2]*gUb[2, 1]*M[2]*yu[2, 1])/(1536*Pi^4) - 
 (gQ[3, 1]*gQb[1, 2]*gQb[3, 2]*gUb[2, 1]*M[2]*yu[2, 1])/(1536*Pi^4) - 
 (gQ[1, 3]*gQb[1, 2]^2*gUb[2, 3]*M[2]*yu[2, 1])/(128*Pi^4) - 
 (gQ[2, 3]*gQb[1, 2]*gQb[2, 2]*gUb[2, 3]*M[2]*yu[2, 1])/(128*Pi^4) - 
 (gQ[3, 3]*gQb[1, 2]*gQb[3, 2]*gUb[2, 3]*M[2]*yu[2, 1])/(128*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]^2*gUb[2, 1]*M[3]*yu[2, 1])/(864*Pi^4) - 
 (gQ[2, 1]*gQb[1, 3]*gQb[2, 3]*gUb[2, 1]*M[3]*yu[2, 1])/(864*Pi^4) - 
 (gQ[3, 1]*gQb[1, 3]*gQb[3, 3]*gUb[2, 1]*M[3]*yu[2, 1])/(864*Pi^4) - 
 (gQb[1, 3]*gU[1, 1]*gUb[1, 3]*gUb[2, 1]*M[3]*yu[2, 1])/(432*Pi^4) + 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(6*Pi^2) + 
 (g[1]^2*gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(1440*Pi^4) + 
 (11*g[3]^2*gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(144*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(6912*Pi^4) - 
 (gQ[1, 2]*gQb[1, 2]*gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(256*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]^2*gUb[2, 3]*M[3]*yu[2, 1])/(64*Pi^4) - 
 (gQ[2, 1]*gQb[1, 1]*gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(6912*Pi^4) - 
 (gQ[2, 2]*gQb[1, 2]*gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(256*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(64*Pi^4) - 
 (gQ[3, 1]*gQb[1, 1]*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(6912*Pi^4) - 
 (gQ[3, 2]*gQb[1, 2]*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(256*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(64*Pi^4) - 
 (gQb[1, 1]*gU[1, 1]*gUb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(864*Pi^4) - 
 (gQb[1, 3]*gU[1, 3]*gUb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(96*Pi^4) - 
 (gQb[1, 3]*gU[2, 1]*gUb[2, 1]*gUb[2, 3]*M[3]*yu[2, 1])/(432*Pi^4) - 
 (gQb[1, 1]*gU[2, 1]*gUb[2, 3]^2*M[3]*yu[2, 1])/(864*Pi^4) - 
 (gQb[1, 3]*gU[2, 3]*gUb[2, 3]^2*M[3]*yu[2, 1])/(96*Pi^4) - 
 (gQb[1, 3]*gU[3, 1]*gUb[2, 1]*gUb[3, 3]*M[3]*yu[2, 1])/(432*Pi^4) - 
 (gQb[1, 1]*gU[3, 1]*gUb[2, 3]*gUb[3, 3]*M[3]*yu[2, 1])/(864*Pi^4) - 
 (gQb[1, 3]*gU[3, 3]*gUb[2, 3]*gUb[3, 3]*M[3]*yu[2, 1])/(96*Pi^4) + 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yd[1, 1]*ydb[1, 1]*yu[2, 1])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yd[1, 1]*ydb[1, 1]*yu[2, 1])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yd[1, 2]*ydb[1, 1]*yu[2, 1])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yd[1, 2]*ydb[1, 1]*yu[2, 1])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yd[1, 3]*ydb[1, 1]*yu[2, 1])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yd[1, 3]*ydb[1, 1]*yu[2, 1])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yd[2, 1]*ydb[2, 1]*yu[2, 1])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yd[2, 1]*ydb[2, 1]*yu[2, 1])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yd[2, 2]*ydb[2, 1]*yu[2, 1])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yd[2, 2]*ydb[2, 1]*yu[2, 1])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yd[2, 3]*ydb[2, 1]*yu[2, 1])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yd[2, 3]*ydb[2, 1]*yu[2, 1])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yd[3, 1]*ydb[3, 1]*yu[2, 1])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yd[3, 1]*ydb[3, 1]*yu[2, 1])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yd[3, 2]*ydb[3, 1]*yu[2, 1])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yd[3, 2]*ydb[3, 1]*yu[2, 1])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yd[3, 3]*ydb[3, 1]*yu[2, 1])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yd[3, 3]*ydb[3, 1]*yu[2, 1])/(192*Pi^4) + 
 (mub*gH[1]*gHc[1]*gQb[2, 1]*gUb[2, 1]*yu[2, 2])/(768*Pi^4) - 
 (mub*gH[2]*gHc[1]*gQb[2, 2]*gUb[2, 1]*yu[2, 2])/(512*Pi^4) - 
 (mub*gH[1]*gHc[2]*gQb[2, 2]*gUb[2, 1]*yu[2, 2])/(512*Pi^4) + 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2])/(72*Pi^2) + 
 (g[1]^2*gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2])/(17280*Pi^4) + 
 (g[3]^2*gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2])/(864*Pi^4) - 
 (gH[1]*gHb[1]*gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2])/(1152*Pi^4) - 
 (5*gQ[1, 1]*gQb[1, 1]*gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2])/(27648*Pi^4) - 
 (5*gQ[2, 1]*gQb[2, 1]^2*gUb[2, 1]*M[1]*yu[2, 2])/(27648*Pi^4) + 
 (gH[2]*gHb[1]*gQb[2, 2]*gUb[2, 1]*M[1]*yu[2, 2])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQb[2, 2]*gUb[2, 1]*M[1]*yu[2, 2])/(512*Pi^4) - 
 (gQ[1, 2]*gQb[1, 1]*gQb[2, 2]*gUb[2, 1]*M[1]*yu[2, 2])/(3072*Pi^4) - 
 (gQ[2, 2]*gQb[2, 1]*gQb[2, 2]*gUb[2, 1]*M[1]*yu[2, 2])/(3072*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[2, 3]*gUb[2, 1]*M[1]*yu[2, 2])/(1728*Pi^4) - 
 (gQ[2, 3]*gQb[2, 1]*gQb[2, 3]*gUb[2, 1]*M[1]*yu[2, 2])/(1728*Pi^4) - 
 (5*gQ[3, 1]*gQb[2, 1]*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 2])/(27648*Pi^4) - 
 (gQ[3, 2]*gQb[2, 2]*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 2])/(3072*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 2])/(1728*Pi^4) - 
 (gQb[2, 1]*gU[1, 1]*gUb[1, 1]*gUb[2, 1]*M[1]*yu[2, 2])/(576*Pi^4) - 
 (gQb[2, 3]*gU[1, 3]*gUb[1, 1]*gUb[2, 1]*M[1]*yu[2, 2])/(216*Pi^4) - 
 (gQb[2, 1]*gU[2, 1]*gUb[2, 1]^2*M[1]*yu[2, 2])/(576*Pi^4) - 
 (gQb[2, 3]*gU[2, 3]*gUb[2, 1]^2*M[1]*yu[2, 2])/(216*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[2, 1]*gUb[2, 3]*M[1]*yu[2, 2])/(3456*Pi^4) - 
 (gQ[2, 3]*gQb[2, 1]^2*gUb[2, 3]*M[1]*yu[2, 2])/(3456*Pi^4) - 
 (gQ[3, 3]*gQb[2, 1]*gQb[3, 1]*gUb[2, 3]*M[1]*yu[2, 2])/(3456*Pi^4) - 
 (gQb[2, 1]*gU[1, 3]*gUb[1, 1]*gUb[2, 3]*M[1]*yu[2, 2])/(1728*Pi^4) - 
 (gQb[2, 1]*gU[2, 3]*gUb[2, 1]*gUb[2, 3]*M[1]*yu[2, 2])/(1728*Pi^4) - 
 (gQb[2, 1]*gU[3, 1]*gUb[2, 1]*gUb[3, 1]*M[1]*yu[2, 2])/(576*Pi^4) - 
 (gQb[2, 3]*gU[3, 3]*gUb[2, 1]*gUb[3, 1]*M[1]*yu[2, 2])/(216*Pi^4) - 
 (gQb[2, 1]*gU[3, 3]*gUb[2, 3]*gUb[3, 1]*M[1]*yu[2, 2])/(1728*Pi^4) + 
 (gH[1]*gHb[2]*gQb[2, 2]*gUb[2, 1]*M[2]*yu[2, 2])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQb[2, 2]*gUb[2, 1]*M[2]*yu[2, 2])/(512*Pi^4) - 
 (gQ[1, 1]*gQb[1, 2]*gQb[2, 2]*gUb[2, 1]*M[2]*yu[2, 2])/(1536*Pi^4) - 
 (gQ[2, 1]*gQb[2, 2]^2*gUb[2, 1]*M[2]*yu[2, 2])/(1536*Pi^4) - 
 (gQ[3, 1]*gQb[2, 2]*gQb[3, 2]*gUb[2, 1]*M[2]*yu[2, 2])/(1536*Pi^4) - 
 (gQ[1, 3]*gQb[1, 2]*gQb[2, 2]*gUb[2, 3]*M[2]*yu[2, 2])/(128*Pi^4) - 
 (gQ[2, 3]*gQb[2, 2]^2*gUb[2, 3]*M[2]*yu[2, 2])/(128*Pi^4) - 
 (gQ[3, 3]*gQb[2, 2]*gQb[3, 2]*gUb[2, 3]*M[2]*yu[2, 2])/(128*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]*gQb[2, 3]*gUb[2, 1]*M[3]*yu[2, 2])/(864*Pi^4) - 
 (gQ[2, 1]*gQb[2, 3]^2*gUb[2, 1]*M[3]*yu[2, 2])/(864*Pi^4) - 
 (gQ[3, 1]*gQb[2, 3]*gQb[3, 3]*gUb[2, 1]*M[3]*yu[2, 2])/(864*Pi^4) - 
 (gQb[2, 3]*gU[1, 1]*gUb[1, 3]*gUb[2, 1]*M[3]*yu[2, 2])/(432*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]*gQb[2, 1]*gUb[2, 3]*M[3]*yu[2, 2])/(6912*Pi^4) - 
 (gQ[1, 2]*gQb[1, 3]*gQb[2, 2]*gUb[2, 3]*M[3]*yu[2, 2])/(256*Pi^4) + 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2])/(6*Pi^2) + 
 (g[1]^2*gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2])/(1440*Pi^4) + 
 (11*g[3]^2*gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2])/(144*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2])/(6912*Pi^4) - 
 (gQ[2, 2]*gQb[2, 2]*gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2])/(256*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]^2*gUb[2, 3]*M[3]*yu[2, 2])/(64*Pi^4) - 
 (gQ[3, 1]*gQb[2, 1]*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 2])/(6912*Pi^4) - 
 (gQ[3, 2]*gQb[2, 2]*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 2])/(256*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 2])/(64*Pi^4) - 
 (gQb[2, 1]*gU[1, 1]*gUb[1, 3]*gUb[2, 3]*M[3]*yu[2, 2])/(864*Pi^4) - 
 (gQb[2, 3]*gU[1, 3]*gUb[1, 3]*gUb[2, 3]*M[3]*yu[2, 2])/(96*Pi^4) - 
 (gQb[2, 3]*gU[2, 1]*gUb[2, 1]*gUb[2, 3]*M[3]*yu[2, 2])/(432*Pi^4) - 
 (gQb[2, 1]*gU[2, 1]*gUb[2, 3]^2*M[3]*yu[2, 2])/(864*Pi^4) - 
 (gQb[2, 3]*gU[2, 3]*gUb[2, 3]^2*M[3]*yu[2, 2])/(96*Pi^4) - 
 (gQb[2, 3]*gU[3, 1]*gUb[2, 1]*gUb[3, 3]*M[3]*yu[2, 2])/(432*Pi^4) - 
 (gQb[2, 1]*gU[3, 1]*gUb[2, 3]*gUb[3, 3]*M[3]*yu[2, 2])/(864*Pi^4) - 
 (gQb[2, 3]*gU[3, 3]*gUb[2, 3]*gUb[3, 3]*M[3]*yu[2, 2])/(96*Pi^4) + 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yd[1, 1]*ydb[1, 2]*yu[2, 2])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yd[1, 1]*ydb[1, 2]*yu[2, 2])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yd[1, 2]*ydb[1, 2]*yu[2, 2])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yd[1, 2]*ydb[1, 2]*yu[2, 2])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yd[1, 3]*ydb[1, 2]*yu[2, 2])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yd[1, 3]*ydb[1, 2]*yu[2, 2])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yd[2, 1]*ydb[2, 2]*yu[2, 2])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yd[2, 1]*ydb[2, 2]*yu[2, 2])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yd[2, 2]*ydb[2, 2]*yu[2, 2])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yd[2, 2]*ydb[2, 2]*yu[2, 2])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yd[2, 3]*ydb[2, 2]*yu[2, 2])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yd[2, 3]*ydb[2, 2]*yu[2, 2])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yd[3, 1]*ydb[3, 2]*yu[2, 2])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yd[3, 1]*ydb[3, 2]*yu[2, 2])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yd[3, 2]*ydb[3, 2]*yu[2, 2])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yd[3, 2]*ydb[3, 2]*yu[2, 2])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yd[3, 3]*ydb[3, 2]*yu[2, 2])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yd[3, 3]*ydb[3, 2]*yu[2, 2])/(192*Pi^4) + 
 (mub*gH[1]*gHc[1]*gQb[3, 1]*gUb[2, 1]*yu[2, 3])/(768*Pi^4) - 
 (mub*gH[2]*gHc[1]*gQb[3, 2]*gUb[2, 1]*yu[2, 3])/(512*Pi^4) - 
 (mub*gH[1]*gHc[2]*gQb[3, 2]*gUb[2, 1]*yu[2, 3])/(512*Pi^4) + 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3])/(72*Pi^2) + 
 (g[1]^2*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3])/(17280*Pi^4) + 
 (g[3]^2*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3])/(864*Pi^4) - 
 (gH[1]*gHb[1]*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3])/(1152*Pi^4) - 
 (5*gQ[1, 1]*gQb[1, 1]*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3])/(27648*Pi^4) - 
 (5*gQ[2, 1]*gQb[2, 1]*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3])/(27648*Pi^4) - 
 (5*gQ[3, 1]*gQb[3, 1]^2*gUb[2, 1]*M[1]*yu[2, 3])/(27648*Pi^4) + 
 (gH[2]*gHb[1]*gQb[3, 2]*gUb[2, 1]*M[1]*yu[2, 3])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQb[3, 2]*gUb[2, 1]*M[1]*yu[2, 3])/(512*Pi^4) - 
 (gQ[1, 2]*gQb[1, 1]*gQb[3, 2]*gUb[2, 1]*M[1]*yu[2, 3])/(3072*Pi^4) - 
 (gQ[2, 2]*gQb[2, 1]*gQb[3, 2]*gUb[2, 1]*M[1]*yu[2, 3])/(3072*Pi^4) - 
 (gQ[3, 2]*gQb[3, 1]*gQb[3, 2]*gUb[2, 1]*M[1]*yu[2, 3])/(3072*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[3, 3]*gUb[2, 1]*M[1]*yu[2, 3])/(1728*Pi^4) - 
 (gQ[2, 3]*gQb[2, 1]*gQb[3, 3]*gUb[2, 1]*M[1]*yu[2, 3])/(1728*Pi^4) - 
 (gQ[3, 3]*gQb[3, 1]*gQb[3, 3]*gUb[2, 1]*M[1]*yu[2, 3])/(1728*Pi^4) - 
 (gQb[3, 1]*gU[1, 1]*gUb[1, 1]*gUb[2, 1]*M[1]*yu[2, 3])/(576*Pi^4) - 
 (gQb[3, 3]*gU[1, 3]*gUb[1, 1]*gUb[2, 1]*M[1]*yu[2, 3])/(216*Pi^4) - 
 (gQb[3, 1]*gU[2, 1]*gUb[2, 1]^2*M[1]*yu[2, 3])/(576*Pi^4) - 
 (gQb[3, 3]*gU[2, 3]*gUb[2, 1]^2*M[1]*yu[2, 3])/(216*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[3, 1]*gUb[2, 3]*M[1]*yu[2, 3])/(3456*Pi^4) - 
 (gQ[2, 3]*gQb[2, 1]*gQb[3, 1]*gUb[2, 3]*M[1]*yu[2, 3])/(3456*Pi^4) - 
 (gQ[3, 3]*gQb[3, 1]^2*gUb[2, 3]*M[1]*yu[2, 3])/(3456*Pi^4) - 
 (gQb[3, 1]*gU[1, 3]*gUb[1, 1]*gUb[2, 3]*M[1]*yu[2, 3])/(1728*Pi^4) - 
 (gQb[3, 1]*gU[2, 3]*gUb[2, 1]*gUb[2, 3]*M[1]*yu[2, 3])/(1728*Pi^4) - 
 (gQb[3, 1]*gU[3, 1]*gUb[2, 1]*gUb[3, 1]*M[1]*yu[2, 3])/(576*Pi^4) - 
 (gQb[3, 3]*gU[3, 3]*gUb[2, 1]*gUb[3, 1]*M[1]*yu[2, 3])/(216*Pi^4) - 
 (gQb[3, 1]*gU[3, 3]*gUb[2, 3]*gUb[3, 1]*M[1]*yu[2, 3])/(1728*Pi^4) + 
 (gH[1]*gHb[2]*gQb[3, 2]*gUb[2, 1]*M[2]*yu[2, 3])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQb[3, 2]*gUb[2, 1]*M[2]*yu[2, 3])/(512*Pi^4) - 
 (gQ[1, 1]*gQb[1, 2]*gQb[3, 2]*gUb[2, 1]*M[2]*yu[2, 3])/(1536*Pi^4) - 
 (gQ[2, 1]*gQb[2, 2]*gQb[3, 2]*gUb[2, 1]*M[2]*yu[2, 3])/(1536*Pi^4) - 
 (gQ[3, 1]*gQb[3, 2]^2*gUb[2, 1]*M[2]*yu[2, 3])/(1536*Pi^4) - 
 (gQ[1, 3]*gQb[1, 2]*gQb[3, 2]*gUb[2, 3]*M[2]*yu[2, 3])/(128*Pi^4) - 
 (gQ[2, 3]*gQb[2, 2]*gQb[3, 2]*gUb[2, 3]*M[2]*yu[2, 3])/(128*Pi^4) - 
 (gQ[3, 3]*gQb[3, 2]^2*gUb[2, 3]*M[2]*yu[2, 3])/(128*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]*gQb[3, 3]*gUb[2, 1]*M[3]*yu[2, 3])/(864*Pi^4) - 
 (gQ[2, 1]*gQb[2, 3]*gQb[3, 3]*gUb[2, 1]*M[3]*yu[2, 3])/(864*Pi^4) - 
 (gQ[3, 1]*gQb[3, 3]^2*gUb[2, 1]*M[3]*yu[2, 3])/(864*Pi^4) - 
 (gQb[3, 3]*gU[1, 1]*gUb[1, 3]*gUb[2, 1]*M[3]*yu[2, 3])/(432*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]*gQb[3, 1]*gUb[2, 3]*M[3]*yu[2, 3])/(6912*Pi^4) - 
 (gQ[2, 1]*gQb[2, 3]*gQb[3, 1]*gUb[2, 3]*M[3]*yu[2, 3])/(6912*Pi^4) - 
 (gQ[1, 2]*gQb[1, 3]*gQb[3, 2]*gUb[2, 3]*M[3]*yu[2, 3])/(256*Pi^4) - 
 (gQ[2, 2]*gQb[2, 3]*gQb[3, 2]*gUb[2, 3]*M[3]*yu[2, 3])/(256*Pi^4) + 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3])/(6*Pi^2) + 
 (g[1]^2*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3])/(1440*Pi^4) + 
 (11*g[3]^2*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3])/(144*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3])/(64*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3])/(6912*Pi^4) - 
 (gQ[3, 2]*gQb[3, 2]*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3])/(256*Pi^4) - 
 (gQ[3, 3]*gQb[3, 3]^2*gUb[2, 3]*M[3]*yu[2, 3])/(64*Pi^4) - 
 (gQb[3, 1]*gU[1, 1]*gUb[1, 3]*gUb[2, 3]*M[3]*yu[2, 3])/(864*Pi^4) - 
 (gQb[3, 3]*gU[1, 3]*gUb[1, 3]*gUb[2, 3]*M[3]*yu[2, 3])/(96*Pi^4) - 
 (gQb[3, 3]*gU[2, 1]*gUb[2, 1]*gUb[2, 3]*M[3]*yu[2, 3])/(432*Pi^4) - 
 (gQb[3, 1]*gU[2, 1]*gUb[2, 3]^2*M[3]*yu[2, 3])/(864*Pi^4) - 
 (gQb[3, 3]*gU[2, 3]*gUb[2, 3]^2*M[3]*yu[2, 3])/(96*Pi^4) - 
 (gQb[3, 3]*gU[3, 1]*gUb[2, 1]*gUb[3, 3]*M[3]*yu[2, 3])/(432*Pi^4) - 
 (gQb[3, 1]*gU[3, 1]*gUb[2, 3]*gUb[3, 3]*M[3]*yu[2, 3])/(864*Pi^4) - 
 (gQb[3, 3]*gU[3, 3]*gUb[2, 3]*gUb[3, 3]*M[3]*yu[2, 3])/(96*Pi^4) + 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yd[1, 1]*ydb[1, 3]*yu[2, 3])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yd[1, 1]*ydb[1, 3]*yu[2, 3])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yd[1, 2]*ydb[1, 3]*yu[2, 3])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yd[1, 2]*ydb[1, 3]*yu[2, 3])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yd[1, 3]*ydb[1, 3]*yu[2, 3])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yd[1, 3]*ydb[1, 3]*yu[2, 3])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yd[2, 1]*ydb[2, 3]*yu[2, 3])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yd[2, 1]*ydb[2, 3]*yu[2, 3])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yd[2, 2]*ydb[2, 3]*yu[2, 3])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yd[2, 2]*ydb[2, 3]*yu[2, 3])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yd[2, 3]*ydb[2, 3]*yu[2, 3])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yd[2, 3]*ydb[2, 3]*yu[2, 3])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yd[3, 1]*ydb[3, 3]*yu[2, 3])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yd[3, 1]*ydb[3, 3]*yu[2, 3])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yd[3, 2]*ydb[3, 3]*yu[2, 3])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yd[3, 2]*ydb[3, 3]*yu[2, 3])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yd[3, 3]*ydb[3, 3]*yu[2, 3])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yd[3, 3]*ydb[3, 3]*yu[2, 3])/(192*Pi^4) + 
 (mub*gH[1]*gHc[1]*gQb[1, 1]*gUb[3, 1]*yu[3, 1])/(768*Pi^4) - 
 (mub*gH[2]*gHc[1]*gQb[1, 2]*gUb[3, 1]*yu[3, 1])/(512*Pi^4) - 
 (mub*gH[1]*gHc[2]*gQb[1, 2]*gUb[3, 1]*yu[3, 1])/(512*Pi^4) + 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(72*Pi^2) + 
 (g[1]^2*gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(17280*Pi^4) + 
 (g[3]^2*gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(864*Pi^4) - 
 (gH[1]*gHb[1]*gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(1152*Pi^4) - 
 (5*gQ[1, 1]*gQb[1, 1]^2*gUb[3, 1]*M[1]*yu[3, 1])/(27648*Pi^4) + 
 (gH[2]*gHb[1]*gQb[1, 2]*gUb[3, 1]*M[1]*yu[3, 1])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQb[1, 2]*gUb[3, 1]*M[1]*yu[3, 1])/(512*Pi^4) - 
 (gQ[1, 2]*gQb[1, 1]*gQb[1, 2]*gUb[3, 1]*M[1]*yu[3, 1])/(3072*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[1, 3]*gUb[3, 1]*M[1]*yu[3, 1])/(1728*Pi^4) - 
 (5*gQ[2, 1]*gQb[1, 1]*gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(27648*Pi^4) - 
 (gQ[2, 2]*gQb[1, 2]*gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(3072*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(1728*Pi^4) - 
 (5*gQ[3, 1]*gQb[1, 1]*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(27648*Pi^4) - 
 (gQ[3, 2]*gQb[1, 2]*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(3072*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(1728*Pi^4) - 
 (gQb[1, 1]*gU[1, 1]*gUb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(576*Pi^4) - 
 (gQb[1, 3]*gU[1, 3]*gUb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(216*Pi^4) - 
 (gQb[1, 1]*gU[2, 1]*gUb[2, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(576*Pi^4) - 
 (gQb[1, 3]*gU[2, 3]*gUb[2, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(216*Pi^4) - 
 (gQb[1, 1]*gU[3, 1]*gUb[3, 1]^2*M[1]*yu[3, 1])/(576*Pi^4) - 
 (gQb[1, 3]*gU[3, 3]*gUb[3, 1]^2*M[1]*yu[3, 1])/(216*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]^2*gUb[3, 3]*M[1]*yu[3, 1])/(3456*Pi^4) - 
 (gQ[2, 3]*gQb[1, 1]*gQb[2, 1]*gUb[3, 3]*M[1]*yu[3, 1])/(3456*Pi^4) - 
 (gQ[3, 3]*gQb[1, 1]*gQb[3, 1]*gUb[3, 3]*M[1]*yu[3, 1])/(3456*Pi^4) - 
 (gQb[1, 1]*gU[1, 3]*gUb[1, 1]*gUb[3, 3]*M[1]*yu[3, 1])/(1728*Pi^4) - 
 (gQb[1, 1]*gU[2, 3]*gUb[2, 1]*gUb[3, 3]*M[1]*yu[3, 1])/(1728*Pi^4) - 
 (gQb[1, 1]*gU[3, 3]*gUb[3, 1]*gUb[3, 3]*M[1]*yu[3, 1])/(1728*Pi^4) + 
 (gH[1]*gHb[2]*gQb[1, 2]*gUb[3, 1]*M[2]*yu[3, 1])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQb[1, 2]*gUb[3, 1]*M[2]*yu[3, 1])/(512*Pi^4) - 
 (gQ[1, 1]*gQb[1, 2]^2*gUb[3, 1]*M[2]*yu[3, 1])/(1536*Pi^4) - 
 (gQ[2, 1]*gQb[1, 2]*gQb[2, 2]*gUb[3, 1]*M[2]*yu[3, 1])/(1536*Pi^4) - 
 (gQ[3, 1]*gQb[1, 2]*gQb[3, 2]*gUb[3, 1]*M[2]*yu[3, 1])/(1536*Pi^4) - 
 (gQ[1, 3]*gQb[1, 2]^2*gUb[3, 3]*M[2]*yu[3, 1])/(128*Pi^4) - 
 (gQ[2, 3]*gQb[1, 2]*gQb[2, 2]*gUb[3, 3]*M[2]*yu[3, 1])/(128*Pi^4) - 
 (gQ[3, 3]*gQb[1, 2]*gQb[3, 2]*gUb[3, 3]*M[2]*yu[3, 1])/(128*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]^2*gUb[3, 1]*M[3]*yu[3, 1])/(864*Pi^4) - 
 (gQ[2, 1]*gQb[1, 3]*gQb[2, 3]*gUb[3, 1]*M[3]*yu[3, 1])/(864*Pi^4) - 
 (gQ[3, 1]*gQb[1, 3]*gQb[3, 3]*gUb[3, 1]*M[3]*yu[3, 1])/(864*Pi^4) - 
 (gQb[1, 3]*gU[1, 1]*gUb[1, 3]*gUb[3, 1]*M[3]*yu[3, 1])/(432*Pi^4) - 
 (gQb[1, 3]*gU[2, 1]*gUb[2, 3]*gUb[3, 1]*M[3]*yu[3, 1])/(432*Pi^4) + 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(6*Pi^2) + 
 (g[1]^2*gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(1440*Pi^4) + 
 (11*g[3]^2*gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(144*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(6912*Pi^4) - 
 (gQ[1, 2]*gQb[1, 2]*gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(256*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]^2*gUb[3, 3]*M[3]*yu[3, 1])/(64*Pi^4) - 
 (gQ[2, 1]*gQb[1, 1]*gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(6912*Pi^4) - 
 (gQ[2, 2]*gQb[1, 2]*gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(256*Pi^4) - 
 (gQ[2, 3]*gQb[1, 3]*gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(64*Pi^4) - 
 (gQ[3, 1]*gQb[1, 1]*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(6912*Pi^4) - 
 (gQ[3, 2]*gQb[1, 2]*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(256*Pi^4) - 
 (gQ[3, 3]*gQb[1, 3]*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(64*Pi^4) - 
 (gQb[1, 1]*gU[1, 1]*gUb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(864*Pi^4) - 
 (gQb[1, 3]*gU[1, 3]*gUb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(96*Pi^4) - 
 (gQb[1, 1]*gU[2, 1]*gUb[2, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(864*Pi^4) - 
 (gQb[1, 3]*gU[2, 3]*gUb[2, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(96*Pi^4) - 
 (gQb[1, 3]*gU[3, 1]*gUb[3, 1]*gUb[3, 3]*M[3]*yu[3, 1])/(432*Pi^4) - 
 (gQb[1, 1]*gU[3, 1]*gUb[3, 3]^2*M[3]*yu[3, 1])/(864*Pi^4) - 
 (gQb[1, 3]*gU[3, 3]*gUb[3, 3]^2*M[3]*yu[3, 1])/(96*Pi^4) + 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yd[1, 1]*ydb[1, 1]*yu[3, 1])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yd[1, 1]*ydb[1, 1]*yu[3, 1])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yd[1, 2]*ydb[1, 1]*yu[3, 1])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yd[1, 2]*ydb[1, 1]*yu[3, 1])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yd[1, 3]*ydb[1, 1]*yu[3, 1])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yd[1, 3]*ydb[1, 1]*yu[3, 1])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yd[2, 1]*ydb[2, 1]*yu[3, 1])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yd[2, 1]*ydb[2, 1]*yu[3, 1])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yd[2, 2]*ydb[2, 1]*yu[3, 1])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yd[2, 2]*ydb[2, 1]*yu[3, 1])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yd[2, 3]*ydb[2, 1]*yu[3, 1])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yd[2, 3]*ydb[2, 1]*yu[3, 1])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yd[3, 1]*ydb[3, 1]*yu[3, 1])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yd[3, 1]*ydb[3, 1]*yu[3, 1])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yd[3, 2]*ydb[3, 1]*yu[3, 1])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yd[3, 2]*ydb[3, 1]*yu[3, 1])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yd[3, 3]*ydb[3, 1]*yu[3, 1])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yd[3, 3]*ydb[3, 1]*yu[3, 1])/(192*Pi^4) + 
 (mub*gH[1]*gHc[1]*gQb[2, 1]*gUb[3, 1]*yu[3, 2])/(768*Pi^4) - 
 (mub*gH[2]*gHc[1]*gQb[2, 2]*gUb[3, 1]*yu[3, 2])/(512*Pi^4) - 
 (mub*gH[1]*gHc[2]*gQb[2, 2]*gUb[3, 1]*yu[3, 2])/(512*Pi^4) + 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(72*Pi^2) + 
 (g[1]^2*gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(17280*Pi^4) + 
 (g[3]^2*gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(864*Pi^4) - 
 (gH[1]*gHb[1]*gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(1152*Pi^4) - 
 (5*gQ[1, 1]*gQb[1, 1]*gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(27648*Pi^4) - 
 (5*gQ[2, 1]*gQb[2, 1]^2*gUb[3, 1]*M[1]*yu[3, 2])/(27648*Pi^4) + 
 (gH[2]*gHb[1]*gQb[2, 2]*gUb[3, 1]*M[1]*yu[3, 2])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQb[2, 2]*gUb[3, 1]*M[1]*yu[3, 2])/(512*Pi^4) - 
 (gQ[1, 2]*gQb[1, 1]*gQb[2, 2]*gUb[3, 1]*M[1]*yu[3, 2])/(3072*Pi^4) - 
 (gQ[2, 2]*gQb[2, 1]*gQb[2, 2]*gUb[3, 1]*M[1]*yu[3, 2])/(3072*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[2, 3]*gUb[3, 1]*M[1]*yu[3, 2])/(1728*Pi^4) - 
 (gQ[2, 3]*gQb[2, 1]*gQb[2, 3]*gUb[3, 1]*M[1]*yu[3, 2])/(1728*Pi^4) - 
 (5*gQ[3, 1]*gQb[2, 1]*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(27648*Pi^4) - 
 (gQ[3, 2]*gQb[2, 2]*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(3072*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(1728*Pi^4) - 
 (gQb[2, 1]*gU[1, 1]*gUb[1, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(576*Pi^4) - 
 (gQb[2, 3]*gU[1, 3]*gUb[1, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(216*Pi^4) - 
 (gQb[2, 1]*gU[2, 1]*gUb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(576*Pi^4) - 
 (gQb[2, 3]*gU[2, 3]*gUb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(216*Pi^4) - 
 (gQb[2, 1]*gU[3, 1]*gUb[3, 1]^2*M[1]*yu[3, 2])/(576*Pi^4) - 
 (gQb[2, 3]*gU[3, 3]*gUb[3, 1]^2*M[1]*yu[3, 2])/(216*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[2, 1]*gUb[3, 3]*M[1]*yu[3, 2])/(3456*Pi^4) - 
 (gQ[2, 3]*gQb[2, 1]^2*gUb[3, 3]*M[1]*yu[3, 2])/(3456*Pi^4) - 
 (gQ[3, 3]*gQb[2, 1]*gQb[3, 1]*gUb[3, 3]*M[1]*yu[3, 2])/(3456*Pi^4) - 
 (gQb[2, 1]*gU[1, 3]*gUb[1, 1]*gUb[3, 3]*M[1]*yu[3, 2])/(1728*Pi^4) - 
 (gQb[2, 1]*gU[2, 3]*gUb[2, 1]*gUb[3, 3]*M[1]*yu[3, 2])/(1728*Pi^4) - 
 (gQb[2, 1]*gU[3, 3]*gUb[3, 1]*gUb[3, 3]*M[1]*yu[3, 2])/(1728*Pi^4) + 
 (gH[1]*gHb[2]*gQb[2, 2]*gUb[3, 1]*M[2]*yu[3, 2])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQb[2, 2]*gUb[3, 1]*M[2]*yu[3, 2])/(512*Pi^4) - 
 (gQ[1, 1]*gQb[1, 2]*gQb[2, 2]*gUb[3, 1]*M[2]*yu[3, 2])/(1536*Pi^4) - 
 (gQ[2, 1]*gQb[2, 2]^2*gUb[3, 1]*M[2]*yu[3, 2])/(1536*Pi^4) - 
 (gQ[3, 1]*gQb[2, 2]*gQb[3, 2]*gUb[3, 1]*M[2]*yu[3, 2])/(1536*Pi^4) - 
 (gQ[1, 3]*gQb[1, 2]*gQb[2, 2]*gUb[3, 3]*M[2]*yu[3, 2])/(128*Pi^4) - 
 (gQ[2, 3]*gQb[2, 2]^2*gUb[3, 3]*M[2]*yu[3, 2])/(128*Pi^4) - 
 (gQ[3, 3]*gQb[2, 2]*gQb[3, 2]*gUb[3, 3]*M[2]*yu[3, 2])/(128*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]*gQb[2, 3]*gUb[3, 1]*M[3]*yu[3, 2])/(864*Pi^4) - 
 (gQ[2, 1]*gQb[2, 3]^2*gUb[3, 1]*M[3]*yu[3, 2])/(864*Pi^4) - 
 (gQ[3, 1]*gQb[2, 3]*gQb[3, 3]*gUb[3, 1]*M[3]*yu[3, 2])/(864*Pi^4) - 
 (gQb[2, 3]*gU[1, 1]*gUb[1, 3]*gUb[3, 1]*M[3]*yu[3, 2])/(432*Pi^4) - 
 (gQb[2, 3]*gU[2, 1]*gUb[2, 3]*gUb[3, 1]*M[3]*yu[3, 2])/(432*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]*gQb[2, 1]*gUb[3, 3]*M[3]*yu[3, 2])/(6912*Pi^4) - 
 (gQ[1, 2]*gQb[1, 3]*gQb[2, 2]*gUb[3, 3]*M[3]*yu[3, 2])/(256*Pi^4) + 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(6*Pi^2) + 
 (g[1]^2*gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(1440*Pi^4) + 
 (11*g[3]^2*gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(144*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(6912*Pi^4) - 
 (gQ[2, 2]*gQb[2, 2]*gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(256*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]^2*gUb[3, 3]*M[3]*yu[3, 2])/(64*Pi^4) - 
 (gQ[3, 1]*gQb[2, 1]*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(6912*Pi^4) - 
 (gQ[3, 2]*gQb[2, 2]*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(256*Pi^4) - 
 (gQ[3, 3]*gQb[2, 3]*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(64*Pi^4) - 
 (gQb[2, 1]*gU[1, 1]*gUb[1, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(864*Pi^4) - 
 (gQb[2, 3]*gU[1, 3]*gUb[1, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(96*Pi^4) - 
 (gQb[2, 1]*gU[2, 1]*gUb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(864*Pi^4) - 
 (gQb[2, 3]*gU[2, 3]*gUb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(96*Pi^4) - 
 (gQb[2, 3]*gU[3, 1]*gUb[3, 1]*gUb[3, 3]*M[3]*yu[3, 2])/(432*Pi^4) - 
 (gQb[2, 1]*gU[3, 1]*gUb[3, 3]^2*M[3]*yu[3, 2])/(864*Pi^4) - 
 (gQb[2, 3]*gU[3, 3]*gUb[3, 3]^2*M[3]*yu[3, 2])/(96*Pi^4) + 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yd[1, 1]*ydb[1, 2]*yu[3, 2])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yd[1, 1]*ydb[1, 2]*yu[3, 2])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yd[1, 2]*ydb[1, 2]*yu[3, 2])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yd[1, 2]*ydb[1, 2]*yu[3, 2])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yd[1, 3]*ydb[1, 2]*yu[3, 2])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yd[1, 3]*ydb[1, 2]*yu[3, 2])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yd[2, 1]*ydb[2, 2]*yu[3, 2])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yd[2, 1]*ydb[2, 2]*yu[3, 2])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yd[2, 2]*ydb[2, 2]*yu[3, 2])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yd[2, 2]*ydb[2, 2]*yu[3, 2])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yd[2, 3]*ydb[2, 2]*yu[3, 2])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yd[2, 3]*ydb[2, 2]*yu[3, 2])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yd[3, 1]*ydb[3, 2]*yu[3, 2])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yd[3, 1]*ydb[3, 2]*yu[3, 2])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yd[3, 2]*ydb[3, 2]*yu[3, 2])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yd[3, 2]*ydb[3, 2]*yu[3, 2])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yd[3, 3]*ydb[3, 2]*yu[3, 2])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yd[3, 3]*ydb[3, 2]*yu[3, 2])/(192*Pi^4) + 
 (mub*gH[1]*gHc[1]*gQb[3, 1]*gUb[3, 1]*yu[3, 3])/(768*Pi^4) - 
 (mub*gH[2]*gHc[1]*gQb[3, 2]*gUb[3, 1]*yu[3, 3])/(512*Pi^4) - 
 (mub*gH[1]*gHc[2]*gQb[3, 2]*gUb[3, 1]*yu[3, 3])/(512*Pi^4) + 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3])/(72*Pi^2) + 
 (g[1]^2*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3])/(17280*Pi^4) + 
 (g[3]^2*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3])/(864*Pi^4) - 
 (gH[1]*gHb[1]*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3])/(1152*Pi^4) - 
 (5*gQ[1, 1]*gQb[1, 1]*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3])/(27648*Pi^4) - 
 (5*gQ[2, 1]*gQb[2, 1]*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3])/(27648*Pi^4) - 
 (5*gQ[3, 1]*gQb[3, 1]^2*gUb[3, 1]*M[1]*yu[3, 3])/(27648*Pi^4) + 
 (gH[2]*gHb[1]*gQb[3, 2]*gUb[3, 1]*M[1]*yu[3, 3])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQb[3, 2]*gUb[3, 1]*M[1]*yu[3, 3])/(512*Pi^4) - 
 (gQ[1, 2]*gQb[1, 1]*gQb[3, 2]*gUb[3, 1]*M[1]*yu[3, 3])/(3072*Pi^4) - 
 (gQ[2, 2]*gQb[2, 1]*gQb[3, 2]*gUb[3, 1]*M[1]*yu[3, 3])/(3072*Pi^4) - 
 (gQ[3, 2]*gQb[3, 1]*gQb[3, 2]*gUb[3, 1]*M[1]*yu[3, 3])/(3072*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[3, 3]*gUb[3, 1]*M[1]*yu[3, 3])/(1728*Pi^4) - 
 (gQ[2, 3]*gQb[2, 1]*gQb[3, 3]*gUb[3, 1]*M[1]*yu[3, 3])/(1728*Pi^4) - 
 (gQ[3, 3]*gQb[3, 1]*gQb[3, 3]*gUb[3, 1]*M[1]*yu[3, 3])/(1728*Pi^4) - 
 (gQb[3, 1]*gU[1, 1]*gUb[1, 1]*gUb[3, 1]*M[1]*yu[3, 3])/(576*Pi^4) - 
 (gQb[3, 3]*gU[1, 3]*gUb[1, 1]*gUb[3, 1]*M[1]*yu[3, 3])/(216*Pi^4) - 
 (gQb[3, 1]*gU[2, 1]*gUb[2, 1]*gUb[3, 1]*M[1]*yu[3, 3])/(576*Pi^4) - 
 (gQb[3, 3]*gU[2, 3]*gUb[2, 1]*gUb[3, 1]*M[1]*yu[3, 3])/(216*Pi^4) - 
 (gQb[3, 1]*gU[3, 1]*gUb[3, 1]^2*M[1]*yu[3, 3])/(576*Pi^4) - 
 (gQb[3, 3]*gU[3, 3]*gUb[3, 1]^2*M[1]*yu[3, 3])/(216*Pi^4) - 
 (gQ[1, 3]*gQb[1, 1]*gQb[3, 1]*gUb[3, 3]*M[1]*yu[3, 3])/(3456*Pi^4) - 
 (gQ[2, 3]*gQb[2, 1]*gQb[3, 1]*gUb[3, 3]*M[1]*yu[3, 3])/(3456*Pi^4) - 
 (gQ[3, 3]*gQb[3, 1]^2*gUb[3, 3]*M[1]*yu[3, 3])/(3456*Pi^4) - 
 (gQb[3, 1]*gU[1, 3]*gUb[1, 1]*gUb[3, 3]*M[1]*yu[3, 3])/(1728*Pi^4) - 
 (gQb[3, 1]*gU[2, 3]*gUb[2, 1]*gUb[3, 3]*M[1]*yu[3, 3])/(1728*Pi^4) - 
 (gQb[3, 1]*gU[3, 3]*gUb[3, 1]*gUb[3, 3]*M[1]*yu[3, 3])/(1728*Pi^4) + 
 (gH[1]*gHb[2]*gQb[3, 2]*gUb[3, 1]*M[2]*yu[3, 3])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQb[3, 2]*gUb[3, 1]*M[2]*yu[3, 3])/(512*Pi^4) - 
 (gQ[1, 1]*gQb[1, 2]*gQb[3, 2]*gUb[3, 1]*M[2]*yu[3, 3])/(1536*Pi^4) - 
 (gQ[2, 1]*gQb[2, 2]*gQb[3, 2]*gUb[3, 1]*M[2]*yu[3, 3])/(1536*Pi^4) - 
 (gQ[3, 1]*gQb[3, 2]^2*gUb[3, 1]*M[2]*yu[3, 3])/(1536*Pi^4) - 
 (gQ[1, 3]*gQb[1, 2]*gQb[3, 2]*gUb[3, 3]*M[2]*yu[3, 3])/(128*Pi^4) - 
 (gQ[2, 3]*gQb[2, 2]*gQb[3, 2]*gUb[3, 3]*M[2]*yu[3, 3])/(128*Pi^4) - 
 (gQ[3, 3]*gQb[3, 2]^2*gUb[3, 3]*M[2]*yu[3, 3])/(128*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]*gQb[3, 3]*gUb[3, 1]*M[3]*yu[3, 3])/(864*Pi^4) - 
 (gQ[2, 1]*gQb[2, 3]*gQb[3, 3]*gUb[3, 1]*M[3]*yu[3, 3])/(864*Pi^4) - 
 (gQ[3, 1]*gQb[3, 3]^2*gUb[3, 1]*M[3]*yu[3, 3])/(864*Pi^4) - 
 (gQb[3, 3]*gU[1, 1]*gUb[1, 3]*gUb[3, 1]*M[3]*yu[3, 3])/(432*Pi^4) - 
 (gQb[3, 3]*gU[2, 1]*gUb[2, 3]*gUb[3, 1]*M[3]*yu[3, 3])/(432*Pi^4) - 
 (gQ[1, 1]*gQb[1, 3]*gQb[3, 1]*gUb[3, 3]*M[3]*yu[3, 3])/(6912*Pi^4) - 
 (gQ[2, 1]*gQb[2, 3]*gQb[3, 1]*gUb[3, 3]*M[3]*yu[3, 3])/(6912*Pi^4) - 
 (gQ[1, 2]*gQb[1, 3]*gQb[3, 2]*gUb[3, 3]*M[3]*yu[3, 3])/(256*Pi^4) - 
 (gQ[2, 2]*gQb[2, 3]*gQb[3, 2]*gUb[3, 3]*M[3]*yu[3, 3])/(256*Pi^4) + 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3])/(6*Pi^2) + 
 (g[1]^2*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3])/(1440*Pi^4) + 
 (11*g[3]^2*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3])/(144*Pi^4) - 
 (gQ[1, 3]*gQb[1, 3]*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3])/(64*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3])/(6912*Pi^4) - 
 (gQ[3, 2]*gQb[3, 2]*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3])/(256*Pi^4) - 
 (gQ[3, 3]*gQb[3, 3]^2*gUb[3, 3]*M[3]*yu[3, 3])/(64*Pi^4) - 
 (gQb[3, 1]*gU[1, 1]*gUb[1, 3]*gUb[3, 3]*M[3]*yu[3, 3])/(864*Pi^4) - 
 (gQb[3, 3]*gU[1, 3]*gUb[1, 3]*gUb[3, 3]*M[3]*yu[3, 3])/(96*Pi^4) - 
 (gQb[3, 1]*gU[2, 1]*gUb[2, 3]*gUb[3, 3]*M[3]*yu[3, 3])/(864*Pi^4) - 
 (gQb[3, 3]*gU[2, 3]*gUb[2, 3]*gUb[3, 3]*M[3]*yu[3, 3])/(96*Pi^4) - 
 (gQb[3, 3]*gU[3, 1]*gUb[3, 1]*gUb[3, 3]*M[3]*yu[3, 3])/(432*Pi^4) - 
 (gQb[3, 1]*gU[3, 1]*gUb[3, 3]^2*M[3]*yu[3, 3])/(864*Pi^4) - 
 (gQb[3, 3]*gU[3, 3]*gUb[3, 3]^2*M[3]*yu[3, 3])/(96*Pi^4) + 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yd[1, 1]*ydb[1, 3]*yu[3, 3])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yd[1, 1]*ydb[1, 3]*yu[3, 3])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yd[1, 2]*ydb[1, 3]*yu[3, 3])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yd[1, 2]*ydb[1, 3]*yu[3, 3])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yd[1, 3]*ydb[1, 3]*yu[3, 3])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yd[1, 3]*ydb[1, 3]*yu[3, 3])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yd[2, 1]*ydb[2, 3]*yu[3, 3])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yd[2, 1]*ydb[2, 3]*yu[3, 3])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yd[2, 2]*ydb[2, 3]*yu[3, 3])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yd[2, 2]*ydb[2, 3]*yu[3, 3])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yd[2, 3]*ydb[2, 3]*yu[3, 3])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yd[2, 3]*ydb[2, 3]*yu[3, 3])/(192*Pi^4) + 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yd[3, 1]*ydb[3, 3]*yu[3, 3])/(2304*Pi^4) + 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yd[3, 1]*ydb[3, 3]*yu[3, 3])/(192*Pi^4) + 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yd[3, 2]*ydb[3, 3]*yu[3, 3])/(2304*Pi^4) + 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yd[3, 2]*ydb[3, 3]*yu[3, 3])/(192*Pi^4) + 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yd[3, 3]*ydb[3, 3]*yu[3, 3])/(2304*Pi^4) + 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yd[3, 3]*ydb[3, 3]*yu[3, 3])/(192*Pi^4) + 
 (mu*gHb[1]*gHcb[1]*gQ[1, 1]*gU[1, 1]*yub[1, 1])/(768*Pi^4) - 
 (mu*gHb[2]*gHcb[1]*gQ[1, 2]*gU[1, 1]*yub[1, 1])/(512*Pi^4) - 
 (mu*gHb[1]*gHcb[2]*gQ[1, 2]*gU[1, 1]*yub[1, 1])/(512*Pi^4) + 
 (17*g[1]^2*gQ[1, 1]*gU[1, 1]*M[1]*yub[1, 1])/(138240*Pi^4) + 
 (g[2]^2*gQ[1, 1]*gU[1, 1]*M[1]*yub[1, 1])/(3072*Pi^4) + 
 (g[3]^2*gQ[1, 1]*gU[1, 1]*M[1]*yub[1, 1])/(864*Pi^4) + 
 (17*g[1]^2*gQ[1, 3]*gU[1, 3]*M[3]*yub[1, 1])/(11520*Pi^4) + 
 (g[2]^2*gQ[1, 3]*gU[1, 3]*M[3]*yub[1, 1])/(256*Pi^4) + 
 (13*g[3]^2*gQ[1, 3]*gU[1, 3]*M[3]*yub[1, 1])/(288*Pi^4) + 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yub[1, 1])/(72*Pi^2) - 
 (g[1]^2*gQ[1, 1]*gU[1, 1]*Mb[1]*yub[1, 1])/(15360*Pi^4) - 
 (g[2]^2*gQ[1, 1]*gU[1, 1]*Mb[1]*yub[1, 1])/(3072*Pi^4) - 
 (gH[1]*gHb[1]*gQ[1, 1]*gU[1, 1]*Mb[1]*yub[1, 1])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQ[1, 1]*gU[1, 1]*Mb[1]*yub[1, 1])/(1152*Pi^4) + 
 (gH[1]*gHb[2]*gQ[1, 2]*gU[1, 1]*Mb[1]*yub[1, 1])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQ[1, 2]*gU[1, 1]*Mb[1]*yub[1, 1])/(512*Pi^4) - 
 (5*gQ[1, 1]^2*gQb[1, 1]*gU[1, 1]*Mb[1]*yub[1, 1])/(27648*Pi^4) - 
 (gQ[1, 1]*gQ[1, 2]*gQb[1, 2]*gU[1, 1]*Mb[1]*yub[1, 1])/(3072*Pi^4) - 
 (gQ[1, 1]*gQ[1, 3]*gQb[1, 3]*gU[1, 1]*Mb[1]*yub[1, 1])/(1728*Pi^4) - 
 (5*gQ[1, 1]*gQ[2, 1]*gQb[2, 1]*gU[1, 1]*Mb[1]*yub[1, 1])/(27648*Pi^4) - 
 (gQ[1, 2]*gQ[2, 1]*gQb[2, 2]*gU[1, 1]*Mb[1]*yub[1, 1])/(3072*Pi^4) - 
 (gQ[1, 3]*gQ[2, 1]*gQb[2, 3]*gU[1, 1]*Mb[1]*yub[1, 1])/(1728*Pi^4) - 
 (5*gQ[1, 1]*gQ[3, 1]*gQb[3, 1]*gU[1, 1]*Mb[1]*yub[1, 1])/(27648*Pi^4) - 
 (gQ[1, 2]*gQ[3, 1]*gQb[3, 2]*gU[1, 1]*Mb[1]*yub[1, 1])/(3072*Pi^4) - 
 (gQ[1, 3]*gQ[3, 1]*gQb[3, 3]*gU[1, 1]*Mb[1]*yub[1, 1])/(1728*Pi^4) - 
 (gQ[1, 1]^2*gQb[1, 3]*gU[1, 3]*Mb[1]*yub[1, 1])/(3456*Pi^4) - 
 (gQ[1, 1]*gQ[2, 1]*gQb[2, 3]*gU[1, 3]*Mb[1]*yub[1, 1])/(3456*Pi^4) - 
 (gQ[1, 1]*gQ[3, 1]*gQb[3, 3]*gU[1, 3]*Mb[1]*yub[1, 1])/(3456*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]^2*gUb[1, 1]*Mb[1]*yub[1, 1])/(576*Pi^4) - 
 (gQ[1, 3]*gU[1, 1]^2*gUb[1, 3]*Mb[1]*yub[1, 1])/(216*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*gU[1, 3]*gUb[1, 3]*Mb[1]*yub[1, 1])/(1728*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*gU[2, 1]*gUb[2, 1]*Mb[1]*yub[1, 1])/(576*Pi^4) - 
 (gQ[1, 3]*gU[1, 1]*gU[2, 1]*gUb[2, 3]*Mb[1]*yub[1, 1])/(216*Pi^4) - 
 (gQ[1, 1]*gU[1, 3]*gU[2, 1]*gUb[2, 3]*Mb[1]*yub[1, 1])/(1728*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*gU[3, 1]*gUb[3, 1]*Mb[1]*yub[1, 1])/(576*Pi^4) - 
 (gQ[1, 3]*gU[1, 1]*gU[3, 1]*gUb[3, 3]*Mb[1]*yub[1, 1])/(216*Pi^4) - 
 (gQ[1, 1]*gU[1, 3]*gU[3, 1]*gUb[3, 3]*Mb[1]*yub[1, 1])/(1728*Pi^4) + 
 (gH[2]*gHb[1]*gQ[1, 2]*gU[1, 1]*Mb[2]*yub[1, 1])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQ[1, 2]*gU[1, 1]*Mb[2]*yub[1, 1])/(512*Pi^4) - 
 (gQ[1, 2]^2*gQb[1, 1]*gU[1, 1]*Mb[2]*yub[1, 1])/(1536*Pi^4) - 
 (gQ[1, 2]*gQ[2, 2]*gQb[2, 1]*gU[1, 1]*Mb[2]*yub[1, 1])/(1536*Pi^4) - 
 (gQ[1, 2]*gQ[3, 2]*gQb[3, 1]*gU[1, 1]*Mb[2]*yub[1, 1])/(1536*Pi^4) - 
 (gQ[1, 2]^2*gQb[1, 3]*gU[1, 3]*Mb[2]*yub[1, 1])/(128*Pi^4) - 
 (gQ[1, 2]*gQ[2, 2]*gQb[2, 3]*gU[1, 3]*Mb[2]*yub[1, 1])/(128*Pi^4) - 
 (gQ[1, 2]*gQ[3, 2]*gQb[3, 3]*gU[1, 3]*Mb[2]*yub[1, 1])/(128*Pi^4) - 
 (gQ[1, 3]^2*gQb[1, 1]*gU[1, 1]*Mb[3]*yub[1, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[2, 1]*gU[1, 1]*Mb[3]*yub[1, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[3, 1]*gU[1, 1]*Mb[3]*yub[1, 1])/(864*Pi^4) + 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yub[1, 1])/(6*Pi^2) - 
 (g[1]^2*gQ[1, 3]*gU[1, 3]*Mb[3]*yub[1, 1])/(1280*Pi^4) - 
 (g[2]^2*gQ[1, 3]*gU[1, 3]*Mb[3]*yub[1, 1])/(256*Pi^4) + 
 (g[3]^2*gQ[1, 3]*gU[1, 3]*Mb[3]*yub[1, 1])/(32*Pi^4) - 
 (gQ[1, 1]*gQ[1, 3]*gQb[1, 1]*gU[1, 3]*Mb[3]*yub[1, 1])/(6912*Pi^4) - 
 (gQ[1, 2]*gQ[1, 3]*gQb[1, 2]*gU[1, 3]*Mb[3]*yub[1, 1])/(256*Pi^4) - 
 (gQ[1, 3]^2*gQb[1, 3]*gU[1, 3]*Mb[3]*yub[1, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gQ[2, 3]*gQb[2, 1]*gU[1, 3]*Mb[3]*yub[1, 1])/(6912*Pi^4) - 
 (gQ[1, 2]*gQ[2, 3]*gQb[2, 2]*gU[1, 3]*Mb[3]*yub[1, 1])/(256*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[2, 3]*gU[1, 3]*Mb[3]*yub[1, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gQ[3, 3]*gQb[3, 1]*gU[1, 3]*Mb[3]*yub[1, 1])/(6912*Pi^4) - 
 (gQ[1, 2]*gQ[3, 3]*gQb[3, 2]*gU[1, 3]*Mb[3]*yub[1, 1])/(256*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[3, 3]*gU[1, 3]*Mb[3]*yub[1, 1])/(64*Pi^4) - 
 (gQ[1, 3]*gU[1, 1]*gU[1, 3]*gUb[1, 1]*Mb[3]*yub[1, 1])/(432*Pi^4) - 
 (gQ[1, 1]*gU[1, 3]^2*gUb[1, 1]*Mb[3]*yub[1, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]^2*gUb[1, 3]*Mb[3]*yub[1, 1])/(96*Pi^4) - 
 (gQ[1, 3]*gU[1, 1]*gU[2, 3]*gUb[2, 1]*Mb[3]*yub[1, 1])/(432*Pi^4) - 
 (gQ[1, 1]*gU[1, 3]*gU[2, 3]*gUb[2, 1]*Mb[3]*yub[1, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*gU[2, 3]*gUb[2, 3]*Mb[3]*yub[1, 1])/(96*Pi^4) - 
 (gQ[1, 3]*gU[1, 1]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[1, 1])/(432*Pi^4) - 
 (gQ[1, 1]*gU[1, 3]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[1, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*gU[3, 3]*gUb[3, 3]*Mb[3]*yub[1, 1])/(96*Pi^4) + 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yd[1, 1]*ydb[1, 1]*yub[1, 1])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yd[1, 1]*ydb[1, 1]*yub[1, 1])/(192*Pi^4) + 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yd[1, 1]*ydb[1, 2]*yub[1, 1])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yd[1, 1]*ydb[1, 2]*yub[1, 1])/(192*Pi^4) + 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yd[1, 1]*ydb[1, 3]*yub[1, 1])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yd[1, 1]*ydb[1, 3]*yub[1, 1])/(192*Pi^4) + 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yd[2, 1]*ydb[2, 1]*yub[1, 1])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yd[2, 1]*ydb[2, 1]*yub[1, 1])/(192*Pi^4) + 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yd[2, 1]*ydb[2, 2]*yub[1, 1])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yd[2, 1]*ydb[2, 2]*yub[1, 1])/(192*Pi^4) + 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yd[2, 1]*ydb[2, 3]*yub[1, 1])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yd[2, 1]*ydb[2, 3]*yub[1, 1])/(192*Pi^4) + 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yd[3, 1]*ydb[3, 1]*yub[1, 1])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yd[3, 1]*ydb[3, 1]*yub[1, 1])/(192*Pi^4) + 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yd[3, 1]*ydb[3, 2]*yub[1, 1])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yd[3, 1]*ydb[3, 2]*yub[1, 1])/(192*Pi^4) + 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yd[3, 1]*ydb[3, 3]*yub[1, 1])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yd[3, 1]*ydb[3, 3]*yub[1, 1])/(192*Pi^4) + 
 (3*au*yu[1, 1]*yub[1, 1])/(16*Pi^2) + (17*au*g[1]^2*yu[1, 1]*yub[1, 1])/
  (2048*Pi^4) + (45*au*g[2]^2*yu[1, 1]*yub[1, 1])/(2048*Pi^4) + 
 (5*au*g[3]^2*yu[1, 1]*yub[1, 1])/(64*Pi^4) - 
 (au*gQ[1, 1]*gQb[1, 1]*yu[1, 1]*yub[1, 1])/(3072*Pi^4) - 
 (9*au*gQ[1, 2]*gQb[1, 2]*yu[1, 1]*yub[1, 1])/(1024*Pi^4) - 
 (au*gQ[1, 3]*gQb[1, 3]*yu[1, 1]*yub[1, 1])/(64*Pi^4) - 
 (5*au*gU[1, 1]*gUb[1, 1]*yu[1, 1]*yub[1, 1])/(768*Pi^4) - 
 (5*au*gU[1, 3]*gUb[1, 3]*yu[1, 1]*yub[1, 1])/(256*Pi^4) + 
 (3*au*yd[1, 1]*ydb[1, 1]*yu[1, 1]*yub[1, 1])/(512*Pi^4) + 
 (3*au*yd[2, 1]*ydb[2, 1]*yu[1, 1]*yub[1, 1])/(512*Pi^4) + 
 (3*au*yd[3, 1]*ydb[3, 1]*yu[1, 1]*yub[1, 1])/(512*Pi^4) - 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1]^2*yub[1, 1])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1]^2*yub[1, 1])/(64*Pi^4) - 
 (au*gQ[1, 1]*gQb[2, 1]*yu[1, 2]*yub[1, 1])/(3072*Pi^4) - 
 (9*au*gQ[1, 2]*gQb[2, 2]*yu[1, 2]*yub[1, 1])/(1024*Pi^4) - 
 (au*gQ[1, 3]*gQb[2, 3]*yu[1, 2]*yub[1, 1])/(64*Pi^4) + 
 (3*au*yd[1, 1]*ydb[1, 2]*yu[1, 2]*yub[1, 1])/(512*Pi^4) + 
 (3*au*yd[2, 1]*ydb[2, 2]*yu[1, 2]*yub[1, 1])/(512*Pi^4) + 
 (3*au*yd[3, 1]*ydb[3, 2]*yu[1, 2]*yub[1, 1])/(512*Pi^4) - 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yu[1, 2]*yub[1, 1])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yu[1, 2]*yub[1, 1])/(64*Pi^4) - 
 (au*gQ[1, 1]*gQb[3, 1]*yu[1, 3]*yub[1, 1])/(3072*Pi^4) - 
 (9*au*gQ[1, 2]*gQb[3, 2]*yu[1, 3]*yub[1, 1])/(1024*Pi^4) - 
 (au*gQ[1, 3]*gQb[3, 3]*yu[1, 3]*yub[1, 1])/(64*Pi^4) + 
 (3*au*yd[1, 1]*ydb[1, 3]*yu[1, 3]*yub[1, 1])/(512*Pi^4) + 
 (3*au*yd[2, 1]*ydb[2, 3]*yu[1, 3]*yub[1, 1])/(512*Pi^4) + 
 (3*au*yd[3, 1]*ydb[3, 3]*yu[1, 3]*yub[1, 1])/(512*Pi^4) - 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yu[1, 3]*yub[1, 1])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yu[1, 3]*yub[1, 1])/(64*Pi^4) - 
 (5*au*gU[1, 1]*gUb[2, 1]*yu[2, 1]*yub[1, 1])/(768*Pi^4) - 
 (5*au*gU[1, 3]*gUb[2, 3]*yu[2, 1]*yub[1, 1])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[1, 1]*yu[2, 1]*yub[1, 1])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[1, 1]*yu[2, 1]*yub[1, 1])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[1, 2]*yu[2, 1]*yub[1, 1])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[1, 2]*yu[2, 1]*yub[1, 1])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[1, 3]*yu[2, 1]*yub[1, 1])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[1, 3]*yu[2, 1]*yub[1, 1])/(64*Pi^4) - 
 (5*au*gU[1, 1]*gUb[3, 1]*yu[3, 1]*yub[1, 1])/(768*Pi^4) - 
 (5*au*gU[1, 3]*gUb[3, 3]*yu[3, 1]*yub[1, 1])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[1, 1]*yu[3, 1]*yub[1, 1])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[1, 1]*yu[3, 1]*yub[1, 1])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[1, 2]*yu[3, 1]*yub[1, 1])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[1, 2]*yu[3, 1]*yub[1, 1])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[1, 3]*yu[3, 1]*yub[1, 1])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[1, 3]*yu[3, 1]*yub[1, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yu[1, 1]*yub[1, 1]^2)/(768*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yu[1, 1]*yub[1, 1]^2)/(64*Pi^4) - 
 (27*au*yu[1, 1]^2*yub[1, 1]^2)/(1024*Pi^4) + 
 (mu*gHb[1]*gHcb[1]*gQ[2, 1]*gU[1, 1]*yub[1, 2])/(768*Pi^4) - 
 (mu*gHb[2]*gHcb[1]*gQ[2, 2]*gU[1, 1]*yub[1, 2])/(512*Pi^4) - 
 (mu*gHb[1]*gHcb[2]*gQ[2, 2]*gU[1, 1]*yub[1, 2])/(512*Pi^4) + 
 (17*g[1]^2*gQ[2, 1]*gU[1, 1]*M[1]*yub[1, 2])/(138240*Pi^4) + 
 (g[2]^2*gQ[2, 1]*gU[1, 1]*M[1]*yub[1, 2])/(3072*Pi^4) + 
 (g[3]^2*gQ[2, 1]*gU[1, 1]*M[1]*yub[1, 2])/(864*Pi^4) + 
 (17*g[1]^2*gQ[2, 3]*gU[1, 3]*M[3]*yub[1, 2])/(11520*Pi^4) + 
 (g[2]^2*gQ[2, 3]*gU[1, 3]*M[3]*yub[1, 2])/(256*Pi^4) + 
 (13*g[3]^2*gQ[2, 3]*gU[1, 3]*M[3]*yub[1, 2])/(288*Pi^4) + 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yub[1, 2])/(72*Pi^2) - 
 (g[1]^2*gQ[2, 1]*gU[1, 1]*Mb[1]*yub[1, 2])/(15360*Pi^4) - 
 (g[2]^2*gQ[2, 1]*gU[1, 1]*Mb[1]*yub[1, 2])/(3072*Pi^4) - 
 (gH[1]*gHb[1]*gQ[2, 1]*gU[1, 1]*Mb[1]*yub[1, 2])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQ[2, 1]*gU[1, 1]*Mb[1]*yub[1, 2])/(1152*Pi^4) + 
 (gH[1]*gHb[2]*gQ[2, 2]*gU[1, 1]*Mb[1]*yub[1, 2])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQ[2, 2]*gU[1, 1]*Mb[1]*yub[1, 2])/(512*Pi^4) - 
 (5*gQ[1, 1]*gQ[2, 1]*gQb[1, 1]*gU[1, 1]*Mb[1]*yub[1, 2])/(27648*Pi^4) - 
 (gQ[1, 1]*gQ[2, 2]*gQb[1, 2]*gU[1, 1]*Mb[1]*yub[1, 2])/(3072*Pi^4) - 
 (gQ[1, 1]*gQ[2, 3]*gQb[1, 3]*gU[1, 1]*Mb[1]*yub[1, 2])/(1728*Pi^4) - 
 (5*gQ[2, 1]^2*gQb[2, 1]*gU[1, 1]*Mb[1]*yub[1, 2])/(27648*Pi^4) - 
 (gQ[2, 1]*gQ[2, 2]*gQb[2, 2]*gU[1, 1]*Mb[1]*yub[1, 2])/(3072*Pi^4) - 
 (gQ[2, 1]*gQ[2, 3]*gQb[2, 3]*gU[1, 1]*Mb[1]*yub[1, 2])/(1728*Pi^4) - 
 (5*gQ[2, 1]*gQ[3, 1]*gQb[3, 1]*gU[1, 1]*Mb[1]*yub[1, 2])/(27648*Pi^4) - 
 (gQ[2, 2]*gQ[3, 1]*gQb[3, 2]*gU[1, 1]*Mb[1]*yub[1, 2])/(3072*Pi^4) - 
 (gQ[2, 3]*gQ[3, 1]*gQb[3, 3]*gU[1, 1]*Mb[1]*yub[1, 2])/(1728*Pi^4) - 
 (gQ[1, 1]*gQ[2, 1]*gQb[1, 3]*gU[1, 3]*Mb[1]*yub[1, 2])/(3456*Pi^4) - 
 (gQ[2, 1]^2*gQb[2, 3]*gU[1, 3]*Mb[1]*yub[1, 2])/(3456*Pi^4) - 
 (gQ[2, 1]*gQ[3, 1]*gQb[3, 3]*gU[1, 3]*Mb[1]*yub[1, 2])/(3456*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]^2*gUb[1, 1]*Mb[1]*yub[1, 2])/(576*Pi^4) - 
 (gQ[2, 3]*gU[1, 1]^2*gUb[1, 3]*Mb[1]*yub[1, 2])/(216*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*gU[1, 3]*gUb[1, 3]*Mb[1]*yub[1, 2])/(1728*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*gU[2, 1]*gUb[2, 1]*Mb[1]*yub[1, 2])/(576*Pi^4) - 
 (gQ[2, 3]*gU[1, 1]*gU[2, 1]*gUb[2, 3]*Mb[1]*yub[1, 2])/(216*Pi^4) - 
 (gQ[2, 1]*gU[1, 3]*gU[2, 1]*gUb[2, 3]*Mb[1]*yub[1, 2])/(1728*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*gU[3, 1]*gUb[3, 1]*Mb[1]*yub[1, 2])/(576*Pi^4) - 
 (gQ[2, 3]*gU[1, 1]*gU[3, 1]*gUb[3, 3]*Mb[1]*yub[1, 2])/(216*Pi^4) - 
 (gQ[2, 1]*gU[1, 3]*gU[3, 1]*gUb[3, 3]*Mb[1]*yub[1, 2])/(1728*Pi^4) + 
 (gH[2]*gHb[1]*gQ[2, 2]*gU[1, 1]*Mb[2]*yub[1, 2])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQ[2, 2]*gU[1, 1]*Mb[2]*yub[1, 2])/(512*Pi^4) - 
 (gQ[1, 2]*gQ[2, 2]*gQb[1, 1]*gU[1, 1]*Mb[2]*yub[1, 2])/(1536*Pi^4) - 
 (gQ[2, 2]^2*gQb[2, 1]*gU[1, 1]*Mb[2]*yub[1, 2])/(1536*Pi^4) - 
 (gQ[2, 2]*gQ[3, 2]*gQb[3, 1]*gU[1, 1]*Mb[2]*yub[1, 2])/(1536*Pi^4) - 
 (gQ[1, 2]*gQ[2, 2]*gQb[1, 3]*gU[1, 3]*Mb[2]*yub[1, 2])/(128*Pi^4) - 
 (gQ[2, 2]^2*gQb[2, 3]*gU[1, 3]*Mb[2]*yub[1, 2])/(128*Pi^4) - 
 (gQ[2, 2]*gQ[3, 2]*gQb[3, 3]*gU[1, 3]*Mb[2]*yub[1, 2])/(128*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[1, 1]*gU[1, 1]*Mb[3]*yub[1, 2])/(864*Pi^4) - 
 (gQ[2, 3]^2*gQb[2, 1]*gU[1, 1]*Mb[3]*yub[1, 2])/(864*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[3, 1]*gU[1, 1]*Mb[3]*yub[1, 2])/(864*Pi^4) + 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yub[1, 2])/(6*Pi^2) - 
 (g[1]^2*gQ[2, 3]*gU[1, 3]*Mb[3]*yub[1, 2])/(1280*Pi^4) - 
 (g[2]^2*gQ[2, 3]*gU[1, 3]*Mb[3]*yub[1, 2])/(256*Pi^4) + 
 (g[3]^2*gQ[2, 3]*gU[1, 3]*Mb[3]*yub[1, 2])/(32*Pi^4) - 
 (gQ[1, 3]*gQ[2, 1]*gQb[1, 1]*gU[1, 3]*Mb[3]*yub[1, 2])/(6912*Pi^4) - 
 (gQ[1, 3]*gQ[2, 2]*gQb[1, 2]*gU[1, 3]*Mb[3]*yub[1, 2])/(256*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[1, 3]*gU[1, 3]*Mb[3]*yub[1, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gQ[2, 3]*gQb[2, 1]*gU[1, 3]*Mb[3]*yub[1, 2])/(6912*Pi^4) - 
 (gQ[2, 2]*gQ[2, 3]*gQb[2, 2]*gU[1, 3]*Mb[3]*yub[1, 2])/(256*Pi^4) - 
 (gQ[2, 3]^2*gQb[2, 3]*gU[1, 3]*Mb[3]*yub[1, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gQ[3, 3]*gQb[3, 1]*gU[1, 3]*Mb[3]*yub[1, 2])/(6912*Pi^4) - 
 (gQ[2, 2]*gQ[3, 3]*gQb[3, 2]*gU[1, 3]*Mb[3]*yub[1, 2])/(256*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[3, 3]*gU[1, 3]*Mb[3]*yub[1, 2])/(64*Pi^4) - 
 (gQ[2, 3]*gU[1, 1]*gU[1, 3]*gUb[1, 1]*Mb[3]*yub[1, 2])/(432*Pi^4) - 
 (gQ[2, 1]*gU[1, 3]^2*gUb[1, 1]*Mb[3]*yub[1, 2])/(864*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]^2*gUb[1, 3]*Mb[3]*yub[1, 2])/(96*Pi^4) - 
 (gQ[2, 3]*gU[1, 1]*gU[2, 3]*gUb[2, 1]*Mb[3]*yub[1, 2])/(432*Pi^4) - 
 (gQ[2, 1]*gU[1, 3]*gU[2, 3]*gUb[2, 1]*Mb[3]*yub[1, 2])/(864*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*gU[2, 3]*gUb[2, 3]*Mb[3]*yub[1, 2])/(96*Pi^4) - 
 (gQ[2, 3]*gU[1, 1]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[1, 2])/(432*Pi^4) - 
 (gQ[2, 1]*gU[1, 3]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[1, 2])/(864*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*gU[3, 3]*gUb[3, 3]*Mb[3]*yub[1, 2])/(96*Pi^4) + 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yd[1, 2]*ydb[1, 1]*yub[1, 2])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yd[1, 2]*ydb[1, 1]*yub[1, 2])/(192*Pi^4) + 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yd[1, 2]*ydb[1, 2]*yub[1, 2])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yd[1, 2]*ydb[1, 2]*yub[1, 2])/(192*Pi^4) + 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yd[1, 2]*ydb[1, 3]*yub[1, 2])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yd[1, 2]*ydb[1, 3]*yub[1, 2])/(192*Pi^4) + 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yd[2, 2]*ydb[2, 1]*yub[1, 2])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yd[2, 2]*ydb[2, 1]*yub[1, 2])/(192*Pi^4) + 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yd[2, 2]*ydb[2, 2]*yub[1, 2])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yd[2, 2]*ydb[2, 2]*yub[1, 2])/(192*Pi^4) + 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yd[2, 2]*ydb[2, 3]*yub[1, 2])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yd[2, 2]*ydb[2, 3]*yub[1, 2])/(192*Pi^4) + 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yd[3, 2]*ydb[3, 1]*yub[1, 2])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yd[3, 2]*ydb[3, 1]*yub[1, 2])/(192*Pi^4) + 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yd[3, 2]*ydb[3, 2]*yub[1, 2])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yd[3, 2]*ydb[3, 2]*yub[1, 2])/(192*Pi^4) + 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yd[3, 2]*ydb[3, 3]*yub[1, 2])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yd[3, 2]*ydb[3, 3]*yub[1, 2])/(192*Pi^4) - 
 (au*gQ[2, 1]*gQb[1, 1]*yu[1, 1]*yub[1, 2])/(3072*Pi^4) - 
 (9*au*gQ[2, 2]*gQb[1, 2]*yu[1, 1]*yub[1, 2])/(1024*Pi^4) - 
 (au*gQ[2, 3]*gQb[1, 3]*yu[1, 1]*yub[1, 2])/(64*Pi^4) + 
 (3*au*yd[1, 2]*ydb[1, 1]*yu[1, 1]*yub[1, 2])/(512*Pi^4) + 
 (3*au*yd[2, 2]*ydb[2, 1]*yu[1, 1]*yub[1, 2])/(512*Pi^4) + 
 (3*au*yd[3, 2]*ydb[3, 1]*yu[1, 1]*yub[1, 2])/(512*Pi^4) + 
 (3*au*yu[1, 2]*yub[1, 2])/(16*Pi^2) + (17*au*g[1]^2*yu[1, 2]*yub[1, 2])/
  (2048*Pi^4) + (45*au*g[2]^2*yu[1, 2]*yub[1, 2])/(2048*Pi^4) + 
 (5*au*g[3]^2*yu[1, 2]*yub[1, 2])/(64*Pi^4) - 
 (au*gQ[2, 1]*gQb[2, 1]*yu[1, 2]*yub[1, 2])/(3072*Pi^4) - 
 (9*au*gQ[2, 2]*gQb[2, 2]*yu[1, 2]*yub[1, 2])/(1024*Pi^4) - 
 (au*gQ[2, 3]*gQb[2, 3]*yu[1, 2]*yub[1, 2])/(64*Pi^4) - 
 (5*au*gU[1, 1]*gUb[1, 1]*yu[1, 2]*yub[1, 2])/(768*Pi^4) - 
 (5*au*gU[1, 3]*gUb[1, 3]*yu[1, 2]*yub[1, 2])/(256*Pi^4) + 
 (3*au*yd[1, 2]*ydb[1, 2]*yu[1, 2]*yub[1, 2])/(512*Pi^4) + 
 (3*au*yd[2, 2]*ydb[2, 2]*yu[1, 2]*yub[1, 2])/(512*Pi^4) + 
 (3*au*yd[3, 2]*ydb[3, 2]*yu[1, 2]*yub[1, 2])/(512*Pi^4) - 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yu[1, 2]*yub[1, 2])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yu[1, 2]*yub[1, 2])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2]^2*yub[1, 2])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2]^2*yub[1, 2])/(64*Pi^4) - 
 (au*gQ[2, 1]*gQb[3, 1]*yu[1, 3]*yub[1, 2])/(3072*Pi^4) - 
 (9*au*gQ[2, 2]*gQb[3, 2]*yu[1, 3]*yub[1, 2])/(1024*Pi^4) - 
 (au*gQ[2, 3]*gQb[3, 3]*yu[1, 3]*yub[1, 2])/(64*Pi^4) + 
 (3*au*yd[1, 2]*ydb[1, 3]*yu[1, 3]*yub[1, 2])/(512*Pi^4) + 
 (3*au*yd[2, 2]*ydb[2, 3]*yu[1, 3]*yub[1, 2])/(512*Pi^4) + 
 (3*au*yd[3, 2]*ydb[3, 3]*yu[1, 3]*yub[1, 2])/(512*Pi^4) - 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 2]*yu[1, 3]*yub[1, 2])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 2]*yu[1, 3]*yub[1, 2])/(64*Pi^4) - 
 (5*au*gU[1, 1]*gUb[2, 1]*yu[2, 2]*yub[1, 2])/(768*Pi^4) - 
 (5*au*gU[1, 3]*gUb[2, 3]*yu[2, 2]*yub[1, 2])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[1, 1]*yu[2, 2]*yub[1, 2])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[1, 1]*yu[2, 2]*yub[1, 2])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[1, 2]*yu[2, 2]*yub[1, 2])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[1, 2]*yu[2, 2]*yub[1, 2])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[1, 3]*yu[2, 2]*yub[1, 2])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[1, 3]*yu[2, 2]*yub[1, 2])/(64*Pi^4) - 
 (5*au*gU[1, 1]*gUb[3, 1]*yu[3, 2]*yub[1, 2])/(768*Pi^4) - 
 (5*au*gU[1, 3]*gUb[3, 3]*yu[3, 2]*yub[1, 2])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[1, 1]*yu[3, 2]*yub[1, 2])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[1, 1]*yu[3, 2]*yub[1, 2])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[1, 2]*yu[3, 2]*yub[1, 2])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[1, 2]*yu[3, 2]*yub[1, 2])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[1, 3]*yu[3, 2]*yub[1, 2])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[1, 3]*yu[3, 2]*yub[1, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yu[1, 1]*yub[1, 1]*yub[1, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yu[1, 1]*yub[1, 1]*yub[1, 2])/(64*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yu[1, 2]*yub[1, 1]*yub[1, 2])/(768*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yu[1, 2]*yub[1, 1]*yub[1, 2])/(64*Pi^4) - 
 (27*au*yu[1, 1]*yu[1, 2]*yub[1, 1]*yub[1, 2])/(512*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yu[1, 2]*yub[1, 2]^2)/(768*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yu[1, 2]*yub[1, 2]^2)/(64*Pi^4) - 
 (27*au*yu[1, 2]^2*yub[1, 2]^2)/(1024*Pi^4) + 
 (mu*gHb[1]*gHcb[1]*gQ[3, 1]*gU[1, 1]*yub[1, 3])/(768*Pi^4) - 
 (mu*gHb[2]*gHcb[1]*gQ[3, 2]*gU[1, 1]*yub[1, 3])/(512*Pi^4) - 
 (mu*gHb[1]*gHcb[2]*gQ[3, 2]*gU[1, 1]*yub[1, 3])/(512*Pi^4) + 
 (17*g[1]^2*gQ[3, 1]*gU[1, 1]*M[1]*yub[1, 3])/(138240*Pi^4) + 
 (g[2]^2*gQ[3, 1]*gU[1, 1]*M[1]*yub[1, 3])/(3072*Pi^4) + 
 (g[3]^2*gQ[3, 1]*gU[1, 1]*M[1]*yub[1, 3])/(864*Pi^4) + 
 (17*g[1]^2*gQ[3, 3]*gU[1, 3]*M[3]*yub[1, 3])/(11520*Pi^4) + 
 (g[2]^2*gQ[3, 3]*gU[1, 3]*M[3]*yub[1, 3])/(256*Pi^4) + 
 (13*g[3]^2*gQ[3, 3]*gU[1, 3]*M[3]*yub[1, 3])/(288*Pi^4) + 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yub[1, 3])/(72*Pi^2) - 
 (g[1]^2*gQ[3, 1]*gU[1, 1]*Mb[1]*yub[1, 3])/(15360*Pi^4) - 
 (g[2]^2*gQ[3, 1]*gU[1, 1]*Mb[1]*yub[1, 3])/(3072*Pi^4) - 
 (gH[1]*gHb[1]*gQ[3, 1]*gU[1, 1]*Mb[1]*yub[1, 3])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQ[3, 1]*gU[1, 1]*Mb[1]*yub[1, 3])/(1152*Pi^4) + 
 (gH[1]*gHb[2]*gQ[3, 2]*gU[1, 1]*Mb[1]*yub[1, 3])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQ[3, 2]*gU[1, 1]*Mb[1]*yub[1, 3])/(512*Pi^4) - 
 (5*gQ[1, 1]*gQ[3, 1]*gQb[1, 1]*gU[1, 1]*Mb[1]*yub[1, 3])/(27648*Pi^4) - 
 (gQ[1, 1]*gQ[3, 2]*gQb[1, 2]*gU[1, 1]*Mb[1]*yub[1, 3])/(3072*Pi^4) - 
 (gQ[1, 1]*gQ[3, 3]*gQb[1, 3]*gU[1, 1]*Mb[1]*yub[1, 3])/(1728*Pi^4) - 
 (5*gQ[2, 1]*gQ[3, 1]*gQb[2, 1]*gU[1, 1]*Mb[1]*yub[1, 3])/(27648*Pi^4) - 
 (gQ[2, 1]*gQ[3, 2]*gQb[2, 2]*gU[1, 1]*Mb[1]*yub[1, 3])/(3072*Pi^4) - 
 (gQ[2, 1]*gQ[3, 3]*gQb[2, 3]*gU[1, 1]*Mb[1]*yub[1, 3])/(1728*Pi^4) - 
 (5*gQ[3, 1]^2*gQb[3, 1]*gU[1, 1]*Mb[1]*yub[1, 3])/(27648*Pi^4) - 
 (gQ[3, 1]*gQ[3, 2]*gQb[3, 2]*gU[1, 1]*Mb[1]*yub[1, 3])/(3072*Pi^4) - 
 (gQ[3, 1]*gQ[3, 3]*gQb[3, 3]*gU[1, 1]*Mb[1]*yub[1, 3])/(1728*Pi^4) - 
 (gQ[1, 1]*gQ[3, 1]*gQb[1, 3]*gU[1, 3]*Mb[1]*yub[1, 3])/(3456*Pi^4) - 
 (gQ[2, 1]*gQ[3, 1]*gQb[2, 3]*gU[1, 3]*Mb[1]*yub[1, 3])/(3456*Pi^4) - 
 (gQ[3, 1]^2*gQb[3, 3]*gU[1, 3]*Mb[1]*yub[1, 3])/(3456*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]^2*gUb[1, 1]*Mb[1]*yub[1, 3])/(576*Pi^4) - 
 (gQ[3, 3]*gU[1, 1]^2*gUb[1, 3]*Mb[1]*yub[1, 3])/(216*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*gU[1, 3]*gUb[1, 3]*Mb[1]*yub[1, 3])/(1728*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*gU[2, 1]*gUb[2, 1]*Mb[1]*yub[1, 3])/(576*Pi^4) - 
 (gQ[3, 3]*gU[1, 1]*gU[2, 1]*gUb[2, 3]*Mb[1]*yub[1, 3])/(216*Pi^4) - 
 (gQ[3, 1]*gU[1, 3]*gU[2, 1]*gUb[2, 3]*Mb[1]*yub[1, 3])/(1728*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*gU[3, 1]*gUb[3, 1]*Mb[1]*yub[1, 3])/(576*Pi^4) - 
 (gQ[3, 3]*gU[1, 1]*gU[3, 1]*gUb[3, 3]*Mb[1]*yub[1, 3])/(216*Pi^4) - 
 (gQ[3, 1]*gU[1, 3]*gU[3, 1]*gUb[3, 3]*Mb[1]*yub[1, 3])/(1728*Pi^4) + 
 (gH[2]*gHb[1]*gQ[3, 2]*gU[1, 1]*Mb[2]*yub[1, 3])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQ[3, 2]*gU[1, 1]*Mb[2]*yub[1, 3])/(512*Pi^4) - 
 (gQ[1, 2]*gQ[3, 2]*gQb[1, 1]*gU[1, 1]*Mb[2]*yub[1, 3])/(1536*Pi^4) - 
 (gQ[2, 2]*gQ[3, 2]*gQb[2, 1]*gU[1, 1]*Mb[2]*yub[1, 3])/(1536*Pi^4) - 
 (gQ[3, 2]^2*gQb[3, 1]*gU[1, 1]*Mb[2]*yub[1, 3])/(1536*Pi^4) - 
 (gQ[1, 2]*gQ[3, 2]*gQb[1, 3]*gU[1, 3]*Mb[2]*yub[1, 3])/(128*Pi^4) - 
 (gQ[2, 2]*gQ[3, 2]*gQb[2, 3]*gU[1, 3]*Mb[2]*yub[1, 3])/(128*Pi^4) - 
 (gQ[3, 2]^2*gQb[3, 3]*gU[1, 3]*Mb[2]*yub[1, 3])/(128*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[1, 1]*gU[1, 1]*Mb[3]*yub[1, 3])/(864*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[2, 1]*gU[1, 1]*Mb[3]*yub[1, 3])/(864*Pi^4) - 
 (gQ[3, 3]^2*gQb[3, 1]*gU[1, 1]*Mb[3]*yub[1, 3])/(864*Pi^4) + 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yub[1, 3])/(6*Pi^2) - 
 (g[1]^2*gQ[3, 3]*gU[1, 3]*Mb[3]*yub[1, 3])/(1280*Pi^4) - 
 (g[2]^2*gQ[3, 3]*gU[1, 3]*Mb[3]*yub[1, 3])/(256*Pi^4) + 
 (g[3]^2*gQ[3, 3]*gU[1, 3]*Mb[3]*yub[1, 3])/(32*Pi^4) - 
 (gQ[1, 3]*gQ[3, 1]*gQb[1, 1]*gU[1, 3]*Mb[3]*yub[1, 3])/(6912*Pi^4) - 
 (gQ[1, 3]*gQ[3, 2]*gQb[1, 2]*gU[1, 3]*Mb[3]*yub[1, 3])/(256*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[1, 3]*gU[1, 3]*Mb[3]*yub[1, 3])/(64*Pi^4) - 
 (gQ[2, 3]*gQ[3, 1]*gQb[2, 1]*gU[1, 3]*Mb[3]*yub[1, 3])/(6912*Pi^4) - 
 (gQ[2, 3]*gQ[3, 2]*gQb[2, 2]*gU[1, 3]*Mb[3]*yub[1, 3])/(256*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[2, 3]*gU[1, 3]*Mb[3]*yub[1, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gQ[3, 3]*gQb[3, 1]*gU[1, 3]*Mb[3]*yub[1, 3])/(6912*Pi^4) - 
 (gQ[3, 2]*gQ[3, 3]*gQb[3, 2]*gU[1, 3]*Mb[3]*yub[1, 3])/(256*Pi^4) - 
 (gQ[3, 3]^2*gQb[3, 3]*gU[1, 3]*Mb[3]*yub[1, 3])/(64*Pi^4) - 
 (gQ[3, 3]*gU[1, 1]*gU[1, 3]*gUb[1, 1]*Mb[3]*yub[1, 3])/(432*Pi^4) - 
 (gQ[3, 1]*gU[1, 3]^2*gUb[1, 1]*Mb[3]*yub[1, 3])/(864*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]^2*gUb[1, 3]*Mb[3]*yub[1, 3])/(96*Pi^4) - 
 (gQ[3, 3]*gU[1, 1]*gU[2, 3]*gUb[2, 1]*Mb[3]*yub[1, 3])/(432*Pi^4) - 
 (gQ[3, 1]*gU[1, 3]*gU[2, 3]*gUb[2, 1]*Mb[3]*yub[1, 3])/(864*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*gU[2, 3]*gUb[2, 3]*Mb[3]*yub[1, 3])/(96*Pi^4) - 
 (gQ[3, 3]*gU[1, 1]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[1, 3])/(432*Pi^4) - 
 (gQ[3, 1]*gU[1, 3]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[1, 3])/(864*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*gU[3, 3]*gUb[3, 3]*Mb[3]*yub[1, 3])/(96*Pi^4) + 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yd[1, 3]*ydb[1, 1]*yub[1, 3])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yd[1, 3]*ydb[1, 1]*yub[1, 3])/(192*Pi^4) + 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yd[1, 3]*ydb[1, 2]*yub[1, 3])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yd[1, 3]*ydb[1, 2]*yub[1, 3])/(192*Pi^4) + 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yd[1, 3]*ydb[1, 3]*yub[1, 3])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yd[1, 3]*ydb[1, 3]*yub[1, 3])/(192*Pi^4) + 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yd[2, 3]*ydb[2, 1]*yub[1, 3])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yd[2, 3]*ydb[2, 1]*yub[1, 3])/(192*Pi^4) + 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yd[2, 3]*ydb[2, 2]*yub[1, 3])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yd[2, 3]*ydb[2, 2]*yub[1, 3])/(192*Pi^4) + 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yd[2, 3]*ydb[2, 3]*yub[1, 3])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yd[2, 3]*ydb[2, 3]*yub[1, 3])/(192*Pi^4) + 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yd[3, 3]*ydb[3, 1]*yub[1, 3])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yd[3, 3]*ydb[3, 1]*yub[1, 3])/(192*Pi^4) + 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yd[3, 3]*ydb[3, 2]*yub[1, 3])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yd[3, 3]*ydb[3, 2]*yub[1, 3])/(192*Pi^4) + 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yd[3, 3]*ydb[3, 3]*yub[1, 3])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yd[3, 3]*ydb[3, 3]*yub[1, 3])/(192*Pi^4) - 
 (au*gQ[3, 1]*gQb[1, 1]*yu[1, 1]*yub[1, 3])/(3072*Pi^4) - 
 (9*au*gQ[3, 2]*gQb[1, 2]*yu[1, 1]*yub[1, 3])/(1024*Pi^4) - 
 (au*gQ[3, 3]*gQb[1, 3]*yu[1, 1]*yub[1, 3])/(64*Pi^4) + 
 (3*au*yd[1, 3]*ydb[1, 1]*yu[1, 1]*yub[1, 3])/(512*Pi^4) + 
 (3*au*yd[2, 3]*ydb[2, 1]*yu[1, 1]*yub[1, 3])/(512*Pi^4) + 
 (3*au*yd[3, 3]*ydb[3, 1]*yu[1, 1]*yub[1, 3])/(512*Pi^4) - 
 (au*gQ[3, 1]*gQb[2, 1]*yu[1, 2]*yub[1, 3])/(3072*Pi^4) - 
 (9*au*gQ[3, 2]*gQb[2, 2]*yu[1, 2]*yub[1, 3])/(1024*Pi^4) - 
 (au*gQ[3, 3]*gQb[2, 3]*yu[1, 2]*yub[1, 3])/(64*Pi^4) + 
 (3*au*yd[1, 3]*ydb[1, 2]*yu[1, 2]*yub[1, 3])/(512*Pi^4) + 
 (3*au*yd[2, 3]*ydb[2, 2]*yu[1, 2]*yub[1, 3])/(512*Pi^4) + 
 (3*au*yd[3, 3]*ydb[3, 2]*yu[1, 2]*yub[1, 3])/(512*Pi^4) + 
 (3*au*yu[1, 3]*yub[1, 3])/(16*Pi^2) + (17*au*g[1]^2*yu[1, 3]*yub[1, 3])/
  (2048*Pi^4) + (45*au*g[2]^2*yu[1, 3]*yub[1, 3])/(2048*Pi^4) + 
 (5*au*g[3]^2*yu[1, 3]*yub[1, 3])/(64*Pi^4) - 
 (au*gQ[3, 1]*gQb[3, 1]*yu[1, 3]*yub[1, 3])/(3072*Pi^4) - 
 (9*au*gQ[3, 2]*gQb[3, 2]*yu[1, 3]*yub[1, 3])/(1024*Pi^4) - 
 (au*gQ[3, 3]*gQb[3, 3]*yu[1, 3]*yub[1, 3])/(64*Pi^4) - 
 (5*au*gU[1, 1]*gUb[1, 1]*yu[1, 3]*yub[1, 3])/(768*Pi^4) - 
 (5*au*gU[1, 3]*gUb[1, 3]*yu[1, 3]*yub[1, 3])/(256*Pi^4) + 
 (3*au*yd[1, 3]*ydb[1, 3]*yu[1, 3]*yub[1, 3])/(512*Pi^4) + 
 (3*au*yd[2, 3]*ydb[2, 3]*yu[1, 3]*yub[1, 3])/(512*Pi^4) + 
 (3*au*yd[3, 3]*ydb[3, 3]*yu[1, 3]*yub[1, 3])/(512*Pi^4) - 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yu[1, 3]*yub[1, 3])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yu[1, 3]*yub[1, 3])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2]*yu[1, 3]*yub[1, 3])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2]*yu[1, 3]*yub[1, 3])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3]^2*yub[1, 3])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3]^2*yub[1, 3])/(64*Pi^4) - 
 (5*au*gU[1, 1]*gUb[2, 1]*yu[2, 3]*yub[1, 3])/(768*Pi^4) - 
 (5*au*gU[1, 3]*gUb[2, 3]*yu[2, 3]*yub[1, 3])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[1, 1]*yu[2, 3]*yub[1, 3])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[1, 1]*yu[2, 3]*yub[1, 3])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[1, 2]*yu[2, 3]*yub[1, 3])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[1, 2]*yu[2, 3]*yub[1, 3])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[1, 3]*yu[2, 3]*yub[1, 3])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[1, 3]*yu[2, 3]*yub[1, 3])/(64*Pi^4) - 
 (5*au*gU[1, 1]*gUb[3, 1]*yu[3, 3]*yub[1, 3])/(768*Pi^4) - 
 (5*au*gU[1, 3]*gUb[3, 3]*yu[3, 3]*yub[1, 3])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[1, 1]*yu[3, 3]*yub[1, 3])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[1, 1]*yu[3, 3]*yub[1, 3])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[1, 2]*yu[3, 3]*yub[1, 3])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[1, 2]*yu[3, 3]*yub[1, 3])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[1, 3]*yu[3, 3]*yub[1, 3])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[1, 3]*yu[3, 3]*yub[1, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yu[1, 1]*yub[1, 1]*yub[1, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yu[1, 1]*yub[1, 1]*yub[1, 3])/(64*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yu[1, 3]*yub[1, 1]*yub[1, 3])/(768*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yu[1, 3]*yub[1, 1]*yub[1, 3])/(64*Pi^4) - 
 (27*au*yu[1, 1]*yu[1, 3]*yub[1, 1]*yub[1, 3])/(512*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yu[1, 2]*yub[1, 2]*yub[1, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yu[1, 2]*yub[1, 2]*yub[1, 3])/(64*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yu[1, 3]*yub[1, 2]*yub[1, 3])/(768*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yu[1, 3]*yub[1, 2]*yub[1, 3])/(64*Pi^4) - 
 (27*au*yu[1, 2]*yu[1, 3]*yub[1, 2]*yub[1, 3])/(512*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yu[1, 3]*yub[1, 3]^2)/(768*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yu[1, 3]*yub[1, 3]^2)/(64*Pi^4) - 
 (27*au*yu[1, 3]^2*yub[1, 3]^2)/(1024*Pi^4) + 
 (mu*gHb[1]*gHcb[1]*gQ[1, 1]*gU[2, 1]*yub[2, 1])/(768*Pi^4) - 
 (mu*gHb[2]*gHcb[1]*gQ[1, 2]*gU[2, 1]*yub[2, 1])/(512*Pi^4) - 
 (mu*gHb[1]*gHcb[2]*gQ[1, 2]*gU[2, 1]*yub[2, 1])/(512*Pi^4) + 
 (17*g[1]^2*gQ[1, 1]*gU[2, 1]*M[1]*yub[2, 1])/(138240*Pi^4) + 
 (g[2]^2*gQ[1, 1]*gU[2, 1]*M[1]*yub[2, 1])/(3072*Pi^4) + 
 (g[3]^2*gQ[1, 1]*gU[2, 1]*M[1]*yub[2, 1])/(864*Pi^4) + 
 (17*g[1]^2*gQ[1, 3]*gU[2, 3]*M[3]*yub[2, 1])/(11520*Pi^4) + 
 (g[2]^2*gQ[1, 3]*gU[2, 3]*M[3]*yub[2, 1])/(256*Pi^4) + 
 (13*g[3]^2*gQ[1, 3]*gU[2, 3]*M[3]*yub[2, 1])/(288*Pi^4) + 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yub[2, 1])/(72*Pi^2) - 
 (g[1]^2*gQ[1, 1]*gU[2, 1]*Mb[1]*yub[2, 1])/(15360*Pi^4) - 
 (g[2]^2*gQ[1, 1]*gU[2, 1]*Mb[1]*yub[2, 1])/(3072*Pi^4) - 
 (gH[1]*gHb[1]*gQ[1, 1]*gU[2, 1]*Mb[1]*yub[2, 1])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQ[1, 1]*gU[2, 1]*Mb[1]*yub[2, 1])/(1152*Pi^4) + 
 (gH[1]*gHb[2]*gQ[1, 2]*gU[2, 1]*Mb[1]*yub[2, 1])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQ[1, 2]*gU[2, 1]*Mb[1]*yub[2, 1])/(512*Pi^4) - 
 (5*gQ[1, 1]^2*gQb[1, 1]*gU[2, 1]*Mb[1]*yub[2, 1])/(27648*Pi^4) - 
 (gQ[1, 1]*gQ[1, 2]*gQb[1, 2]*gU[2, 1]*Mb[1]*yub[2, 1])/(3072*Pi^4) - 
 (gQ[1, 1]*gQ[1, 3]*gQb[1, 3]*gU[2, 1]*Mb[1]*yub[2, 1])/(1728*Pi^4) - 
 (5*gQ[1, 1]*gQ[2, 1]*gQb[2, 1]*gU[2, 1]*Mb[1]*yub[2, 1])/(27648*Pi^4) - 
 (gQ[1, 2]*gQ[2, 1]*gQb[2, 2]*gU[2, 1]*Mb[1]*yub[2, 1])/(3072*Pi^4) - 
 (gQ[1, 3]*gQ[2, 1]*gQb[2, 3]*gU[2, 1]*Mb[1]*yub[2, 1])/(1728*Pi^4) - 
 (5*gQ[1, 1]*gQ[3, 1]*gQb[3, 1]*gU[2, 1]*Mb[1]*yub[2, 1])/(27648*Pi^4) - 
 (gQ[1, 2]*gQ[3, 1]*gQb[3, 2]*gU[2, 1]*Mb[1]*yub[2, 1])/(3072*Pi^4) - 
 (gQ[1, 3]*gQ[3, 1]*gQb[3, 3]*gU[2, 1]*Mb[1]*yub[2, 1])/(1728*Pi^4) - 
 (gQ[1, 1]^2*gQb[1, 3]*gU[2, 3]*Mb[1]*yub[2, 1])/(3456*Pi^4) - 
 (gQ[1, 1]*gQ[2, 1]*gQb[2, 3]*gU[2, 3]*Mb[1]*yub[2, 1])/(3456*Pi^4) - 
 (gQ[1, 1]*gQ[3, 1]*gQb[3, 3]*gU[2, 3]*Mb[1]*yub[2, 1])/(3456*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*gU[2, 1]*gUb[1, 1]*Mb[1]*yub[2, 1])/(576*Pi^4) - 
 (gQ[1, 3]*gU[1, 1]*gU[2, 1]*gUb[1, 3]*Mb[1]*yub[2, 1])/(216*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*gU[2, 3]*gUb[1, 3]*Mb[1]*yub[2, 1])/(1728*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]^2*gUb[2, 1]*Mb[1]*yub[2, 1])/(576*Pi^4) - 
 (gQ[1, 3]*gU[2, 1]^2*gUb[2, 3]*Mb[1]*yub[2, 1])/(216*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*gU[2, 3]*gUb[2, 3]*Mb[1]*yub[2, 1])/(1728*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*gU[3, 1]*gUb[3, 1]*Mb[1]*yub[2, 1])/(576*Pi^4) - 
 (gQ[1, 3]*gU[2, 1]*gU[3, 1]*gUb[3, 3]*Mb[1]*yub[2, 1])/(216*Pi^4) - 
 (gQ[1, 1]*gU[2, 3]*gU[3, 1]*gUb[3, 3]*Mb[1]*yub[2, 1])/(1728*Pi^4) + 
 (gH[2]*gHb[1]*gQ[1, 2]*gU[2, 1]*Mb[2]*yub[2, 1])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQ[1, 2]*gU[2, 1]*Mb[2]*yub[2, 1])/(512*Pi^4) - 
 (gQ[1, 2]^2*gQb[1, 1]*gU[2, 1]*Mb[2]*yub[2, 1])/(1536*Pi^4) - 
 (gQ[1, 2]*gQ[2, 2]*gQb[2, 1]*gU[2, 1]*Mb[2]*yub[2, 1])/(1536*Pi^4) - 
 (gQ[1, 2]*gQ[3, 2]*gQb[3, 1]*gU[2, 1]*Mb[2]*yub[2, 1])/(1536*Pi^4) - 
 (gQ[1, 2]^2*gQb[1, 3]*gU[2, 3]*Mb[2]*yub[2, 1])/(128*Pi^4) - 
 (gQ[1, 2]*gQ[2, 2]*gQb[2, 3]*gU[2, 3]*Mb[2]*yub[2, 1])/(128*Pi^4) - 
 (gQ[1, 2]*gQ[3, 2]*gQb[3, 3]*gU[2, 3]*Mb[2]*yub[2, 1])/(128*Pi^4) - 
 (gQ[1, 3]^2*gQb[1, 1]*gU[2, 1]*Mb[3]*yub[2, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[2, 1]*gU[2, 1]*Mb[3]*yub[2, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[3, 1]*gU[2, 1]*Mb[3]*yub[2, 1])/(864*Pi^4) + 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yub[2, 1])/(6*Pi^2) - 
 (g[1]^2*gQ[1, 3]*gU[2, 3]*Mb[3]*yub[2, 1])/(1280*Pi^4) - 
 (g[2]^2*gQ[1, 3]*gU[2, 3]*Mb[3]*yub[2, 1])/(256*Pi^4) + 
 (g[3]^2*gQ[1, 3]*gU[2, 3]*Mb[3]*yub[2, 1])/(32*Pi^4) - 
 (gQ[1, 1]*gQ[1, 3]*gQb[1, 1]*gU[2, 3]*Mb[3]*yub[2, 1])/(6912*Pi^4) - 
 (gQ[1, 2]*gQ[1, 3]*gQb[1, 2]*gU[2, 3]*Mb[3]*yub[2, 1])/(256*Pi^4) - 
 (gQ[1, 3]^2*gQb[1, 3]*gU[2, 3]*Mb[3]*yub[2, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gQ[2, 3]*gQb[2, 1]*gU[2, 3]*Mb[3]*yub[2, 1])/(6912*Pi^4) - 
 (gQ[1, 2]*gQ[2, 3]*gQb[2, 2]*gU[2, 3]*Mb[3]*yub[2, 1])/(256*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[2, 3]*gU[2, 3]*Mb[3]*yub[2, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gQ[3, 3]*gQb[3, 1]*gU[2, 3]*Mb[3]*yub[2, 1])/(6912*Pi^4) - 
 (gQ[1, 2]*gQ[3, 3]*gQb[3, 2]*gU[2, 3]*Mb[3]*yub[2, 1])/(256*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[3, 3]*gU[2, 3]*Mb[3]*yub[2, 1])/(64*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*gU[2, 1]*gUb[1, 1]*Mb[3]*yub[2, 1])/(432*Pi^4) - 
 (gQ[1, 1]*gU[1, 3]*gU[2, 3]*gUb[1, 1]*Mb[3]*yub[2, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*gU[2, 3]*gUb[1, 3]*Mb[3]*yub[2, 1])/(96*Pi^4) - 
 (gQ[1, 3]*gU[2, 1]*gU[2, 3]*gUb[2, 1]*Mb[3]*yub[2, 1])/(432*Pi^4) - 
 (gQ[1, 1]*gU[2, 3]^2*gUb[2, 1]*Mb[3]*yub[2, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]^2*gUb[2, 3]*Mb[3]*yub[2, 1])/(96*Pi^4) - 
 (gQ[1, 3]*gU[2, 1]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[2, 1])/(432*Pi^4) - 
 (gQ[1, 1]*gU[2, 3]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[2, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*gU[3, 3]*gUb[3, 3]*Mb[3]*yub[2, 1])/(96*Pi^4) + 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yd[1, 1]*ydb[1, 1]*yub[2, 1])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yd[1, 1]*ydb[1, 1]*yub[2, 1])/(192*Pi^4) + 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yd[1, 1]*ydb[1, 2]*yub[2, 1])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yd[1, 1]*ydb[1, 2]*yub[2, 1])/(192*Pi^4) + 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yd[1, 1]*ydb[1, 3]*yub[2, 1])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yd[1, 1]*ydb[1, 3]*yub[2, 1])/(192*Pi^4) + 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yd[2, 1]*ydb[2, 1]*yub[2, 1])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yd[2, 1]*ydb[2, 1]*yub[2, 1])/(192*Pi^4) + 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yd[2, 1]*ydb[2, 2]*yub[2, 1])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yd[2, 1]*ydb[2, 2]*yub[2, 1])/(192*Pi^4) + 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yd[2, 1]*ydb[2, 3]*yub[2, 1])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yd[2, 1]*ydb[2, 3]*yub[2, 1])/(192*Pi^4) + 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yd[3, 1]*ydb[3, 1]*yub[2, 1])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yd[3, 1]*ydb[3, 1]*yub[2, 1])/(192*Pi^4) + 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yd[3, 1]*ydb[3, 2]*yub[2, 1])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yd[3, 1]*ydb[3, 2]*yub[2, 1])/(192*Pi^4) + 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yd[3, 1]*ydb[3, 3]*yub[2, 1])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yd[3, 1]*ydb[3, 3]*yub[2, 1])/(192*Pi^4) - 
 (5*au*gU[2, 1]*gUb[1, 1]*yu[1, 1]*yub[2, 1])/(768*Pi^4) - 
 (5*au*gU[2, 3]*gUb[1, 3]*yu[1, 1]*yub[2, 1])/(256*Pi^4) + 
 (3*au*yu[2, 1]*yub[2, 1])/(16*Pi^2) + (17*au*g[1]^2*yu[2, 1]*yub[2, 1])/
  (2048*Pi^4) + (45*au*g[2]^2*yu[2, 1]*yub[2, 1])/(2048*Pi^4) + 
 (5*au*g[3]^2*yu[2, 1]*yub[2, 1])/(64*Pi^4) - 
 (au*gQ[1, 1]*gQb[1, 1]*yu[2, 1]*yub[2, 1])/(3072*Pi^4) - 
 (9*au*gQ[1, 2]*gQb[1, 2]*yu[2, 1]*yub[2, 1])/(1024*Pi^4) - 
 (au*gQ[1, 3]*gQb[1, 3]*yu[2, 1]*yub[2, 1])/(64*Pi^4) - 
 (5*au*gU[2, 1]*gUb[2, 1]*yu[2, 1]*yub[2, 1])/(768*Pi^4) - 
 (5*au*gU[2, 3]*gUb[2, 3]*yu[2, 1]*yub[2, 1])/(256*Pi^4) + 
 (3*au*yd[1, 1]*ydb[1, 1]*yu[2, 1]*yub[2, 1])/(512*Pi^4) + 
 (3*au*yd[2, 1]*ydb[2, 1]*yu[2, 1]*yub[2, 1])/(512*Pi^4) + 
 (3*au*yd[3, 1]*ydb[3, 1]*yu[2, 1]*yub[2, 1])/(512*Pi^4) - 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yu[2, 1]*yub[2, 1])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yu[2, 1]*yub[2, 1])/(64*Pi^4) - 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1]^2*yub[2, 1])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1]^2*yub[2, 1])/(64*Pi^4) - 
 (au*gQ[1, 1]*gQb[2, 1]*yu[2, 2]*yub[2, 1])/(3072*Pi^4) - 
 (9*au*gQ[1, 2]*gQb[2, 2]*yu[2, 2]*yub[2, 1])/(1024*Pi^4) - 
 (au*gQ[1, 3]*gQb[2, 3]*yu[2, 2]*yub[2, 1])/(64*Pi^4) + 
 (3*au*yd[1, 1]*ydb[1, 2]*yu[2, 2]*yub[2, 1])/(512*Pi^4) + 
 (3*au*yd[2, 1]*ydb[2, 2]*yu[2, 2]*yub[2, 1])/(512*Pi^4) + 
 (3*au*yd[3, 1]*ydb[3, 2]*yu[2, 2]*yub[2, 1])/(512*Pi^4) - 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yu[2, 2]*yub[2, 1])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yu[2, 2]*yub[2, 1])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 1]*yu[2, 2]*yub[2, 1])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 1]*yu[2, 2]*yub[2, 1])/(64*Pi^4) - 
 (au*gQ[1, 1]*gQb[3, 1]*yu[2, 3]*yub[2, 1])/(3072*Pi^4) - 
 (9*au*gQ[1, 2]*gQb[3, 2]*yu[2, 3]*yub[2, 1])/(1024*Pi^4) - 
 (au*gQ[1, 3]*gQb[3, 3]*yu[2, 3]*yub[2, 1])/(64*Pi^4) + 
 (3*au*yd[1, 1]*ydb[1, 3]*yu[2, 3]*yub[2, 1])/(512*Pi^4) + 
 (3*au*yd[2, 1]*ydb[2, 3]*yu[2, 3]*yub[2, 1])/(512*Pi^4) + 
 (3*au*yd[3, 1]*ydb[3, 3]*yu[2, 3]*yub[2, 1])/(512*Pi^4) - 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yu[2, 3]*yub[2, 1])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yu[2, 3]*yub[2, 1])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 1]*yu[2, 3]*yub[2, 1])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 1]*yu[2, 3]*yub[2, 1])/(64*Pi^4) - 
 (5*au*gU[2, 1]*gUb[3, 1]*yu[3, 1]*yub[2, 1])/(768*Pi^4) - 
 (5*au*gU[2, 3]*gUb[3, 3]*yu[3, 1]*yub[2, 1])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[2, 1]*yu[3, 1]*yub[2, 1])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[2, 1]*yu[3, 1]*yub[2, 1])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[2, 2]*yu[3, 1]*yub[2, 1])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[2, 2]*yu[3, 1]*yub[2, 1])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[2, 3]*yu[3, 1]*yub[2, 1])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[2, 3]*yu[3, 1]*yub[2, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yu[1, 1]*yub[1, 1]*yub[2, 1])/(768*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yu[1, 1]*yub[1, 1]*yub[2, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yu[2, 1]*yub[1, 1]*yub[2, 1])/(768*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yu[2, 1]*yub[1, 1]*yub[2, 1])/(64*Pi^4) - 
 (27*au*yu[1, 1]*yu[2, 1]*yub[1, 1]*yub[2, 1])/(512*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yu[1, 1]*yub[1, 2]*yub[2, 1])/(768*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yu[1, 1]*yub[1, 2]*yub[2, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yu[2, 2]*yub[1, 2]*yub[2, 1])/(768*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yu[2, 2]*yub[1, 2]*yub[2, 1])/(64*Pi^4) - 
 (27*au*yu[1, 1]*yu[2, 2]*yub[1, 2]*yub[2, 1])/(512*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yu[1, 1]*yub[1, 3]*yub[2, 1])/(768*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yu[1, 1]*yub[1, 3]*yub[2, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yu[2, 3]*yub[1, 3]*yub[2, 1])/(768*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yu[2, 3]*yub[1, 3]*yub[2, 1])/(64*Pi^4) - 
 (27*au*yu[1, 1]*yu[2, 3]*yub[1, 3]*yub[2, 1])/(512*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yu[2, 1]*yub[2, 1]^2)/(768*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yu[2, 1]*yub[2, 1]^2)/(64*Pi^4) - 
 (27*au*yu[2, 1]^2*yub[2, 1]^2)/(1024*Pi^4) + 
 (mu*gHb[1]*gHcb[1]*gQ[2, 1]*gU[2, 1]*yub[2, 2])/(768*Pi^4) - 
 (mu*gHb[2]*gHcb[1]*gQ[2, 2]*gU[2, 1]*yub[2, 2])/(512*Pi^4) - 
 (mu*gHb[1]*gHcb[2]*gQ[2, 2]*gU[2, 1]*yub[2, 2])/(512*Pi^4) + 
 (17*g[1]^2*gQ[2, 1]*gU[2, 1]*M[1]*yub[2, 2])/(138240*Pi^4) + 
 (g[2]^2*gQ[2, 1]*gU[2, 1]*M[1]*yub[2, 2])/(3072*Pi^4) + 
 (g[3]^2*gQ[2, 1]*gU[2, 1]*M[1]*yub[2, 2])/(864*Pi^4) + 
 (17*g[1]^2*gQ[2, 3]*gU[2, 3]*M[3]*yub[2, 2])/(11520*Pi^4) + 
 (g[2]^2*gQ[2, 3]*gU[2, 3]*M[3]*yub[2, 2])/(256*Pi^4) + 
 (13*g[3]^2*gQ[2, 3]*gU[2, 3]*M[3]*yub[2, 2])/(288*Pi^4) + 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yub[2, 2])/(72*Pi^2) - 
 (g[1]^2*gQ[2, 1]*gU[2, 1]*Mb[1]*yub[2, 2])/(15360*Pi^4) - 
 (g[2]^2*gQ[2, 1]*gU[2, 1]*Mb[1]*yub[2, 2])/(3072*Pi^4) - 
 (gH[1]*gHb[1]*gQ[2, 1]*gU[2, 1]*Mb[1]*yub[2, 2])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQ[2, 1]*gU[2, 1]*Mb[1]*yub[2, 2])/(1152*Pi^4) + 
 (gH[1]*gHb[2]*gQ[2, 2]*gU[2, 1]*Mb[1]*yub[2, 2])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQ[2, 2]*gU[2, 1]*Mb[1]*yub[2, 2])/(512*Pi^4) - 
 (5*gQ[1, 1]*gQ[2, 1]*gQb[1, 1]*gU[2, 1]*Mb[1]*yub[2, 2])/(27648*Pi^4) - 
 (gQ[1, 1]*gQ[2, 2]*gQb[1, 2]*gU[2, 1]*Mb[1]*yub[2, 2])/(3072*Pi^4) - 
 (gQ[1, 1]*gQ[2, 3]*gQb[1, 3]*gU[2, 1]*Mb[1]*yub[2, 2])/(1728*Pi^4) - 
 (5*gQ[2, 1]^2*gQb[2, 1]*gU[2, 1]*Mb[1]*yub[2, 2])/(27648*Pi^4) - 
 (gQ[2, 1]*gQ[2, 2]*gQb[2, 2]*gU[2, 1]*Mb[1]*yub[2, 2])/(3072*Pi^4) - 
 (gQ[2, 1]*gQ[2, 3]*gQb[2, 3]*gU[2, 1]*Mb[1]*yub[2, 2])/(1728*Pi^4) - 
 (5*gQ[2, 1]*gQ[3, 1]*gQb[3, 1]*gU[2, 1]*Mb[1]*yub[2, 2])/(27648*Pi^4) - 
 (gQ[2, 2]*gQ[3, 1]*gQb[3, 2]*gU[2, 1]*Mb[1]*yub[2, 2])/(3072*Pi^4) - 
 (gQ[2, 3]*gQ[3, 1]*gQb[3, 3]*gU[2, 1]*Mb[1]*yub[2, 2])/(1728*Pi^4) - 
 (gQ[1, 1]*gQ[2, 1]*gQb[1, 3]*gU[2, 3]*Mb[1]*yub[2, 2])/(3456*Pi^4) - 
 (gQ[2, 1]^2*gQb[2, 3]*gU[2, 3]*Mb[1]*yub[2, 2])/(3456*Pi^4) - 
 (gQ[2, 1]*gQ[3, 1]*gQb[3, 3]*gU[2, 3]*Mb[1]*yub[2, 2])/(3456*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*gU[2, 1]*gUb[1, 1]*Mb[1]*yub[2, 2])/(576*Pi^4) - 
 (gQ[2, 3]*gU[1, 1]*gU[2, 1]*gUb[1, 3]*Mb[1]*yub[2, 2])/(216*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*gU[2, 3]*gUb[1, 3]*Mb[1]*yub[2, 2])/(1728*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]^2*gUb[2, 1]*Mb[1]*yub[2, 2])/(576*Pi^4) - 
 (gQ[2, 3]*gU[2, 1]^2*gUb[2, 3]*Mb[1]*yub[2, 2])/(216*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*gU[2, 3]*gUb[2, 3]*Mb[1]*yub[2, 2])/(1728*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*gU[3, 1]*gUb[3, 1]*Mb[1]*yub[2, 2])/(576*Pi^4) - 
 (gQ[2, 3]*gU[2, 1]*gU[3, 1]*gUb[3, 3]*Mb[1]*yub[2, 2])/(216*Pi^4) - 
 (gQ[2, 1]*gU[2, 3]*gU[3, 1]*gUb[3, 3]*Mb[1]*yub[2, 2])/(1728*Pi^4) + 
 (gH[2]*gHb[1]*gQ[2, 2]*gU[2, 1]*Mb[2]*yub[2, 2])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQ[2, 2]*gU[2, 1]*Mb[2]*yub[2, 2])/(512*Pi^4) - 
 (gQ[1, 2]*gQ[2, 2]*gQb[1, 1]*gU[2, 1]*Mb[2]*yub[2, 2])/(1536*Pi^4) - 
 (gQ[2, 2]^2*gQb[2, 1]*gU[2, 1]*Mb[2]*yub[2, 2])/(1536*Pi^4) - 
 (gQ[2, 2]*gQ[3, 2]*gQb[3, 1]*gU[2, 1]*Mb[2]*yub[2, 2])/(1536*Pi^4) - 
 (gQ[1, 2]*gQ[2, 2]*gQb[1, 3]*gU[2, 3]*Mb[2]*yub[2, 2])/(128*Pi^4) - 
 (gQ[2, 2]^2*gQb[2, 3]*gU[2, 3]*Mb[2]*yub[2, 2])/(128*Pi^4) - 
 (gQ[2, 2]*gQ[3, 2]*gQb[3, 3]*gU[2, 3]*Mb[2]*yub[2, 2])/(128*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[1, 1]*gU[2, 1]*Mb[3]*yub[2, 2])/(864*Pi^4) - 
 (gQ[2, 3]^2*gQb[2, 1]*gU[2, 1]*Mb[3]*yub[2, 2])/(864*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[3, 1]*gU[2, 1]*Mb[3]*yub[2, 2])/(864*Pi^4) + 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yub[2, 2])/(6*Pi^2) - 
 (g[1]^2*gQ[2, 3]*gU[2, 3]*Mb[3]*yub[2, 2])/(1280*Pi^4) - 
 (g[2]^2*gQ[2, 3]*gU[2, 3]*Mb[3]*yub[2, 2])/(256*Pi^4) + 
 (g[3]^2*gQ[2, 3]*gU[2, 3]*Mb[3]*yub[2, 2])/(32*Pi^4) - 
 (gQ[1, 3]*gQ[2, 1]*gQb[1, 1]*gU[2, 3]*Mb[3]*yub[2, 2])/(6912*Pi^4) - 
 (gQ[1, 3]*gQ[2, 2]*gQb[1, 2]*gU[2, 3]*Mb[3]*yub[2, 2])/(256*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[1, 3]*gU[2, 3]*Mb[3]*yub[2, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gQ[2, 3]*gQb[2, 1]*gU[2, 3]*Mb[3]*yub[2, 2])/(6912*Pi^4) - 
 (gQ[2, 2]*gQ[2, 3]*gQb[2, 2]*gU[2, 3]*Mb[3]*yub[2, 2])/(256*Pi^4) - 
 (gQ[2, 3]^2*gQb[2, 3]*gU[2, 3]*Mb[3]*yub[2, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gQ[3, 3]*gQb[3, 1]*gU[2, 3]*Mb[3]*yub[2, 2])/(6912*Pi^4) - 
 (gQ[2, 2]*gQ[3, 3]*gQb[3, 2]*gU[2, 3]*Mb[3]*yub[2, 2])/(256*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[3, 3]*gU[2, 3]*Mb[3]*yub[2, 2])/(64*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*gU[2, 1]*gUb[1, 1]*Mb[3]*yub[2, 2])/(432*Pi^4) - 
 (gQ[2, 1]*gU[1, 3]*gU[2, 3]*gUb[1, 1]*Mb[3]*yub[2, 2])/(864*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*gU[2, 3]*gUb[1, 3]*Mb[3]*yub[2, 2])/(96*Pi^4) - 
 (gQ[2, 3]*gU[2, 1]*gU[2, 3]*gUb[2, 1]*Mb[3]*yub[2, 2])/(432*Pi^4) - 
 (gQ[2, 1]*gU[2, 3]^2*gUb[2, 1]*Mb[3]*yub[2, 2])/(864*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]^2*gUb[2, 3]*Mb[3]*yub[2, 2])/(96*Pi^4) - 
 (gQ[2, 3]*gU[2, 1]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[2, 2])/(432*Pi^4) - 
 (gQ[2, 1]*gU[2, 3]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[2, 2])/(864*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*gU[3, 3]*gUb[3, 3]*Mb[3]*yub[2, 2])/(96*Pi^4) + 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yd[1, 2]*ydb[1, 1]*yub[2, 2])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yd[1, 2]*ydb[1, 1]*yub[2, 2])/(192*Pi^4) + 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yd[1, 2]*ydb[1, 2]*yub[2, 2])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yd[1, 2]*ydb[1, 2]*yub[2, 2])/(192*Pi^4) + 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yd[1, 2]*ydb[1, 3]*yub[2, 2])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yd[1, 2]*ydb[1, 3]*yub[2, 2])/(192*Pi^4) + 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yd[2, 2]*ydb[2, 1]*yub[2, 2])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yd[2, 2]*ydb[2, 1]*yub[2, 2])/(192*Pi^4) + 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yd[2, 2]*ydb[2, 2]*yub[2, 2])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yd[2, 2]*ydb[2, 2]*yub[2, 2])/(192*Pi^4) + 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yd[2, 2]*ydb[2, 3]*yub[2, 2])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yd[2, 2]*ydb[2, 3]*yub[2, 2])/(192*Pi^4) + 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yd[3, 2]*ydb[3, 1]*yub[2, 2])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yd[3, 2]*ydb[3, 1]*yub[2, 2])/(192*Pi^4) + 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yd[3, 2]*ydb[3, 2]*yub[2, 2])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yd[3, 2]*ydb[3, 2]*yub[2, 2])/(192*Pi^4) + 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yd[3, 2]*ydb[3, 3]*yub[2, 2])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yd[3, 2]*ydb[3, 3]*yub[2, 2])/(192*Pi^4) - 
 (5*au*gU[2, 1]*gUb[1, 1]*yu[1, 2]*yub[2, 2])/(768*Pi^4) - 
 (5*au*gU[2, 3]*gUb[1, 3]*yu[1, 2]*yub[2, 2])/(256*Pi^4) - 
 (au*gQ[2, 1]*gQb[1, 1]*yu[2, 1]*yub[2, 2])/(3072*Pi^4) - 
 (9*au*gQ[2, 2]*gQb[1, 2]*yu[2, 1]*yub[2, 2])/(1024*Pi^4) - 
 (au*gQ[2, 3]*gQb[1, 3]*yu[2, 1]*yub[2, 2])/(64*Pi^4) + 
 (3*au*yd[1, 2]*ydb[1, 1]*yu[2, 1]*yub[2, 2])/(512*Pi^4) + 
 (3*au*yd[2, 2]*ydb[2, 1]*yu[2, 1]*yub[2, 2])/(512*Pi^4) + 
 (3*au*yd[3, 2]*ydb[3, 1]*yu[2, 1]*yub[2, 2])/(512*Pi^4) - 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 2]*yu[2, 1]*yub[2, 2])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 2]*yu[2, 1]*yub[2, 2])/(64*Pi^4) + 
 (3*au*yu[2, 2]*yub[2, 2])/(16*Pi^2) + (17*au*g[1]^2*yu[2, 2]*yub[2, 2])/
  (2048*Pi^4) + (45*au*g[2]^2*yu[2, 2]*yub[2, 2])/(2048*Pi^4) + 
 (5*au*g[3]^2*yu[2, 2]*yub[2, 2])/(64*Pi^4) - 
 (au*gQ[2, 1]*gQb[2, 1]*yu[2, 2]*yub[2, 2])/(3072*Pi^4) - 
 (9*au*gQ[2, 2]*gQb[2, 2]*yu[2, 2]*yub[2, 2])/(1024*Pi^4) - 
 (au*gQ[2, 3]*gQb[2, 3]*yu[2, 2]*yub[2, 2])/(64*Pi^4) - 
 (5*au*gU[2, 1]*gUb[2, 1]*yu[2, 2]*yub[2, 2])/(768*Pi^4) - 
 (5*au*gU[2, 3]*gUb[2, 3]*yu[2, 2]*yub[2, 2])/(256*Pi^4) + 
 (3*au*yd[1, 2]*ydb[1, 2]*yu[2, 2]*yub[2, 2])/(512*Pi^4) + 
 (3*au*yd[2, 2]*ydb[2, 2]*yu[2, 2]*yub[2, 2])/(512*Pi^4) + 
 (3*au*yd[3, 2]*ydb[3, 2]*yu[2, 2]*yub[2, 2])/(512*Pi^4) - 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2]*yu[2, 2]*yub[2, 2])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2]*yu[2, 2]*yub[2, 2])/(64*Pi^4) - 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1]*yu[2, 2]*yub[2, 2])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1]*yu[2, 2]*yub[2, 2])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2]^2*yub[2, 2])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2]^2*yub[2, 2])/(64*Pi^4) - 
 (au*gQ[2, 1]*gQb[3, 1]*yu[2, 3]*yub[2, 2])/(3072*Pi^4) - 
 (9*au*gQ[2, 2]*gQb[3, 2]*yu[2, 3]*yub[2, 2])/(1024*Pi^4) - 
 (au*gQ[2, 3]*gQb[3, 3]*yu[2, 3]*yub[2, 2])/(64*Pi^4) + 
 (3*au*yd[1, 2]*ydb[1, 3]*yu[2, 3]*yub[2, 2])/(512*Pi^4) + 
 (3*au*yd[2, 2]*ydb[2, 3]*yu[2, 3]*yub[2, 2])/(512*Pi^4) + 
 (3*au*yd[3, 2]*ydb[3, 3]*yu[2, 3]*yub[2, 2])/(512*Pi^4) - 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 2]*yu[2, 3]*yub[2, 2])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 2]*yu[2, 3]*yub[2, 2])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 2]*yu[2, 3]*yub[2, 2])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 2]*yu[2, 3]*yub[2, 2])/(64*Pi^4) - 
 (5*au*gU[2, 1]*gUb[3, 1]*yu[3, 2]*yub[2, 2])/(768*Pi^4) - 
 (5*au*gU[2, 3]*gUb[3, 3]*yu[3, 2]*yub[2, 2])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[2, 1]*yu[3, 2]*yub[2, 2])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[2, 1]*yu[3, 2]*yub[2, 2])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[2, 2]*yu[3, 2]*yub[2, 2])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[2, 2]*yu[3, 2]*yub[2, 2])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[2, 3]*yu[3, 2]*yub[2, 2])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[2, 3]*yu[3, 2]*yub[2, 2])/(64*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yu[1, 2]*yub[1, 1]*yub[2, 2])/(768*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yu[1, 2]*yub[1, 1]*yub[2, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yu[2, 1]*yub[1, 1]*yub[2, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yu[2, 1]*yub[1, 1]*yub[2, 2])/(64*Pi^4) - 
 (27*au*yu[1, 2]*yu[2, 1]*yub[1, 1]*yub[2, 2])/(512*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yu[1, 2]*yub[1, 2]*yub[2, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yu[1, 2]*yub[1, 2]*yub[2, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yu[2, 2]*yub[1, 2]*yub[2, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yu[2, 2]*yub[1, 2]*yub[2, 2])/(64*Pi^4) - 
 (27*au*yu[1, 2]*yu[2, 2]*yub[1, 2]*yub[2, 2])/(512*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yu[1, 2]*yub[1, 3]*yub[2, 2])/(768*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yu[1, 2]*yub[1, 3]*yub[2, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yu[2, 3]*yub[1, 3]*yub[2, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yu[2, 3]*yub[1, 3]*yub[2, 2])/(64*Pi^4) - 
 (27*au*yu[1, 2]*yu[2, 3]*yub[1, 3]*yub[2, 2])/(512*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yu[2, 1]*yub[2, 1]*yub[2, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yu[2, 1]*yub[2, 1]*yub[2, 2])/(64*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yu[2, 2]*yub[2, 1]*yub[2, 2])/(768*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yu[2, 2]*yub[2, 1]*yub[2, 2])/(64*Pi^4) - 
 (27*au*yu[2, 1]*yu[2, 2]*yub[2, 1]*yub[2, 2])/(512*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yu[2, 2]*yub[2, 2]^2)/(768*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yu[2, 2]*yub[2, 2]^2)/(64*Pi^4) - 
 (27*au*yu[2, 2]^2*yub[2, 2]^2)/(1024*Pi^4) + 
 (mu*gHb[1]*gHcb[1]*gQ[3, 1]*gU[2, 1]*yub[2, 3])/(768*Pi^4) - 
 (mu*gHb[2]*gHcb[1]*gQ[3, 2]*gU[2, 1]*yub[2, 3])/(512*Pi^4) - 
 (mu*gHb[1]*gHcb[2]*gQ[3, 2]*gU[2, 1]*yub[2, 3])/(512*Pi^4) + 
 (17*g[1]^2*gQ[3, 1]*gU[2, 1]*M[1]*yub[2, 3])/(138240*Pi^4) + 
 (g[2]^2*gQ[3, 1]*gU[2, 1]*M[1]*yub[2, 3])/(3072*Pi^4) + 
 (g[3]^2*gQ[3, 1]*gU[2, 1]*M[1]*yub[2, 3])/(864*Pi^4) + 
 (17*g[1]^2*gQ[3, 3]*gU[2, 3]*M[3]*yub[2, 3])/(11520*Pi^4) + 
 (g[2]^2*gQ[3, 3]*gU[2, 3]*M[3]*yub[2, 3])/(256*Pi^4) + 
 (13*g[3]^2*gQ[3, 3]*gU[2, 3]*M[3]*yub[2, 3])/(288*Pi^4) + 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yub[2, 3])/(72*Pi^2) - 
 (g[1]^2*gQ[3, 1]*gU[2, 1]*Mb[1]*yub[2, 3])/(15360*Pi^4) - 
 (g[2]^2*gQ[3, 1]*gU[2, 1]*Mb[1]*yub[2, 3])/(3072*Pi^4) - 
 (gH[1]*gHb[1]*gQ[3, 1]*gU[2, 1]*Mb[1]*yub[2, 3])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQ[3, 1]*gU[2, 1]*Mb[1]*yub[2, 3])/(1152*Pi^4) + 
 (gH[1]*gHb[2]*gQ[3, 2]*gU[2, 1]*Mb[1]*yub[2, 3])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQ[3, 2]*gU[2, 1]*Mb[1]*yub[2, 3])/(512*Pi^4) - 
 (5*gQ[1, 1]*gQ[3, 1]*gQb[1, 1]*gU[2, 1]*Mb[1]*yub[2, 3])/(27648*Pi^4) - 
 (gQ[1, 1]*gQ[3, 2]*gQb[1, 2]*gU[2, 1]*Mb[1]*yub[2, 3])/(3072*Pi^4) - 
 (gQ[1, 1]*gQ[3, 3]*gQb[1, 3]*gU[2, 1]*Mb[1]*yub[2, 3])/(1728*Pi^4) - 
 (5*gQ[2, 1]*gQ[3, 1]*gQb[2, 1]*gU[2, 1]*Mb[1]*yub[2, 3])/(27648*Pi^4) - 
 (gQ[2, 1]*gQ[3, 2]*gQb[2, 2]*gU[2, 1]*Mb[1]*yub[2, 3])/(3072*Pi^4) - 
 (gQ[2, 1]*gQ[3, 3]*gQb[2, 3]*gU[2, 1]*Mb[1]*yub[2, 3])/(1728*Pi^4) - 
 (5*gQ[3, 1]^2*gQb[3, 1]*gU[2, 1]*Mb[1]*yub[2, 3])/(27648*Pi^4) - 
 (gQ[3, 1]*gQ[3, 2]*gQb[3, 2]*gU[2, 1]*Mb[1]*yub[2, 3])/(3072*Pi^4) - 
 (gQ[3, 1]*gQ[3, 3]*gQb[3, 3]*gU[2, 1]*Mb[1]*yub[2, 3])/(1728*Pi^4) - 
 (gQ[1, 1]*gQ[3, 1]*gQb[1, 3]*gU[2, 3]*Mb[1]*yub[2, 3])/(3456*Pi^4) - 
 (gQ[2, 1]*gQ[3, 1]*gQb[2, 3]*gU[2, 3]*Mb[1]*yub[2, 3])/(3456*Pi^4) - 
 (gQ[3, 1]^2*gQb[3, 3]*gU[2, 3]*Mb[1]*yub[2, 3])/(3456*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*gU[2, 1]*gUb[1, 1]*Mb[1]*yub[2, 3])/(576*Pi^4) - 
 (gQ[3, 3]*gU[1, 1]*gU[2, 1]*gUb[1, 3]*Mb[1]*yub[2, 3])/(216*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*gU[2, 3]*gUb[1, 3]*Mb[1]*yub[2, 3])/(1728*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]^2*gUb[2, 1]*Mb[1]*yub[2, 3])/(576*Pi^4) - 
 (gQ[3, 3]*gU[2, 1]^2*gUb[2, 3]*Mb[1]*yub[2, 3])/(216*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*gU[2, 3]*gUb[2, 3]*Mb[1]*yub[2, 3])/(1728*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*gU[3, 1]*gUb[3, 1]*Mb[1]*yub[2, 3])/(576*Pi^4) - 
 (gQ[3, 3]*gU[2, 1]*gU[3, 1]*gUb[3, 3]*Mb[1]*yub[2, 3])/(216*Pi^4) - 
 (gQ[3, 1]*gU[2, 3]*gU[3, 1]*gUb[3, 3]*Mb[1]*yub[2, 3])/(1728*Pi^4) + 
 (gH[2]*gHb[1]*gQ[3, 2]*gU[2, 1]*Mb[2]*yub[2, 3])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQ[3, 2]*gU[2, 1]*Mb[2]*yub[2, 3])/(512*Pi^4) - 
 (gQ[1, 2]*gQ[3, 2]*gQb[1, 1]*gU[2, 1]*Mb[2]*yub[2, 3])/(1536*Pi^4) - 
 (gQ[2, 2]*gQ[3, 2]*gQb[2, 1]*gU[2, 1]*Mb[2]*yub[2, 3])/(1536*Pi^4) - 
 (gQ[3, 2]^2*gQb[3, 1]*gU[2, 1]*Mb[2]*yub[2, 3])/(1536*Pi^4) - 
 (gQ[1, 2]*gQ[3, 2]*gQb[1, 3]*gU[2, 3]*Mb[2]*yub[2, 3])/(128*Pi^4) - 
 (gQ[2, 2]*gQ[3, 2]*gQb[2, 3]*gU[2, 3]*Mb[2]*yub[2, 3])/(128*Pi^4) - 
 (gQ[3, 2]^2*gQb[3, 3]*gU[2, 3]*Mb[2]*yub[2, 3])/(128*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[1, 1]*gU[2, 1]*Mb[3]*yub[2, 3])/(864*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[2, 1]*gU[2, 1]*Mb[3]*yub[2, 3])/(864*Pi^4) - 
 (gQ[3, 3]^2*gQb[3, 1]*gU[2, 1]*Mb[3]*yub[2, 3])/(864*Pi^4) + 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yub[2, 3])/(6*Pi^2) - 
 (g[1]^2*gQ[3, 3]*gU[2, 3]*Mb[3]*yub[2, 3])/(1280*Pi^4) - 
 (g[2]^2*gQ[3, 3]*gU[2, 3]*Mb[3]*yub[2, 3])/(256*Pi^4) + 
 (g[3]^2*gQ[3, 3]*gU[2, 3]*Mb[3]*yub[2, 3])/(32*Pi^4) - 
 (gQ[1, 3]*gQ[3, 1]*gQb[1, 1]*gU[2, 3]*Mb[3]*yub[2, 3])/(6912*Pi^4) - 
 (gQ[1, 3]*gQ[3, 2]*gQb[1, 2]*gU[2, 3]*Mb[3]*yub[2, 3])/(256*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[1, 3]*gU[2, 3]*Mb[3]*yub[2, 3])/(64*Pi^4) - 
 (gQ[2, 3]*gQ[3, 1]*gQb[2, 1]*gU[2, 3]*Mb[3]*yub[2, 3])/(6912*Pi^4) - 
 (gQ[2, 3]*gQ[3, 2]*gQb[2, 2]*gU[2, 3]*Mb[3]*yub[2, 3])/(256*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[2, 3]*gU[2, 3]*Mb[3]*yub[2, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gQ[3, 3]*gQb[3, 1]*gU[2, 3]*Mb[3]*yub[2, 3])/(6912*Pi^4) - 
 (gQ[3, 2]*gQ[3, 3]*gQb[3, 2]*gU[2, 3]*Mb[3]*yub[2, 3])/(256*Pi^4) - 
 (gQ[3, 3]^2*gQb[3, 3]*gU[2, 3]*Mb[3]*yub[2, 3])/(64*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*gU[2, 1]*gUb[1, 1]*Mb[3]*yub[2, 3])/(432*Pi^4) - 
 (gQ[3, 1]*gU[1, 3]*gU[2, 3]*gUb[1, 1]*Mb[3]*yub[2, 3])/(864*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*gU[2, 3]*gUb[1, 3]*Mb[3]*yub[2, 3])/(96*Pi^4) - 
 (gQ[3, 3]*gU[2, 1]*gU[2, 3]*gUb[2, 1]*Mb[3]*yub[2, 3])/(432*Pi^4) - 
 (gQ[3, 1]*gU[2, 3]^2*gUb[2, 1]*Mb[3]*yub[2, 3])/(864*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]^2*gUb[2, 3]*Mb[3]*yub[2, 3])/(96*Pi^4) - 
 (gQ[3, 3]*gU[2, 1]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[2, 3])/(432*Pi^4) - 
 (gQ[3, 1]*gU[2, 3]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[2, 3])/(864*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*gU[3, 3]*gUb[3, 3]*Mb[3]*yub[2, 3])/(96*Pi^4) + 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yd[1, 3]*ydb[1, 1]*yub[2, 3])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yd[1, 3]*ydb[1, 1]*yub[2, 3])/(192*Pi^4) + 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yd[1, 3]*ydb[1, 2]*yub[2, 3])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yd[1, 3]*ydb[1, 2]*yub[2, 3])/(192*Pi^4) + 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yd[1, 3]*ydb[1, 3]*yub[2, 3])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yd[1, 3]*ydb[1, 3]*yub[2, 3])/(192*Pi^4) + 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yd[2, 3]*ydb[2, 1]*yub[2, 3])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yd[2, 3]*ydb[2, 1]*yub[2, 3])/(192*Pi^4) + 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yd[2, 3]*ydb[2, 2]*yub[2, 3])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yd[2, 3]*ydb[2, 2]*yub[2, 3])/(192*Pi^4) + 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yd[2, 3]*ydb[2, 3]*yub[2, 3])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yd[2, 3]*ydb[2, 3]*yub[2, 3])/(192*Pi^4) + 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yd[3, 3]*ydb[3, 1]*yub[2, 3])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yd[3, 3]*ydb[3, 1]*yub[2, 3])/(192*Pi^4) + 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yd[3, 3]*ydb[3, 2]*yub[2, 3])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yd[3, 3]*ydb[3, 2]*yub[2, 3])/(192*Pi^4) + 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yd[3, 3]*ydb[3, 3]*yub[2, 3])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yd[3, 3]*ydb[3, 3]*yub[2, 3])/(192*Pi^4) - 
 (5*au*gU[2, 1]*gUb[1, 1]*yu[1, 3]*yub[2, 3])/(768*Pi^4) - 
 (5*au*gU[2, 3]*gUb[1, 3]*yu[1, 3]*yub[2, 3])/(256*Pi^4) - 
 (au*gQ[3, 1]*gQb[1, 1]*yu[2, 1]*yub[2, 3])/(3072*Pi^4) - 
 (9*au*gQ[3, 2]*gQb[1, 2]*yu[2, 1]*yub[2, 3])/(1024*Pi^4) - 
 (au*gQ[3, 3]*gQb[1, 3]*yu[2, 1]*yub[2, 3])/(64*Pi^4) + 
 (3*au*yd[1, 3]*ydb[1, 1]*yu[2, 1]*yub[2, 3])/(512*Pi^4) + 
 (3*au*yd[2, 3]*ydb[2, 1]*yu[2, 1]*yub[2, 3])/(512*Pi^4) + 
 (3*au*yd[3, 3]*ydb[3, 1]*yu[2, 1]*yub[2, 3])/(512*Pi^4) - 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 3]*yu[2, 1]*yub[2, 3])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 3]*yu[2, 1]*yub[2, 3])/(64*Pi^4) - 
 (au*gQ[3, 1]*gQb[2, 1]*yu[2, 2]*yub[2, 3])/(3072*Pi^4) - 
 (9*au*gQ[3, 2]*gQb[2, 2]*yu[2, 2]*yub[2, 3])/(1024*Pi^4) - 
 (au*gQ[3, 3]*gQb[2, 3]*yu[2, 2]*yub[2, 3])/(64*Pi^4) + 
 (3*au*yd[1, 3]*ydb[1, 2]*yu[2, 2]*yub[2, 3])/(512*Pi^4) + 
 (3*au*yd[2, 3]*ydb[2, 2]*yu[2, 2]*yub[2, 3])/(512*Pi^4) + 
 (3*au*yd[3, 3]*ydb[3, 2]*yu[2, 2]*yub[2, 3])/(512*Pi^4) - 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 3]*yu[2, 2]*yub[2, 3])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 3]*yu[2, 2]*yub[2, 3])/(64*Pi^4) + 
 (3*au*yu[2, 3]*yub[2, 3])/(16*Pi^2) + (17*au*g[1]^2*yu[2, 3]*yub[2, 3])/
  (2048*Pi^4) + (45*au*g[2]^2*yu[2, 3]*yub[2, 3])/(2048*Pi^4) + 
 (5*au*g[3]^2*yu[2, 3]*yub[2, 3])/(64*Pi^4) - 
 (au*gQ[3, 1]*gQb[3, 1]*yu[2, 3]*yub[2, 3])/(3072*Pi^4) - 
 (9*au*gQ[3, 2]*gQb[3, 2]*yu[2, 3]*yub[2, 3])/(1024*Pi^4) - 
 (au*gQ[3, 3]*gQb[3, 3]*yu[2, 3]*yub[2, 3])/(64*Pi^4) - 
 (5*au*gU[2, 1]*gUb[2, 1]*yu[2, 3]*yub[2, 3])/(768*Pi^4) - 
 (5*au*gU[2, 3]*gUb[2, 3]*yu[2, 3]*yub[2, 3])/(256*Pi^4) + 
 (3*au*yd[1, 3]*ydb[1, 3]*yu[2, 3]*yub[2, 3])/(512*Pi^4) + 
 (3*au*yd[2, 3]*ydb[2, 3]*yu[2, 3]*yub[2, 3])/(512*Pi^4) + 
 (3*au*yd[3, 3]*ydb[3, 3]*yu[2, 3]*yub[2, 3])/(512*Pi^4) - 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3]*yu[2, 3]*yub[2, 3])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3]*yu[2, 3]*yub[2, 3])/(64*Pi^4) - 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1]*yu[2, 3]*yub[2, 3])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1]*yu[2, 3]*yub[2, 3])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2]*yu[2, 3]*yub[2, 3])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2]*yu[2, 3]*yub[2, 3])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3]^2*yub[2, 3])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3]^2*yub[2, 3])/(64*Pi^4) - 
 (5*au*gU[2, 1]*gUb[3, 1]*yu[3, 3]*yub[2, 3])/(768*Pi^4) - 
 (5*au*gU[2, 3]*gUb[3, 3]*yu[3, 3]*yub[2, 3])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[2, 1]*yu[3, 3]*yub[2, 3])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[2, 1]*yu[3, 3]*yub[2, 3])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[2, 2]*yu[3, 3]*yub[2, 3])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[2, 2]*yu[3, 3]*yub[2, 3])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[2, 3]*yu[3, 3]*yub[2, 3])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[2, 3]*yu[3, 3]*yub[2, 3])/(64*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yu[1, 3]*yub[1, 1]*yub[2, 3])/(768*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yu[1, 3]*yub[1, 1]*yub[2, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yu[2, 1]*yub[1, 1]*yub[2, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yu[2, 1]*yub[1, 1]*yub[2, 3])/(64*Pi^4) - 
 (27*au*yu[1, 3]*yu[2, 1]*yub[1, 1]*yub[2, 3])/(512*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yu[1, 3]*yub[1, 2]*yub[2, 3])/(768*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yu[1, 3]*yub[1, 2]*yub[2, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yu[2, 2]*yub[1, 2]*yub[2, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yu[2, 2]*yub[1, 2]*yub[2, 3])/(64*Pi^4) - 
 (27*au*yu[1, 3]*yu[2, 2]*yub[1, 2]*yub[2, 3])/(512*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yu[1, 3]*yub[1, 3]*yub[2, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yu[1, 3]*yub[1, 3]*yub[2, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yu[2, 3]*yub[1, 3]*yub[2, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yu[2, 3]*yub[1, 3]*yub[2, 3])/(64*Pi^4) - 
 (27*au*yu[1, 3]*yu[2, 3]*yub[1, 3]*yub[2, 3])/(512*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yu[2, 1]*yub[2, 1]*yub[2, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yu[2, 1]*yub[2, 1]*yub[2, 3])/(64*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yu[2, 3]*yub[2, 1]*yub[2, 3])/(768*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yu[2, 3]*yub[2, 1]*yub[2, 3])/(64*Pi^4) - 
 (27*au*yu[2, 1]*yu[2, 3]*yub[2, 1]*yub[2, 3])/(512*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yu[2, 2]*yub[2, 2]*yub[2, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yu[2, 2]*yub[2, 2]*yub[2, 3])/(64*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yu[2, 3]*yub[2, 2]*yub[2, 3])/(768*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yu[2, 3]*yub[2, 2]*yub[2, 3])/(64*Pi^4) - 
 (27*au*yu[2, 2]*yu[2, 3]*yub[2, 2]*yub[2, 3])/(512*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yu[2, 3]*yub[2, 3]^2)/(768*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yu[2, 3]*yub[2, 3]^2)/(64*Pi^4) - 
 (27*au*yu[2, 3]^2*yub[2, 3]^2)/(1024*Pi^4) + 
 (mu*gHb[1]*gHcb[1]*gQ[1, 1]*gU[3, 1]*yub[3, 1])/(768*Pi^4) - 
 (mu*gHb[2]*gHcb[1]*gQ[1, 2]*gU[3, 1]*yub[3, 1])/(512*Pi^4) - 
 (mu*gHb[1]*gHcb[2]*gQ[1, 2]*gU[3, 1]*yub[3, 1])/(512*Pi^4) + 
 (17*g[1]^2*gQ[1, 1]*gU[3, 1]*M[1]*yub[3, 1])/(138240*Pi^4) + 
 (g[2]^2*gQ[1, 1]*gU[3, 1]*M[1]*yub[3, 1])/(3072*Pi^4) + 
 (g[3]^2*gQ[1, 1]*gU[3, 1]*M[1]*yub[3, 1])/(864*Pi^4) + 
 (17*g[1]^2*gQ[1, 3]*gU[3, 3]*M[3]*yub[3, 1])/(11520*Pi^4) + 
 (g[2]^2*gQ[1, 3]*gU[3, 3]*M[3]*yub[3, 1])/(256*Pi^4) + 
 (13*g[3]^2*gQ[1, 3]*gU[3, 3]*M[3]*yub[3, 1])/(288*Pi^4) + 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yub[3, 1])/(72*Pi^2) - 
 (g[1]^2*gQ[1, 1]*gU[3, 1]*Mb[1]*yub[3, 1])/(15360*Pi^4) - 
 (g[2]^2*gQ[1, 1]*gU[3, 1]*Mb[1]*yub[3, 1])/(3072*Pi^4) - 
 (gH[1]*gHb[1]*gQ[1, 1]*gU[3, 1]*Mb[1]*yub[3, 1])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQ[1, 1]*gU[3, 1]*Mb[1]*yub[3, 1])/(1152*Pi^4) + 
 (gH[1]*gHb[2]*gQ[1, 2]*gU[3, 1]*Mb[1]*yub[3, 1])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQ[1, 2]*gU[3, 1]*Mb[1]*yub[3, 1])/(512*Pi^4) - 
 (5*gQ[1, 1]^2*gQb[1, 1]*gU[3, 1]*Mb[1]*yub[3, 1])/(27648*Pi^4) - 
 (gQ[1, 1]*gQ[1, 2]*gQb[1, 2]*gU[3, 1]*Mb[1]*yub[3, 1])/(3072*Pi^4) - 
 (gQ[1, 1]*gQ[1, 3]*gQb[1, 3]*gU[3, 1]*Mb[1]*yub[3, 1])/(1728*Pi^4) - 
 (5*gQ[1, 1]*gQ[2, 1]*gQb[2, 1]*gU[3, 1]*Mb[1]*yub[3, 1])/(27648*Pi^4) - 
 (gQ[1, 2]*gQ[2, 1]*gQb[2, 2]*gU[3, 1]*Mb[1]*yub[3, 1])/(3072*Pi^4) - 
 (gQ[1, 3]*gQ[2, 1]*gQb[2, 3]*gU[3, 1]*Mb[1]*yub[3, 1])/(1728*Pi^4) - 
 (5*gQ[1, 1]*gQ[3, 1]*gQb[3, 1]*gU[3, 1]*Mb[1]*yub[3, 1])/(27648*Pi^4) - 
 (gQ[1, 2]*gQ[3, 1]*gQb[3, 2]*gU[3, 1]*Mb[1]*yub[3, 1])/(3072*Pi^4) - 
 (gQ[1, 3]*gQ[3, 1]*gQb[3, 3]*gU[3, 1]*Mb[1]*yub[3, 1])/(1728*Pi^4) - 
 (gQ[1, 1]^2*gQb[1, 3]*gU[3, 3]*Mb[1]*yub[3, 1])/(3456*Pi^4) - 
 (gQ[1, 1]*gQ[2, 1]*gQb[2, 3]*gU[3, 3]*Mb[1]*yub[3, 1])/(3456*Pi^4) - 
 (gQ[1, 1]*gQ[3, 1]*gQb[3, 3]*gU[3, 3]*Mb[1]*yub[3, 1])/(3456*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*gU[3, 1]*gUb[1, 1]*Mb[1]*yub[3, 1])/(576*Pi^4) - 
 (gQ[1, 3]*gU[1, 1]*gU[3, 1]*gUb[1, 3]*Mb[1]*yub[3, 1])/(216*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*gU[3, 3]*gUb[1, 3]*Mb[1]*yub[3, 1])/(1728*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*gU[3, 1]*gUb[2, 1]*Mb[1]*yub[3, 1])/(576*Pi^4) - 
 (gQ[1, 3]*gU[2, 1]*gU[3, 1]*gUb[2, 3]*Mb[1]*yub[3, 1])/(216*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*gU[3, 3]*gUb[2, 3]*Mb[1]*yub[3, 1])/(1728*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]^2*gUb[3, 1]*Mb[1]*yub[3, 1])/(576*Pi^4) - 
 (gQ[1, 3]*gU[3, 1]^2*gUb[3, 3]*Mb[1]*yub[3, 1])/(216*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*gU[3, 3]*gUb[3, 3]*Mb[1]*yub[3, 1])/(1728*Pi^4) + 
 (gH[2]*gHb[1]*gQ[1, 2]*gU[3, 1]*Mb[2]*yub[3, 1])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQ[1, 2]*gU[3, 1]*Mb[2]*yub[3, 1])/(512*Pi^4) - 
 (gQ[1, 2]^2*gQb[1, 1]*gU[3, 1]*Mb[2]*yub[3, 1])/(1536*Pi^4) - 
 (gQ[1, 2]*gQ[2, 2]*gQb[2, 1]*gU[3, 1]*Mb[2]*yub[3, 1])/(1536*Pi^4) - 
 (gQ[1, 2]*gQ[3, 2]*gQb[3, 1]*gU[3, 1]*Mb[2]*yub[3, 1])/(1536*Pi^4) - 
 (gQ[1, 2]^2*gQb[1, 3]*gU[3, 3]*Mb[2]*yub[3, 1])/(128*Pi^4) - 
 (gQ[1, 2]*gQ[2, 2]*gQb[2, 3]*gU[3, 3]*Mb[2]*yub[3, 1])/(128*Pi^4) - 
 (gQ[1, 2]*gQ[3, 2]*gQb[3, 3]*gU[3, 3]*Mb[2]*yub[3, 1])/(128*Pi^4) - 
 (gQ[1, 3]^2*gQb[1, 1]*gU[3, 1]*Mb[3]*yub[3, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[2, 1]*gU[3, 1]*Mb[3]*yub[3, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[3, 1]*gU[3, 1]*Mb[3]*yub[3, 1])/(864*Pi^4) + 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yub[3, 1])/(6*Pi^2) - 
 (g[1]^2*gQ[1, 3]*gU[3, 3]*Mb[3]*yub[3, 1])/(1280*Pi^4) - 
 (g[2]^2*gQ[1, 3]*gU[3, 3]*Mb[3]*yub[3, 1])/(256*Pi^4) + 
 (g[3]^2*gQ[1, 3]*gU[3, 3]*Mb[3]*yub[3, 1])/(32*Pi^4) - 
 (gQ[1, 1]*gQ[1, 3]*gQb[1, 1]*gU[3, 3]*Mb[3]*yub[3, 1])/(6912*Pi^4) - 
 (gQ[1, 2]*gQ[1, 3]*gQb[1, 2]*gU[3, 3]*Mb[3]*yub[3, 1])/(256*Pi^4) - 
 (gQ[1, 3]^2*gQb[1, 3]*gU[3, 3]*Mb[3]*yub[3, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gQ[2, 3]*gQb[2, 1]*gU[3, 3]*Mb[3]*yub[3, 1])/(6912*Pi^4) - 
 (gQ[1, 2]*gQ[2, 3]*gQb[2, 2]*gU[3, 3]*Mb[3]*yub[3, 1])/(256*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[2, 3]*gU[3, 3]*Mb[3]*yub[3, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gQ[3, 3]*gQb[3, 1]*gU[3, 3]*Mb[3]*yub[3, 1])/(6912*Pi^4) - 
 (gQ[1, 2]*gQ[3, 3]*gQb[3, 2]*gU[3, 3]*Mb[3]*yub[3, 1])/(256*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[3, 3]*gU[3, 3]*Mb[3]*yub[3, 1])/(64*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*gU[3, 1]*gUb[1, 1]*Mb[3]*yub[3, 1])/(432*Pi^4) - 
 (gQ[1, 1]*gU[1, 3]*gU[3, 3]*gUb[1, 1]*Mb[3]*yub[3, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*gU[3, 3]*gUb[1, 3]*Mb[3]*yub[3, 1])/(96*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*gU[3, 1]*gUb[2, 1]*Mb[3]*yub[3, 1])/(432*Pi^4) - 
 (gQ[1, 1]*gU[2, 3]*gU[3, 3]*gUb[2, 1]*Mb[3]*yub[3, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*gU[3, 3]*gUb[2, 3]*Mb[3]*yub[3, 1])/(96*Pi^4) - 
 (gQ[1, 3]*gU[3, 1]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[3, 1])/(432*Pi^4) - 
 (gQ[1, 1]*gU[3, 3]^2*gUb[3, 1]*Mb[3]*yub[3, 1])/(864*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]^2*gUb[3, 3]*Mb[3]*yub[3, 1])/(96*Pi^4) + 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yd[1, 1]*ydb[1, 1]*yub[3, 1])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yd[1, 1]*ydb[1, 1]*yub[3, 1])/(192*Pi^4) + 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yd[1, 1]*ydb[1, 2]*yub[3, 1])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yd[1, 1]*ydb[1, 2]*yub[3, 1])/(192*Pi^4) + 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yd[1, 1]*ydb[1, 3]*yub[3, 1])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yd[1, 1]*ydb[1, 3]*yub[3, 1])/(192*Pi^4) + 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yd[2, 1]*ydb[2, 1]*yub[3, 1])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yd[2, 1]*ydb[2, 1]*yub[3, 1])/(192*Pi^4) + 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yd[2, 1]*ydb[2, 2]*yub[3, 1])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yd[2, 1]*ydb[2, 2]*yub[3, 1])/(192*Pi^4) + 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yd[2, 1]*ydb[2, 3]*yub[3, 1])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yd[2, 1]*ydb[2, 3]*yub[3, 1])/(192*Pi^4) + 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yd[3, 1]*ydb[3, 1]*yub[3, 1])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yd[3, 1]*ydb[3, 1]*yub[3, 1])/(192*Pi^4) + 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yd[3, 1]*ydb[3, 2]*yub[3, 1])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yd[3, 1]*ydb[3, 2]*yub[3, 1])/(192*Pi^4) + 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yd[3, 1]*ydb[3, 3]*yub[3, 1])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yd[3, 1]*ydb[3, 3]*yub[3, 1])/(192*Pi^4) - 
 (5*au*gU[3, 1]*gUb[1, 1]*yu[1, 1]*yub[3, 1])/(768*Pi^4) - 
 (5*au*gU[3, 3]*gUb[1, 3]*yu[1, 1]*yub[3, 1])/(256*Pi^4) - 
 (5*au*gU[3, 1]*gUb[2, 1]*yu[2, 1]*yub[3, 1])/(768*Pi^4) - 
 (5*au*gU[3, 3]*gUb[2, 3]*yu[2, 1]*yub[3, 1])/(256*Pi^4) + 
 (3*au*yu[3, 1]*yub[3, 1])/(16*Pi^2) + (17*au*g[1]^2*yu[3, 1]*yub[3, 1])/
  (2048*Pi^4) + (45*au*g[2]^2*yu[3, 1]*yub[3, 1])/(2048*Pi^4) + 
 (5*au*g[3]^2*yu[3, 1]*yub[3, 1])/(64*Pi^4) - 
 (au*gQ[1, 1]*gQb[1, 1]*yu[3, 1]*yub[3, 1])/(3072*Pi^4) - 
 (9*au*gQ[1, 2]*gQb[1, 2]*yu[3, 1]*yub[3, 1])/(1024*Pi^4) - 
 (au*gQ[1, 3]*gQb[1, 3]*yu[3, 1]*yub[3, 1])/(64*Pi^4) - 
 (5*au*gU[3, 1]*gUb[3, 1]*yu[3, 1]*yub[3, 1])/(768*Pi^4) - 
 (5*au*gU[3, 3]*gUb[3, 3]*yu[3, 1]*yub[3, 1])/(256*Pi^4) + 
 (3*au*yd[1, 1]*ydb[1, 1]*yu[3, 1]*yub[3, 1])/(512*Pi^4) + 
 (3*au*yd[2, 1]*ydb[2, 1]*yu[3, 1]*yub[3, 1])/(512*Pi^4) + 
 (3*au*yd[3, 1]*ydb[3, 1]*yu[3, 1]*yub[3, 1])/(512*Pi^4) - 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yu[3, 1]*yub[3, 1])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yu[3, 1]*yub[3, 1])/(64*Pi^4) - 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1]*yu[3, 1]*yub[3, 1])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1]*yu[3, 1]*yub[3, 1])/(64*Pi^4) - 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1]^2*yub[3, 1])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1]^2*yub[3, 1])/(64*Pi^4) - 
 (au*gQ[1, 1]*gQb[2, 1]*yu[3, 2]*yub[3, 1])/(3072*Pi^4) - 
 (9*au*gQ[1, 2]*gQb[2, 2]*yu[3, 2]*yub[3, 1])/(1024*Pi^4) - 
 (au*gQ[1, 3]*gQb[2, 3]*yu[3, 2]*yub[3, 1])/(64*Pi^4) + 
 (3*au*yd[1, 1]*ydb[1, 2]*yu[3, 2]*yub[3, 1])/(512*Pi^4) + 
 (3*au*yd[2, 1]*ydb[2, 2]*yu[3, 2]*yub[3, 1])/(512*Pi^4) + 
 (3*au*yd[3, 1]*ydb[3, 2]*yu[3, 2]*yub[3, 1])/(512*Pi^4) - 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yu[3, 2]*yub[3, 1])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yu[3, 2]*yub[3, 1])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 1]*yu[3, 2]*yub[3, 1])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 1]*yu[3, 2]*yub[3, 1])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 1]*yu[3, 2]*yub[3, 1])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 1]*yu[3, 2]*yub[3, 1])/(64*Pi^4) - 
 (au*gQ[1, 1]*gQb[3, 1]*yu[3, 3]*yub[3, 1])/(3072*Pi^4) - 
 (9*au*gQ[1, 2]*gQb[3, 2]*yu[3, 3]*yub[3, 1])/(1024*Pi^4) - 
 (au*gQ[1, 3]*gQb[3, 3]*yu[3, 3]*yub[3, 1])/(64*Pi^4) + 
 (3*au*yd[1, 1]*ydb[1, 3]*yu[3, 3]*yub[3, 1])/(512*Pi^4) + 
 (3*au*yd[2, 1]*ydb[2, 3]*yu[3, 3]*yub[3, 1])/(512*Pi^4) + 
 (3*au*yd[3, 1]*ydb[3, 3]*yu[3, 3]*yub[3, 1])/(512*Pi^4) - 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 1]*yu[3, 3]*yub[3, 1])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 1]*yu[3, 3]*yub[3, 1])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 1]*yu[3, 3]*yub[3, 1])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 1]*yu[3, 3]*yub[3, 1])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 1]*yu[3, 3]*yub[3, 1])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 1]*yu[3, 3]*yub[3, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yu[1, 1]*yub[1, 1]*yub[3, 1])/(768*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yu[1, 1]*yub[1, 1]*yub[3, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yu[3, 1]*yub[1, 1]*yub[3, 1])/(768*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yu[3, 1]*yub[1, 1]*yub[3, 1])/(64*Pi^4) - 
 (27*au*yu[1, 1]*yu[3, 1]*yub[1, 1]*yub[3, 1])/(512*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yu[1, 1]*yub[1, 2]*yub[3, 1])/(768*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yu[1, 1]*yub[1, 2]*yub[3, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yu[3, 2]*yub[1, 2]*yub[3, 1])/(768*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yu[3, 2]*yub[1, 2]*yub[3, 1])/(64*Pi^4) - 
 (27*au*yu[1, 1]*yu[3, 2]*yub[1, 2]*yub[3, 1])/(512*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yu[1, 1]*yub[1, 3]*yub[3, 1])/(768*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yu[1, 1]*yub[1, 3]*yub[3, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yu[3, 3]*yub[1, 3]*yub[3, 1])/(768*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yu[3, 3]*yub[1, 3]*yub[3, 1])/(64*Pi^4) - 
 (27*au*yu[1, 1]*yu[3, 3]*yub[1, 3]*yub[3, 1])/(512*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yu[2, 1]*yub[2, 1]*yub[3, 1])/(768*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yu[2, 1]*yub[2, 1]*yub[3, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yu[3, 1]*yub[2, 1]*yub[3, 1])/(768*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yu[3, 1]*yub[2, 1]*yub[3, 1])/(64*Pi^4) - 
 (27*au*yu[2, 1]*yu[3, 1]*yub[2, 1]*yub[3, 1])/(512*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yu[2, 1]*yub[2, 2]*yub[3, 1])/(768*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yu[2, 1]*yub[2, 2]*yub[3, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yu[3, 2]*yub[2, 2]*yub[3, 1])/(768*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yu[3, 2]*yub[2, 2]*yub[3, 1])/(64*Pi^4) - 
 (27*au*yu[2, 1]*yu[3, 2]*yub[2, 2]*yub[3, 1])/(512*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yu[2, 1]*yub[2, 3]*yub[3, 1])/(768*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yu[2, 1]*yub[2, 3]*yub[3, 1])/(64*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yu[3, 3]*yub[2, 3]*yub[3, 1])/(768*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yu[3, 3]*yub[2, 3]*yub[3, 1])/(64*Pi^4) - 
 (27*au*yu[2, 1]*yu[3, 3]*yub[2, 3]*yub[3, 1])/(512*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yu[3, 1]*yub[3, 1]^2)/(768*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yu[3, 1]*yub[3, 1]^2)/(64*Pi^4) - 
 (27*au*yu[3, 1]^2*yub[3, 1]^2)/(1024*Pi^4) + 
 (mu*gHb[1]*gHcb[1]*gQ[2, 1]*gU[3, 1]*yub[3, 2])/(768*Pi^4) - 
 (mu*gHb[2]*gHcb[1]*gQ[2, 2]*gU[3, 1]*yub[3, 2])/(512*Pi^4) - 
 (mu*gHb[1]*gHcb[2]*gQ[2, 2]*gU[3, 1]*yub[3, 2])/(512*Pi^4) + 
 (17*g[1]^2*gQ[2, 1]*gU[3, 1]*M[1]*yub[3, 2])/(138240*Pi^4) + 
 (g[2]^2*gQ[2, 1]*gU[3, 1]*M[1]*yub[3, 2])/(3072*Pi^4) + 
 (g[3]^2*gQ[2, 1]*gU[3, 1]*M[1]*yub[3, 2])/(864*Pi^4) + 
 (17*g[1]^2*gQ[2, 3]*gU[3, 3]*M[3]*yub[3, 2])/(11520*Pi^4) + 
 (g[2]^2*gQ[2, 3]*gU[3, 3]*M[3]*yub[3, 2])/(256*Pi^4) + 
 (13*g[3]^2*gQ[2, 3]*gU[3, 3]*M[3]*yub[3, 2])/(288*Pi^4) + 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yub[3, 2])/(72*Pi^2) - 
 (g[1]^2*gQ[2, 1]*gU[3, 1]*Mb[1]*yub[3, 2])/(15360*Pi^4) - 
 (g[2]^2*gQ[2, 1]*gU[3, 1]*Mb[1]*yub[3, 2])/(3072*Pi^4) - 
 (gH[1]*gHb[1]*gQ[2, 1]*gU[3, 1]*Mb[1]*yub[3, 2])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQ[2, 1]*gU[3, 1]*Mb[1]*yub[3, 2])/(1152*Pi^4) + 
 (gH[1]*gHb[2]*gQ[2, 2]*gU[3, 1]*Mb[1]*yub[3, 2])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQ[2, 2]*gU[3, 1]*Mb[1]*yub[3, 2])/(512*Pi^4) - 
 (5*gQ[1, 1]*gQ[2, 1]*gQb[1, 1]*gU[3, 1]*Mb[1]*yub[3, 2])/(27648*Pi^4) - 
 (gQ[1, 1]*gQ[2, 2]*gQb[1, 2]*gU[3, 1]*Mb[1]*yub[3, 2])/(3072*Pi^4) - 
 (gQ[1, 1]*gQ[2, 3]*gQb[1, 3]*gU[3, 1]*Mb[1]*yub[3, 2])/(1728*Pi^4) - 
 (5*gQ[2, 1]^2*gQb[2, 1]*gU[3, 1]*Mb[1]*yub[3, 2])/(27648*Pi^4) - 
 (gQ[2, 1]*gQ[2, 2]*gQb[2, 2]*gU[3, 1]*Mb[1]*yub[3, 2])/(3072*Pi^4) - 
 (gQ[2, 1]*gQ[2, 3]*gQb[2, 3]*gU[3, 1]*Mb[1]*yub[3, 2])/(1728*Pi^4) - 
 (5*gQ[2, 1]*gQ[3, 1]*gQb[3, 1]*gU[3, 1]*Mb[1]*yub[3, 2])/(27648*Pi^4) - 
 (gQ[2, 2]*gQ[3, 1]*gQb[3, 2]*gU[3, 1]*Mb[1]*yub[3, 2])/(3072*Pi^4) - 
 (gQ[2, 3]*gQ[3, 1]*gQb[3, 3]*gU[3, 1]*Mb[1]*yub[3, 2])/(1728*Pi^4) - 
 (gQ[1, 1]*gQ[2, 1]*gQb[1, 3]*gU[3, 3]*Mb[1]*yub[3, 2])/(3456*Pi^4) - 
 (gQ[2, 1]^2*gQb[2, 3]*gU[3, 3]*Mb[1]*yub[3, 2])/(3456*Pi^4) - 
 (gQ[2, 1]*gQ[3, 1]*gQb[3, 3]*gU[3, 3]*Mb[1]*yub[3, 2])/(3456*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*gU[3, 1]*gUb[1, 1]*Mb[1]*yub[3, 2])/(576*Pi^4) - 
 (gQ[2, 3]*gU[1, 1]*gU[3, 1]*gUb[1, 3]*Mb[1]*yub[3, 2])/(216*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*gU[3, 3]*gUb[1, 3]*Mb[1]*yub[3, 2])/(1728*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*gU[3, 1]*gUb[2, 1]*Mb[1]*yub[3, 2])/(576*Pi^4) - 
 (gQ[2, 3]*gU[2, 1]*gU[3, 1]*gUb[2, 3]*Mb[1]*yub[3, 2])/(216*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*gU[3, 3]*gUb[2, 3]*Mb[1]*yub[3, 2])/(1728*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]^2*gUb[3, 1]*Mb[1]*yub[3, 2])/(576*Pi^4) - 
 (gQ[2, 3]*gU[3, 1]^2*gUb[3, 3]*Mb[1]*yub[3, 2])/(216*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*gU[3, 3]*gUb[3, 3]*Mb[1]*yub[3, 2])/(1728*Pi^4) + 
 (gH[2]*gHb[1]*gQ[2, 2]*gU[3, 1]*Mb[2]*yub[3, 2])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQ[2, 2]*gU[3, 1]*Mb[2]*yub[3, 2])/(512*Pi^4) - 
 (gQ[1, 2]*gQ[2, 2]*gQb[1, 1]*gU[3, 1]*Mb[2]*yub[3, 2])/(1536*Pi^4) - 
 (gQ[2, 2]^2*gQb[2, 1]*gU[3, 1]*Mb[2]*yub[3, 2])/(1536*Pi^4) - 
 (gQ[2, 2]*gQ[3, 2]*gQb[3, 1]*gU[3, 1]*Mb[2]*yub[3, 2])/(1536*Pi^4) - 
 (gQ[1, 2]*gQ[2, 2]*gQb[1, 3]*gU[3, 3]*Mb[2]*yub[3, 2])/(128*Pi^4) - 
 (gQ[2, 2]^2*gQb[2, 3]*gU[3, 3]*Mb[2]*yub[3, 2])/(128*Pi^4) - 
 (gQ[2, 2]*gQ[3, 2]*gQb[3, 3]*gU[3, 3]*Mb[2]*yub[3, 2])/(128*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[1, 1]*gU[3, 1]*Mb[3]*yub[3, 2])/(864*Pi^4) - 
 (gQ[2, 3]^2*gQb[2, 1]*gU[3, 1]*Mb[3]*yub[3, 2])/(864*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[3, 1]*gU[3, 1]*Mb[3]*yub[3, 2])/(864*Pi^4) + 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yub[3, 2])/(6*Pi^2) - 
 (g[1]^2*gQ[2, 3]*gU[3, 3]*Mb[3]*yub[3, 2])/(1280*Pi^4) - 
 (g[2]^2*gQ[2, 3]*gU[3, 3]*Mb[3]*yub[3, 2])/(256*Pi^4) + 
 (g[3]^2*gQ[2, 3]*gU[3, 3]*Mb[3]*yub[3, 2])/(32*Pi^4) - 
 (gQ[1, 3]*gQ[2, 1]*gQb[1, 1]*gU[3, 3]*Mb[3]*yub[3, 2])/(6912*Pi^4) - 
 (gQ[1, 3]*gQ[2, 2]*gQb[1, 2]*gU[3, 3]*Mb[3]*yub[3, 2])/(256*Pi^4) - 
 (gQ[1, 3]*gQ[2, 3]*gQb[1, 3]*gU[3, 3]*Mb[3]*yub[3, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gQ[2, 3]*gQb[2, 1]*gU[3, 3]*Mb[3]*yub[3, 2])/(6912*Pi^4) - 
 (gQ[2, 2]*gQ[2, 3]*gQb[2, 2]*gU[3, 3]*Mb[3]*yub[3, 2])/(256*Pi^4) - 
 (gQ[2, 3]^2*gQb[2, 3]*gU[3, 3]*Mb[3]*yub[3, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gQ[3, 3]*gQb[3, 1]*gU[3, 3]*Mb[3]*yub[3, 2])/(6912*Pi^4) - 
 (gQ[2, 2]*gQ[3, 3]*gQb[3, 2]*gU[3, 3]*Mb[3]*yub[3, 2])/(256*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[3, 3]*gU[3, 3]*Mb[3]*yub[3, 2])/(64*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*gU[3, 1]*gUb[1, 1]*Mb[3]*yub[3, 2])/(432*Pi^4) - 
 (gQ[2, 1]*gU[1, 3]*gU[3, 3]*gUb[1, 1]*Mb[3]*yub[3, 2])/(864*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*gU[3, 3]*gUb[1, 3]*Mb[3]*yub[3, 2])/(96*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*gU[3, 1]*gUb[2, 1]*Mb[3]*yub[3, 2])/(432*Pi^4) - 
 (gQ[2, 1]*gU[2, 3]*gU[3, 3]*gUb[2, 1]*Mb[3]*yub[3, 2])/(864*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*gU[3, 3]*gUb[2, 3]*Mb[3]*yub[3, 2])/(96*Pi^4) - 
 (gQ[2, 3]*gU[3, 1]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[3, 2])/(432*Pi^4) - 
 (gQ[2, 1]*gU[3, 3]^2*gUb[3, 1]*Mb[3]*yub[3, 2])/(864*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]^2*gUb[3, 3]*Mb[3]*yub[3, 2])/(96*Pi^4) + 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yd[1, 2]*ydb[1, 1]*yub[3, 2])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yd[1, 2]*ydb[1, 1]*yub[3, 2])/(192*Pi^4) + 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yd[1, 2]*ydb[1, 2]*yub[3, 2])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yd[1, 2]*ydb[1, 2]*yub[3, 2])/(192*Pi^4) + 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yd[1, 2]*ydb[1, 3]*yub[3, 2])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yd[1, 2]*ydb[1, 3]*yub[3, 2])/(192*Pi^4) + 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yd[2, 2]*ydb[2, 1]*yub[3, 2])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yd[2, 2]*ydb[2, 1]*yub[3, 2])/(192*Pi^4) + 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yd[2, 2]*ydb[2, 2]*yub[3, 2])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yd[2, 2]*ydb[2, 2]*yub[3, 2])/(192*Pi^4) + 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yd[2, 2]*ydb[2, 3]*yub[3, 2])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yd[2, 2]*ydb[2, 3]*yub[3, 2])/(192*Pi^4) + 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yd[3, 2]*ydb[3, 1]*yub[3, 2])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yd[3, 2]*ydb[3, 1]*yub[3, 2])/(192*Pi^4) + 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yd[3, 2]*ydb[3, 2]*yub[3, 2])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yd[3, 2]*ydb[3, 2]*yub[3, 2])/(192*Pi^4) + 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yd[3, 2]*ydb[3, 3]*yub[3, 2])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yd[3, 2]*ydb[3, 3]*yub[3, 2])/(192*Pi^4) - 
 (5*au*gU[3, 1]*gUb[1, 1]*yu[1, 2]*yub[3, 2])/(768*Pi^4) - 
 (5*au*gU[3, 3]*gUb[1, 3]*yu[1, 2]*yub[3, 2])/(256*Pi^4) - 
 (5*au*gU[3, 1]*gUb[2, 1]*yu[2, 2]*yub[3, 2])/(768*Pi^4) - 
 (5*au*gU[3, 3]*gUb[2, 3]*yu[2, 2]*yub[3, 2])/(256*Pi^4) - 
 (au*gQ[2, 1]*gQb[1, 1]*yu[3, 1]*yub[3, 2])/(3072*Pi^4) - 
 (9*au*gQ[2, 2]*gQb[1, 2]*yu[3, 1]*yub[3, 2])/(1024*Pi^4) - 
 (au*gQ[2, 3]*gQb[1, 3]*yu[3, 1]*yub[3, 2])/(64*Pi^4) + 
 (3*au*yd[1, 2]*ydb[1, 1]*yu[3, 1]*yub[3, 2])/(512*Pi^4) + 
 (3*au*yd[2, 2]*ydb[2, 1]*yu[3, 1]*yub[3, 2])/(512*Pi^4) + 
 (3*au*yd[3, 2]*ydb[3, 1]*yu[3, 1]*yub[3, 2])/(512*Pi^4) - 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 2]*yu[3, 1]*yub[3, 2])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 2]*yu[3, 1]*yub[3, 2])/(64*Pi^4) - 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 2]*yu[3, 1]*yub[3, 2])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 2]*yu[3, 1]*yub[3, 2])/(64*Pi^4) + 
 (3*au*yu[3, 2]*yub[3, 2])/(16*Pi^2) + (17*au*g[1]^2*yu[3, 2]*yub[3, 2])/
  (2048*Pi^4) + (45*au*g[2]^2*yu[3, 2]*yub[3, 2])/(2048*Pi^4) + 
 (5*au*g[3]^2*yu[3, 2]*yub[3, 2])/(64*Pi^4) - 
 (au*gQ[2, 1]*gQb[2, 1]*yu[3, 2]*yub[3, 2])/(3072*Pi^4) - 
 (9*au*gQ[2, 2]*gQb[2, 2]*yu[3, 2]*yub[3, 2])/(1024*Pi^4) - 
 (au*gQ[2, 3]*gQb[2, 3]*yu[3, 2]*yub[3, 2])/(64*Pi^4) - 
 (5*au*gU[3, 1]*gUb[3, 1]*yu[3, 2]*yub[3, 2])/(768*Pi^4) - 
 (5*au*gU[3, 3]*gUb[3, 3]*yu[3, 2]*yub[3, 2])/(256*Pi^4) + 
 (3*au*yd[1, 2]*ydb[1, 2]*yu[3, 2]*yub[3, 2])/(512*Pi^4) + 
 (3*au*yd[2, 2]*ydb[2, 2]*yu[3, 2]*yub[3, 2])/(512*Pi^4) + 
 (3*au*yd[3, 2]*ydb[3, 2]*yu[3, 2]*yub[3, 2])/(512*Pi^4) - 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2]*yu[3, 2]*yub[3, 2])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2]*yu[3, 2]*yub[3, 2])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2]*yu[3, 2]*yub[3, 2])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2]*yu[3, 2]*yub[3, 2])/(64*Pi^4) - 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1]*yu[3, 2]*yub[3, 2])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1]*yu[3, 2]*yub[3, 2])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2]^2*yub[3, 2])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2]^2*yub[3, 2])/(64*Pi^4) - 
 (au*gQ[2, 1]*gQb[3, 1]*yu[3, 3]*yub[3, 2])/(3072*Pi^4) - 
 (9*au*gQ[2, 2]*gQb[3, 2]*yu[3, 3]*yub[3, 2])/(1024*Pi^4) - 
 (au*gQ[2, 3]*gQb[3, 3]*yu[3, 3]*yub[3, 2])/(64*Pi^4) + 
 (3*au*yd[1, 2]*ydb[1, 3]*yu[3, 3]*yub[3, 2])/(512*Pi^4) + 
 (3*au*yd[2, 2]*ydb[2, 3]*yu[3, 3]*yub[3, 2])/(512*Pi^4) + 
 (3*au*yd[3, 2]*ydb[3, 3]*yu[3, 3]*yub[3, 2])/(512*Pi^4) - 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 2]*yu[3, 3]*yub[3, 2])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 2]*yu[3, 3]*yub[3, 2])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 2]*yu[3, 3]*yub[3, 2])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 2]*yu[3, 3]*yub[3, 2])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 2]*yu[3, 3]*yub[3, 2])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 2]*yu[3, 3]*yub[3, 2])/(64*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yu[1, 2]*yub[1, 1]*yub[3, 2])/(768*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yu[1, 2]*yub[1, 1]*yub[3, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yu[3, 1]*yub[1, 1]*yub[3, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yu[3, 1]*yub[1, 1]*yub[3, 2])/(64*Pi^4) - 
 (27*au*yu[1, 2]*yu[3, 1]*yub[1, 1]*yub[3, 2])/(512*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yu[1, 2]*yub[1, 2]*yub[3, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yu[1, 2]*yub[1, 2]*yub[3, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yu[3, 2]*yub[1, 2]*yub[3, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yu[3, 2]*yub[1, 2]*yub[3, 2])/(64*Pi^4) - 
 (27*au*yu[1, 2]*yu[3, 2]*yub[1, 2]*yub[3, 2])/(512*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yu[1, 2]*yub[1, 3]*yub[3, 2])/(768*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yu[1, 2]*yub[1, 3]*yub[3, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yu[3, 3]*yub[1, 3]*yub[3, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yu[3, 3]*yub[1, 3]*yub[3, 2])/(64*Pi^4) - 
 (27*au*yu[1, 2]*yu[3, 3]*yub[1, 3]*yub[3, 2])/(512*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yu[2, 2]*yub[2, 1]*yub[3, 2])/(768*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yu[2, 2]*yub[2, 1]*yub[3, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yu[3, 1]*yub[2, 1]*yub[3, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yu[3, 1]*yub[2, 1]*yub[3, 2])/(64*Pi^4) - 
 (27*au*yu[2, 2]*yu[3, 1]*yub[2, 1]*yub[3, 2])/(512*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yu[2, 2]*yub[2, 2]*yub[3, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yu[2, 2]*yub[2, 2]*yub[3, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yu[3, 2]*yub[2, 2]*yub[3, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yu[3, 2]*yub[2, 2]*yub[3, 2])/(64*Pi^4) - 
 (27*au*yu[2, 2]*yu[3, 2]*yub[2, 2]*yub[3, 2])/(512*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yu[2, 2]*yub[2, 3]*yub[3, 2])/(768*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yu[2, 2]*yub[2, 3]*yub[3, 2])/(64*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yu[3, 3]*yub[2, 3]*yub[3, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yu[3, 3]*yub[2, 3]*yub[3, 2])/(64*Pi^4) - 
 (27*au*yu[2, 2]*yu[3, 3]*yub[2, 3]*yub[3, 2])/(512*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yu[3, 1]*yub[3, 1]*yub[3, 2])/(768*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yu[3, 1]*yub[3, 1]*yub[3, 2])/(64*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yu[3, 2]*yub[3, 1]*yub[3, 2])/(768*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yu[3, 2]*yub[3, 1]*yub[3, 2])/(64*Pi^4) - 
 (27*au*yu[3, 1]*yu[3, 2]*yub[3, 1]*yub[3, 2])/(512*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yu[3, 2]*yub[3, 2]^2)/(768*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yu[3, 2]*yub[3, 2]^2)/(64*Pi^4) - 
 (27*au*yu[3, 2]^2*yub[3, 2]^2)/(1024*Pi^4) + 
 (mu*gHb[1]*gHcb[1]*gQ[3, 1]*gU[3, 1]*yub[3, 3])/(768*Pi^4) - 
 (mu*gHb[2]*gHcb[1]*gQ[3, 2]*gU[3, 1]*yub[3, 3])/(512*Pi^4) - 
 (mu*gHb[1]*gHcb[2]*gQ[3, 2]*gU[3, 1]*yub[3, 3])/(512*Pi^4) + 
 (17*g[1]^2*gQ[3, 1]*gU[3, 1]*M[1]*yub[3, 3])/(138240*Pi^4) + 
 (g[2]^2*gQ[3, 1]*gU[3, 1]*M[1]*yub[3, 3])/(3072*Pi^4) + 
 (g[3]^2*gQ[3, 1]*gU[3, 1]*M[1]*yub[3, 3])/(864*Pi^4) + 
 (17*g[1]^2*gQ[3, 3]*gU[3, 3]*M[3]*yub[3, 3])/(11520*Pi^4) + 
 (g[2]^2*gQ[3, 3]*gU[3, 3]*M[3]*yub[3, 3])/(256*Pi^4) + 
 (13*g[3]^2*gQ[3, 3]*gU[3, 3]*M[3]*yub[3, 3])/(288*Pi^4) + 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yub[3, 3])/(72*Pi^2) - 
 (g[1]^2*gQ[3, 1]*gU[3, 1]*Mb[1]*yub[3, 3])/(15360*Pi^4) - 
 (g[2]^2*gQ[3, 1]*gU[3, 1]*Mb[1]*yub[3, 3])/(3072*Pi^4) - 
 (gH[1]*gHb[1]*gQ[3, 1]*gU[3, 1]*Mb[1]*yub[3, 3])/(1152*Pi^4) - 
 (gHc[1]*gHcb[1]*gQ[3, 1]*gU[3, 1]*Mb[1]*yub[3, 3])/(1152*Pi^4) + 
 (gH[1]*gHb[2]*gQ[3, 2]*gU[3, 1]*Mb[1]*yub[3, 3])/(512*Pi^4) + 
 (gHc[1]*gHcb[2]*gQ[3, 2]*gU[3, 1]*Mb[1]*yub[3, 3])/(512*Pi^4) - 
 (5*gQ[1, 1]*gQ[3, 1]*gQb[1, 1]*gU[3, 1]*Mb[1]*yub[3, 3])/(27648*Pi^4) - 
 (gQ[1, 1]*gQ[3, 2]*gQb[1, 2]*gU[3, 1]*Mb[1]*yub[3, 3])/(3072*Pi^4) - 
 (gQ[1, 1]*gQ[3, 3]*gQb[1, 3]*gU[3, 1]*Mb[1]*yub[3, 3])/(1728*Pi^4) - 
 (5*gQ[2, 1]*gQ[3, 1]*gQb[2, 1]*gU[3, 1]*Mb[1]*yub[3, 3])/(27648*Pi^4) - 
 (gQ[2, 1]*gQ[3, 2]*gQb[2, 2]*gU[3, 1]*Mb[1]*yub[3, 3])/(3072*Pi^4) - 
 (gQ[2, 1]*gQ[3, 3]*gQb[2, 3]*gU[3, 1]*Mb[1]*yub[3, 3])/(1728*Pi^4) - 
 (5*gQ[3, 1]^2*gQb[3, 1]*gU[3, 1]*Mb[1]*yub[3, 3])/(27648*Pi^4) - 
 (gQ[3, 1]*gQ[3, 2]*gQb[3, 2]*gU[3, 1]*Mb[1]*yub[3, 3])/(3072*Pi^4) - 
 (gQ[3, 1]*gQ[3, 3]*gQb[3, 3]*gU[3, 1]*Mb[1]*yub[3, 3])/(1728*Pi^4) - 
 (gQ[1, 1]*gQ[3, 1]*gQb[1, 3]*gU[3, 3]*Mb[1]*yub[3, 3])/(3456*Pi^4) - 
 (gQ[2, 1]*gQ[3, 1]*gQb[2, 3]*gU[3, 3]*Mb[1]*yub[3, 3])/(3456*Pi^4) - 
 (gQ[3, 1]^2*gQb[3, 3]*gU[3, 3]*Mb[1]*yub[3, 3])/(3456*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*gU[3, 1]*gUb[1, 1]*Mb[1]*yub[3, 3])/(576*Pi^4) - 
 (gQ[3, 3]*gU[1, 1]*gU[3, 1]*gUb[1, 3]*Mb[1]*yub[3, 3])/(216*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*gU[3, 3]*gUb[1, 3]*Mb[1]*yub[3, 3])/(1728*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*gU[3, 1]*gUb[2, 1]*Mb[1]*yub[3, 3])/(576*Pi^4) - 
 (gQ[3, 3]*gU[2, 1]*gU[3, 1]*gUb[2, 3]*Mb[1]*yub[3, 3])/(216*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*gU[3, 3]*gUb[2, 3]*Mb[1]*yub[3, 3])/(1728*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]^2*gUb[3, 1]*Mb[1]*yub[3, 3])/(576*Pi^4) - 
 (gQ[3, 3]*gU[3, 1]^2*gUb[3, 3]*Mb[1]*yub[3, 3])/(216*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*gU[3, 3]*gUb[3, 3]*Mb[1]*yub[3, 3])/(1728*Pi^4) + 
 (gH[2]*gHb[1]*gQ[3, 2]*gU[3, 1]*Mb[2]*yub[3, 3])/(512*Pi^4) + 
 (gHc[2]*gHcb[1]*gQ[3, 2]*gU[3, 1]*Mb[2]*yub[3, 3])/(512*Pi^4) - 
 (gQ[1, 2]*gQ[3, 2]*gQb[1, 1]*gU[3, 1]*Mb[2]*yub[3, 3])/(1536*Pi^4) - 
 (gQ[2, 2]*gQ[3, 2]*gQb[2, 1]*gU[3, 1]*Mb[2]*yub[3, 3])/(1536*Pi^4) - 
 (gQ[3, 2]^2*gQb[3, 1]*gU[3, 1]*Mb[2]*yub[3, 3])/(1536*Pi^4) - 
 (gQ[1, 2]*gQ[3, 2]*gQb[1, 3]*gU[3, 3]*Mb[2]*yub[3, 3])/(128*Pi^4) - 
 (gQ[2, 2]*gQ[3, 2]*gQb[2, 3]*gU[3, 3]*Mb[2]*yub[3, 3])/(128*Pi^4) - 
 (gQ[3, 2]^2*gQb[3, 3]*gU[3, 3]*Mb[2]*yub[3, 3])/(128*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[1, 1]*gU[3, 1]*Mb[3]*yub[3, 3])/(864*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[2, 1]*gU[3, 1]*Mb[3]*yub[3, 3])/(864*Pi^4) - 
 (gQ[3, 3]^2*gQb[3, 1]*gU[3, 1]*Mb[3]*yub[3, 3])/(864*Pi^4) + 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yub[3, 3])/(6*Pi^2) - 
 (g[1]^2*gQ[3, 3]*gU[3, 3]*Mb[3]*yub[3, 3])/(1280*Pi^4) - 
 (g[2]^2*gQ[3, 3]*gU[3, 3]*Mb[3]*yub[3, 3])/(256*Pi^4) + 
 (g[3]^2*gQ[3, 3]*gU[3, 3]*Mb[3]*yub[3, 3])/(32*Pi^4) - 
 (gQ[1, 3]*gQ[3, 1]*gQb[1, 1]*gU[3, 3]*Mb[3]*yub[3, 3])/(6912*Pi^4) - 
 (gQ[1, 3]*gQ[3, 2]*gQb[1, 2]*gU[3, 3]*Mb[3]*yub[3, 3])/(256*Pi^4) - 
 (gQ[1, 3]*gQ[3, 3]*gQb[1, 3]*gU[3, 3]*Mb[3]*yub[3, 3])/(64*Pi^4) - 
 (gQ[2, 3]*gQ[3, 1]*gQb[2, 1]*gU[3, 3]*Mb[3]*yub[3, 3])/(6912*Pi^4) - 
 (gQ[2, 3]*gQ[3, 2]*gQb[2, 2]*gU[3, 3]*Mb[3]*yub[3, 3])/(256*Pi^4) - 
 (gQ[2, 3]*gQ[3, 3]*gQb[2, 3]*gU[3, 3]*Mb[3]*yub[3, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gQ[3, 3]*gQb[3, 1]*gU[3, 3]*Mb[3]*yub[3, 3])/(6912*Pi^4) - 
 (gQ[3, 2]*gQ[3, 3]*gQb[3, 2]*gU[3, 3]*Mb[3]*yub[3, 3])/(256*Pi^4) - 
 (gQ[3, 3]^2*gQb[3, 3]*gU[3, 3]*Mb[3]*yub[3, 3])/(64*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*gU[3, 1]*gUb[1, 1]*Mb[3]*yub[3, 3])/(432*Pi^4) - 
 (gQ[3, 1]*gU[1, 3]*gU[3, 3]*gUb[1, 1]*Mb[3]*yub[3, 3])/(864*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*gU[3, 3]*gUb[1, 3]*Mb[3]*yub[3, 3])/(96*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*gU[3, 1]*gUb[2, 1]*Mb[3]*yub[3, 3])/(432*Pi^4) - 
 (gQ[3, 1]*gU[2, 3]*gU[3, 3]*gUb[2, 1]*Mb[3]*yub[3, 3])/(864*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*gU[3, 3]*gUb[2, 3]*Mb[3]*yub[3, 3])/(96*Pi^4) - 
 (gQ[3, 3]*gU[3, 1]*gU[3, 3]*gUb[3, 1]*Mb[3]*yub[3, 3])/(432*Pi^4) - 
 (gQ[3, 1]*gU[3, 3]^2*gUb[3, 1]*Mb[3]*yub[3, 3])/(864*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]^2*gUb[3, 3]*Mb[3]*yub[3, 3])/(96*Pi^4) + 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yd[1, 3]*ydb[1, 1]*yub[3, 3])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yd[1, 3]*ydb[1, 1]*yub[3, 3])/(192*Pi^4) + 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yd[1, 3]*ydb[1, 2]*yub[3, 3])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yd[1, 3]*ydb[1, 2]*yub[3, 3])/(192*Pi^4) + 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yd[1, 3]*ydb[1, 3]*yub[3, 3])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yd[1, 3]*ydb[1, 3]*yub[3, 3])/(192*Pi^4) + 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yd[2, 3]*ydb[2, 1]*yub[3, 3])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yd[2, 3]*ydb[2, 1]*yub[3, 3])/(192*Pi^4) + 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yd[2, 3]*ydb[2, 2]*yub[3, 3])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yd[2, 3]*ydb[2, 2]*yub[3, 3])/(192*Pi^4) + 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yd[2, 3]*ydb[2, 3]*yub[3, 3])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yd[2, 3]*ydb[2, 3]*yub[3, 3])/(192*Pi^4) + 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yd[3, 3]*ydb[3, 1]*yub[3, 3])/(2304*Pi^4) + 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yd[3, 3]*ydb[3, 1]*yub[3, 3])/(192*Pi^4) + 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yd[3, 3]*ydb[3, 2]*yub[3, 3])/(2304*Pi^4) + 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yd[3, 3]*ydb[3, 2]*yub[3, 3])/(192*Pi^4) + 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yd[3, 3]*ydb[3, 3]*yub[3, 3])/(2304*Pi^4) + 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yd[3, 3]*ydb[3, 3]*yub[3, 3])/(192*Pi^4) - 
 (5*au*gU[3, 1]*gUb[1, 1]*yu[1, 3]*yub[3, 3])/(768*Pi^4) - 
 (5*au*gU[3, 3]*gUb[1, 3]*yu[1, 3]*yub[3, 3])/(256*Pi^4) - 
 (5*au*gU[3, 1]*gUb[2, 1]*yu[2, 3]*yub[3, 3])/(768*Pi^4) - 
 (5*au*gU[3, 3]*gUb[2, 3]*yu[2, 3]*yub[3, 3])/(256*Pi^4) - 
 (au*gQ[3, 1]*gQb[1, 1]*yu[3, 1]*yub[3, 3])/(3072*Pi^4) - 
 (9*au*gQ[3, 2]*gQb[1, 2]*yu[3, 1]*yub[3, 3])/(1024*Pi^4) - 
 (au*gQ[3, 3]*gQb[1, 3]*yu[3, 1]*yub[3, 3])/(64*Pi^4) + 
 (3*au*yd[1, 3]*ydb[1, 1]*yu[3, 1]*yub[3, 3])/(512*Pi^4) + 
 (3*au*yd[2, 3]*ydb[2, 1]*yu[3, 1]*yub[3, 3])/(512*Pi^4) + 
 (3*au*yd[3, 3]*ydb[3, 1]*yu[3, 1]*yub[3, 3])/(512*Pi^4) - 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 3]*yu[3, 1]*yub[3, 3])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 3]*yu[3, 1]*yub[3, 3])/(64*Pi^4) - 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 3]*yu[3, 1]*yub[3, 3])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 3]*yu[3, 1]*yub[3, 3])/(64*Pi^4) - 
 (au*gQ[3, 1]*gQb[2, 1]*yu[3, 2]*yub[3, 3])/(3072*Pi^4) - 
 (9*au*gQ[3, 2]*gQb[2, 2]*yu[3, 2]*yub[3, 3])/(1024*Pi^4) - 
 (au*gQ[3, 3]*gQb[2, 3]*yu[3, 2]*yub[3, 3])/(64*Pi^4) + 
 (3*au*yd[1, 3]*ydb[1, 2]*yu[3, 2]*yub[3, 3])/(512*Pi^4) + 
 (3*au*yd[2, 3]*ydb[2, 2]*yu[3, 2]*yub[3, 3])/(512*Pi^4) + 
 (3*au*yd[3, 3]*ydb[3, 2]*yu[3, 2]*yub[3, 3])/(512*Pi^4) - 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 3]*yu[3, 2]*yub[3, 3])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 3]*yu[3, 2]*yub[3, 3])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 3]*yu[3, 2]*yub[3, 3])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 3]*yu[3, 2]*yub[3, 3])/(64*Pi^4) + 
 (3*au*yu[3, 3]*yub[3, 3])/(16*Pi^2) + (17*au*g[1]^2*yu[3, 3]*yub[3, 3])/
  (2048*Pi^4) + (45*au*g[2]^2*yu[3, 3]*yub[3, 3])/(2048*Pi^4) + 
 (5*au*g[3]^2*yu[3, 3]*yub[3, 3])/(64*Pi^4) - 
 (au*gQ[3, 1]*gQb[3, 1]*yu[3, 3]*yub[3, 3])/(3072*Pi^4) - 
 (9*au*gQ[3, 2]*gQb[3, 2]*yu[3, 3]*yub[3, 3])/(1024*Pi^4) - 
 (au*gQ[3, 3]*gQb[3, 3]*yu[3, 3]*yub[3, 3])/(64*Pi^4) - 
 (5*au*gU[3, 1]*gUb[3, 1]*yu[3, 3]*yub[3, 3])/(768*Pi^4) - 
 (5*au*gU[3, 3]*gUb[3, 3]*yu[3, 3]*yub[3, 3])/(256*Pi^4) + 
 (3*au*yd[1, 3]*ydb[1, 3]*yu[3, 3]*yub[3, 3])/(512*Pi^4) + 
 (3*au*yd[2, 3]*ydb[2, 3]*yu[3, 3]*yub[3, 3])/(512*Pi^4) + 
 (3*au*yd[3, 3]*ydb[3, 3]*yu[3, 3]*yub[3, 3])/(512*Pi^4) - 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3]*yu[3, 3]*yub[3, 3])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3]*yu[3, 3]*yub[3, 3])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3]*yu[3, 3]*yub[3, 3])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3]*yu[3, 3]*yub[3, 3])/(64*Pi^4) - 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1]*yu[3, 3]*yub[3, 3])/(768*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1]*yu[3, 3]*yub[3, 3])/(64*Pi^4) - 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2]*yu[3, 3]*yub[3, 3])/(768*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2]*yu[3, 3]*yub[3, 3])/(64*Pi^4) - 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3]^2*yub[3, 3])/(768*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3]^2*yub[3, 3])/(64*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yu[1, 3]*yub[1, 1]*yub[3, 3])/(768*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yu[1, 3]*yub[1, 1]*yub[3, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yu[3, 1]*yub[1, 1]*yub[3, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yu[3, 1]*yub[1, 1]*yub[3, 3])/(64*Pi^4) - 
 (27*au*yu[1, 3]*yu[3, 1]*yub[1, 1]*yub[3, 3])/(512*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yu[1, 3]*yub[1, 2]*yub[3, 3])/(768*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yu[1, 3]*yub[1, 2]*yub[3, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yu[3, 2]*yub[1, 2]*yub[3, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yu[3, 2]*yub[1, 2]*yub[3, 3])/(64*Pi^4) - 
 (27*au*yu[1, 3]*yu[3, 2]*yub[1, 2]*yub[3, 3])/(512*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yu[1, 3]*yub[1, 3]*yub[3, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yu[1, 3]*yub[1, 3]*yub[3, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yu[3, 3]*yub[1, 3]*yub[3, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yu[3, 3]*yub[1, 3]*yub[3, 3])/(64*Pi^4) - 
 (27*au*yu[1, 3]*yu[3, 3]*yub[1, 3]*yub[3, 3])/(512*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yu[2, 3]*yub[2, 1]*yub[3, 3])/(768*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yu[2, 3]*yub[2, 1]*yub[3, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yu[3, 1]*yub[2, 1]*yub[3, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yu[3, 1]*yub[2, 1]*yub[3, 3])/(64*Pi^4) - 
 (27*au*yu[2, 3]*yu[3, 1]*yub[2, 1]*yub[3, 3])/(512*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yu[2, 3]*yub[2, 2]*yub[3, 3])/(768*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yu[2, 3]*yub[2, 2]*yub[3, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yu[3, 2]*yub[2, 2]*yub[3, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yu[3, 2]*yub[2, 2]*yub[3, 3])/(64*Pi^4) - 
 (27*au*yu[2, 3]*yu[3, 2]*yub[2, 2]*yub[3, 3])/(512*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yu[2, 3]*yub[2, 3]*yub[3, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yu[2, 3]*yub[2, 3]*yub[3, 3])/(64*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yu[3, 3]*yub[2, 3]*yub[3, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yu[3, 3]*yub[2, 3]*yub[3, 3])/(64*Pi^4) - 
 (27*au*yu[2, 3]*yu[3, 3]*yub[2, 3]*yub[3, 3])/(512*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yu[3, 1]*yub[3, 1]*yub[3, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yu[3, 1]*yub[3, 1]*yub[3, 3])/(64*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yu[3, 3]*yub[3, 1]*yub[3, 3])/(768*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yu[3, 3]*yub[3, 1]*yub[3, 3])/(64*Pi^4) - 
 (27*au*yu[3, 1]*yu[3, 3]*yub[3, 1]*yub[3, 3])/(512*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yu[3, 2]*yub[3, 2]*yub[3, 3])/(768*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yu[3, 2]*yub[3, 2]*yub[3, 3])/(64*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yu[3, 3]*yub[3, 2]*yub[3, 3])/(768*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yu[3, 3]*yub[3, 2]*yub[3, 3])/(64*Pi^4) - 
 (27*au*yu[3, 2]*yu[3, 3]*yub[3, 2]*yub[3, 3])/(512*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yu[3, 3]*yub[3, 3]^2)/(768*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yu[3, 3]*yub[3, 3]^2)/(64*Pi^4) - 
 (27*au*yu[3, 3]^2*yub[3, 3]^2)/(1024*Pi^4) + 
 (au*gHcb[1]*gQ[1, 1]*ydb[1, 1]*zd[1])/(768*Pi^4) + 
 (3*au*gHcb[2]*gQ[1, 2]*ydb[1, 1]*zd[1])/(256*Pi^4) + 
 (au*gHcb[1]*gQ[2, 1]*ydb[1, 2]*zd[1])/(768*Pi^4) + 
 (3*au*gHcb[2]*gQ[2, 2]*ydb[1, 2]*zd[1])/(256*Pi^4) + 
 (au*gHcb[1]*gQ[3, 1]*ydb[1, 3]*zd[1])/(768*Pi^4) + 
 (3*au*gHcb[2]*gQ[3, 2]*ydb[1, 3]*zd[1])/(256*Pi^4) + 
 (au*gHcb[1]*gQ[1, 1]*ydb[2, 1]*zd[2])/(768*Pi^4) + 
 (3*au*gHcb[2]*gQ[1, 2]*ydb[2, 1]*zd[2])/(256*Pi^4) + 
 (au*gHcb[1]*gQ[2, 1]*ydb[2, 2]*zd[2])/(768*Pi^4) + 
 (3*au*gHcb[2]*gQ[2, 2]*ydb[2, 2]*zd[2])/(256*Pi^4) + 
 (au*gHcb[1]*gQ[3, 1]*ydb[2, 3]*zd[2])/(768*Pi^4) + 
 (3*au*gHcb[2]*gQ[3, 2]*ydb[2, 3]*zd[2])/(256*Pi^4) + 
 (au*gHcb[1]*gQ[1, 1]*ydb[3, 1]*zd[3])/(768*Pi^4) + 
 (3*au*gHcb[2]*gQ[1, 2]*ydb[3, 1]*zd[3])/(256*Pi^4) + 
 (au*gHcb[1]*gQ[2, 1]*ydb[3, 2]*zd[3])/(768*Pi^4) + 
 (3*au*gHcb[2]*gQ[2, 2]*ydb[3, 2]*zd[3])/(256*Pi^4) + 
 (au*gHcb[1]*gQ[3, 1]*ydb[3, 3]*zd[3])/(768*Pi^4) + 
 (3*au*gHcb[2]*gQ[3, 2]*ydb[3, 3]*zd[3])/(256*Pi^4) + 
 (au*gHc[1]*gQb[1, 1]*yd[1, 1]*zdb[1])/(768*Pi^4) + 
 (3*au*gHc[2]*gQb[1, 2]*yd[1, 1]*zdb[1])/(256*Pi^4) + 
 (au*gHc[1]*gQb[2, 1]*yd[1, 2]*zdb[1])/(768*Pi^4) + 
 (3*au*gHc[2]*gQb[2, 2]*yd[1, 2]*zdb[1])/(256*Pi^4) + 
 (au*gHc[1]*gQb[3, 1]*yd[1, 3]*zdb[1])/(768*Pi^4) + 
 (3*au*gHc[2]*gQb[3, 2]*yd[1, 3]*zdb[1])/(256*Pi^4) + 
 (au*zd[1]*zdb[1])/(16*Pi^2) + (13*au*g[1]^2*zd[1]*zdb[1])/(6144*Pi^4) + 
 (15*au*g[2]^2*zd[1]*zdb[1])/(2048*Pi^4) + (5*au*g[3]^2*zd[1]*zdb[1])/
  (384*Pi^4) - (7*au*gHc[1]*gHcb[1]*zd[1]*zdb[1])/(1024*Pi^4) + 
 (3*au*gHc[2]*gHcb[2]*zd[1]*zdb[1])/(1024*Pi^4) - 
 (3*au*yd[1, 1]*ydb[1, 1]*zd[1]*zdb[1])/(128*Pi^4) - 
 (3*au*yd[1, 2]*ydb[1, 2]*zd[1]*zdb[1])/(128*Pi^4) - 
 (3*au*yd[1, 3]*ydb[1, 3]*zd[1]*zdb[1])/(128*Pi^4) - 
 (3*au*yd[1, 1]*ydb[2, 1]*zd[2]*zdb[1])/(128*Pi^4) - 
 (3*au*yd[1, 2]*ydb[2, 2]*zd[2]*zdb[1])/(128*Pi^4) - 
 (3*au*yd[1, 3]*ydb[2, 3]*zd[2]*zdb[1])/(128*Pi^4) - 
 (3*au*yd[1, 1]*ydb[3, 1]*zd[3]*zdb[1])/(128*Pi^4) - 
 (3*au*yd[1, 2]*ydb[3, 2]*zd[3]*zdb[1])/(128*Pi^4) - 
 (3*au*yd[1, 3]*ydb[3, 3]*zd[3]*zdb[1])/(128*Pi^4) - 
 (15*au*zd[1]^2*zdb[1]^2)/(1024*Pi^4) + (au*gHc[1]*gQb[1, 1]*yd[2, 1]*zdb[2])/
  (768*Pi^4) + (3*au*gHc[2]*gQb[1, 2]*yd[2, 1]*zdb[2])/(256*Pi^4) + 
 (au*gHc[1]*gQb[2, 1]*yd[2, 2]*zdb[2])/(768*Pi^4) + 
 (3*au*gHc[2]*gQb[2, 2]*yd[2, 2]*zdb[2])/(256*Pi^4) + 
 (au*gHc[1]*gQb[3, 1]*yd[2, 3]*zdb[2])/(768*Pi^4) + 
 (3*au*gHc[2]*gQb[3, 2]*yd[2, 3]*zdb[2])/(256*Pi^4) - 
 (3*au*yd[2, 1]*ydb[1, 1]*zd[1]*zdb[2])/(128*Pi^4) - 
 (3*au*yd[2, 2]*ydb[1, 2]*zd[1]*zdb[2])/(128*Pi^4) - 
 (3*au*yd[2, 3]*ydb[1, 3]*zd[1]*zdb[2])/(128*Pi^4) + 
 (au*zd[2]*zdb[2])/(16*Pi^2) + (13*au*g[1]^2*zd[2]*zdb[2])/(6144*Pi^4) + 
 (15*au*g[2]^2*zd[2]*zdb[2])/(2048*Pi^4) + (5*au*g[3]^2*zd[2]*zdb[2])/
  (384*Pi^4) - (7*au*gHc[1]*gHcb[1]*zd[2]*zdb[2])/(1024*Pi^4) + 
 (3*au*gHc[2]*gHcb[2]*zd[2]*zdb[2])/(1024*Pi^4) - 
 (3*au*yd[2, 1]*ydb[2, 1]*zd[2]*zdb[2])/(128*Pi^4) - 
 (3*au*yd[2, 2]*ydb[2, 2]*zd[2]*zdb[2])/(128*Pi^4) - 
 (3*au*yd[2, 3]*ydb[2, 3]*zd[2]*zdb[2])/(128*Pi^4) - 
 (3*au*yd[2, 1]*ydb[3, 1]*zd[3]*zdb[2])/(128*Pi^4) - 
 (3*au*yd[2, 2]*ydb[3, 2]*zd[3]*zdb[2])/(128*Pi^4) - 
 (3*au*yd[2, 3]*ydb[3, 3]*zd[3]*zdb[2])/(128*Pi^4) - 
 (15*au*zd[1]*zd[2]*zdb[1]*zdb[2])/(512*Pi^4) - 
 (15*au*zd[2]^2*zdb[2]^2)/(1024*Pi^4) + (au*gHc[1]*gQb[1, 1]*yd[3, 1]*zdb[3])/
  (768*Pi^4) + (3*au*gHc[2]*gQb[1, 2]*yd[3, 1]*zdb[3])/(256*Pi^4) + 
 (au*gHc[1]*gQb[2, 1]*yd[3, 2]*zdb[3])/(768*Pi^4) + 
 (3*au*gHc[2]*gQb[2, 2]*yd[3, 2]*zdb[3])/(256*Pi^4) + 
 (au*gHc[1]*gQb[3, 1]*yd[3, 3]*zdb[3])/(768*Pi^4) + 
 (3*au*gHc[2]*gQb[3, 2]*yd[3, 3]*zdb[3])/(256*Pi^4) - 
 (3*au*yd[3, 1]*ydb[1, 1]*zd[1]*zdb[3])/(128*Pi^4) - 
 (3*au*yd[3, 2]*ydb[1, 2]*zd[1]*zdb[3])/(128*Pi^4) - 
 (3*au*yd[3, 3]*ydb[1, 3]*zd[1]*zdb[3])/(128*Pi^4) - 
 (3*au*yd[3, 1]*ydb[2, 1]*zd[2]*zdb[3])/(128*Pi^4) - 
 (3*au*yd[3, 2]*ydb[2, 2]*zd[2]*zdb[3])/(128*Pi^4) - 
 (3*au*yd[3, 3]*ydb[2, 3]*zd[2]*zdb[3])/(128*Pi^4) + 
 (au*zd[3]*zdb[3])/(16*Pi^2) + (13*au*g[1]^2*zd[3]*zdb[3])/(6144*Pi^4) + 
 (15*au*g[2]^2*zd[3]*zdb[3])/(2048*Pi^4) + (5*au*g[3]^2*zd[3]*zdb[3])/
  (384*Pi^4) - (7*au*gHc[1]*gHcb[1]*zd[3]*zdb[3])/(1024*Pi^4) + 
 (3*au*gHc[2]*gHcb[2]*zd[3]*zdb[3])/(1024*Pi^4) - 
 (3*au*yd[3, 1]*ydb[3, 1]*zd[3]*zdb[3])/(128*Pi^4) - 
 (3*au*yd[3, 2]*ydb[3, 2]*zd[3]*zdb[3])/(128*Pi^4) - 
 (3*au*yd[3, 3]*ydb[3, 3]*zd[3]*zdb[3])/(128*Pi^4) - 
 (15*au*zd[1]*zd[3]*zdb[1]*zdb[3])/(512*Pi^4) - 
 (15*au*zd[2]*zd[3]*zdb[2]*zdb[3])/(512*Pi^4) - 
 (15*au*zd[3]^2*zdb[3]^2)/(1024*Pi^4) + (mub*gHc[1]*gQb[1, 1]*zq[1])/
  (96*Pi^2) + (19*mu*g[1]^2*gHc[1]*gQb[1, 1]*zq[1])/(184320*Pi^4) - 
 (7*mub*g[1]^2*gHc[1]*gQb[1, 1]*zq[1])/(184320*Pi^4) + 
 (3*mu*g[2]^2*gHc[1]*gQb[1, 1]*zq[1])/(4096*Pi^4) + 
 (mub*g[2]^2*gHc[1]*gQb[1, 1]*zq[1])/(4096*Pi^4) + 
 (mu*g[3]^2*gHc[1]*gQb[1, 1]*zq[1])/(2304*Pi^4) - 
 (mub*g[3]^2*gHc[1]*gQb[1, 1]*zq[1])/(2304*Pi^4) - 
 (5*mub*gH[1]*gHb[1]*gHc[1]*gQb[1, 1]*zq[1])/(4096*Pi^4) - 
 (mub*gH[2]*gHb[2]*gHc[1]*gQb[1, 1]*zq[1])/(4096*Pi^4) - 
 (mub*gH[1]*gHb[2]*gHc[2]*gQb[1, 1]*zq[1])/(1024*Pi^4) - 
 (mub*gHc[1]^2*gHcb[1]*gQb[1, 1]*zq[1])/(4096*Pi^4) - 
 (mub*gHc[1]*gHc[2]*gHcb[2]*gQb[1, 1]*zq[1])/(4096*Pi^4) - 
 (7*mub*gHc[1]*gQ[1, 1]*gQb[1, 1]^2*zq[1])/(110592*Pi^4) + 
 (3*mub*gH[2]*gHb[1]*gHc[1]*gQb[1, 2]*zq[1])/(1024*Pi^4) - 
 (3*mub*gHc[2]*gQb[1, 2]*zq[1])/(32*Pi^2) - 
 (19*mu*g[1]^2*gHc[2]*gQb[1, 2]*zq[1])/(20480*Pi^4) + 
 (7*mub*g[1]^2*gHc[2]*gQb[1, 2]*zq[1])/(20480*Pi^4) - 
 (51*mu*g[2]^2*gHc[2]*gQb[1, 2]*zq[1])/(4096*Pi^4) - 
 (33*mub*g[2]^2*gHc[2]*gQb[1, 2]*zq[1])/(4096*Pi^4) - 
 (mu*g[3]^2*gHc[2]*gQb[1, 2]*zq[1])/(256*Pi^4) + 
 (mub*g[3]^2*gHc[2]*gQb[1, 2]*zq[1])/(256*Pi^4) + 
 (3*mub*gH[1]*gHb[1]*gHc[2]*gQb[1, 2]*zq[1])/(4096*Pi^4) + 
 (27*mub*gH[2]*gHb[2]*gHc[2]*gQb[1, 2]*zq[1])/(4096*Pi^4) + 
 (3*mub*gHc[1]*gHc[2]*gHcb[1]*gQb[1, 2]*zq[1])/(4096*Pi^4) + 
 (15*mub*gHc[2]^2*gHcb[2]*gQb[1, 2]*zq[1])/(4096*Pi^4) + 
 (mub*gHc[2]*gQ[1, 1]*gQb[1, 1]*gQb[1, 2]*zq[1])/(12288*Pi^4) - 
 (mub*gHc[1]*gQ[1, 2]*gQb[1, 1]*gQb[1, 2]*zq[1])/(4096*Pi^4) + 
 (27*mub*gHc[2]*gQ[1, 2]*gQb[1, 2]^2*zq[1])/(4096*Pi^4) - 
 (mub*gHc[1]*gQ[1, 3]*gQb[1, 1]*gQb[1, 3]*zq[1])/(2304*Pi^4) + 
 (mub*gHc[2]*gQ[1, 3]*gQb[1, 2]*gQb[1, 3]*zq[1])/(256*Pi^4) - 
 (7*mub*gHc[1]*gQ[2, 1]*gQb[1, 1]*gQb[2, 1]*zq[1])/(110592*Pi^4) - 
 (mub*gHc[1]*gQ[2, 2]*gQb[1, 2]*gQb[2, 1]*zq[1])/(4096*Pi^4) - 
 (mub*gHc[1]*gQ[2, 3]*gQb[1, 3]*gQb[2, 1]*zq[1])/(2304*Pi^4) + 
 (mub*gHc[2]*gQ[2, 1]*gQb[1, 1]*gQb[2, 2]*zq[1])/(12288*Pi^4) + 
 (27*mub*gHc[2]*gQ[2, 2]*gQb[1, 2]*gQb[2, 2]*zq[1])/(4096*Pi^4) + 
 (mub*gHc[2]*gQ[2, 3]*gQb[1, 3]*gQb[2, 2]*zq[1])/(256*Pi^4) - 
 (7*mub*gHc[1]*gQ[3, 1]*gQb[1, 1]*gQb[3, 1]*zq[1])/(110592*Pi^4) - 
 (mub*gHc[1]*gQ[3, 2]*gQb[1, 2]*gQb[3, 1]*zq[1])/(4096*Pi^4) - 
 (mub*gHc[1]*gQ[3, 3]*gQb[1, 3]*gQb[3, 1]*zq[1])/(2304*Pi^4) + 
 (mub*gHc[2]*gQ[3, 1]*gQb[1, 1]*gQb[3, 2]*zq[1])/(12288*Pi^4) + 
 (27*mub*gHc[2]*gQ[3, 2]*gQb[1, 2]*gQb[3, 2]*zq[1])/(4096*Pi^4) + 
 (mub*gHc[2]*gQ[3, 3]*gQb[1, 3]*gQb[3, 2]*zq[1])/(256*Pi^4) - 
 (5*mub*gHc[1]*gQb[1, 1]*gU[1, 1]*gUb[1, 1]*zq[1])/(6912*Pi^4) - 
 (mub*gHc[1]*gQb[1, 3]*gU[1, 3]*gUb[1, 1]*zq[1])/(288*Pi^4) - 
 (5*mub*gHc[1]*gQb[1, 1]*gU[2, 1]*gUb[2, 1]*zq[1])/(6912*Pi^4) - 
 (mub*gHc[1]*gQb[1, 3]*gU[2, 3]*gUb[2, 1]*zq[1])/(288*Pi^4) - 
 (5*mub*gHc[1]*gQb[1, 1]*gU[3, 1]*gUb[3, 1]*zq[1])/(6912*Pi^4) - 
 (mub*gHc[1]*gQb[1, 3]*gU[3, 3]*gUb[3, 1]*zq[1])/(288*Pi^4) - 
 (gHb[1]*gQb[1, 1]*M[1]*zq[1])/(96*Pi^2) + 
 (g[1]^2*gHb[1]*gQb[1, 1]*M[1]*zq[1])/(30720*Pi^4) - 
 (g[2]^2*gHb[1]*gQb[1, 1]*M[1]*zq[1])/(2048*Pi^4) + 
 (7*gH[1]*gHb[1]^2*gQb[1, 1]*M[1]*zq[1])/(12288*Pi^4) + 
 (gH[2]*gHb[1]*gHb[2]*gQb[1, 1]*M[1]*zq[1])/(4096*Pi^4) + 
 (gHb[1]*gHc[1]*gHcb[1]*gQb[1, 1]*M[1]*zq[1])/(1536*Pi^4) + 
 (gHb[2]*gHc[2]*gHcb[1]*gQb[1, 1]*M[1]*zq[1])/(2048*Pi^4) + 
 (5*gHb[1]*gQ[1, 1]*gQb[1, 1]^2*M[1]*zq[1])/(36864*Pi^4) - 
 (gHb[2]*gQ[1, 2]*gQb[1, 1]^2*M[1]*zq[1])/(6144*Pi^4) - 
 (3*gH[2]*gHb[1]^2*gQb[1, 2]*M[1]*zq[1])/(2048*Pi^4) - 
 (3*gHb[1]*gHc[2]*gHcb[1]*gQb[1, 2]*M[1]*zq[1])/(2048*Pi^4) + 
 (gHb[1]*gQ[1, 2]*gQb[1, 1]*gQb[1, 2]*M[1]*zq[1])/(4096*Pi^4) + 
 (gHb[1]*gQ[1, 3]*gQb[1, 1]*gQb[1, 3]*M[1]*zq[1])/(2304*Pi^4) + 
 (5*gHb[1]*gQ[2, 1]*gQb[1, 1]*gQb[2, 1]*M[1]*zq[1])/(36864*Pi^4) - 
 (gHb[2]*gQ[2, 2]*gQb[1, 1]*gQb[2, 1]*M[1]*zq[1])/(6144*Pi^4) + 
 (gHb[1]*gQ[2, 2]*gQb[1, 2]*gQb[2, 1]*M[1]*zq[1])/(4096*Pi^4) + 
 (gHb[1]*gQ[2, 3]*gQb[1, 3]*gQb[2, 1]*M[1]*zq[1])/(2304*Pi^4) + 
 (5*gHb[1]*gQ[3, 1]*gQb[1, 1]*gQb[3, 1]*M[1]*zq[1])/(36864*Pi^4) - 
 (gHb[2]*gQ[3, 2]*gQb[1, 1]*gQb[3, 1]*M[1]*zq[1])/(6144*Pi^4) + 
 (gHb[1]*gQ[3, 2]*gQb[1, 2]*gQb[3, 1]*M[1]*zq[1])/(4096*Pi^4) + 
 (gHb[1]*gQ[3, 3]*gQb[1, 3]*gQb[3, 1]*M[1]*zq[1])/(2304*Pi^4) + 
 (5*gHb[1]*gQb[1, 1]*gU[1, 1]*gUb[1, 1]*M[1]*zq[1])/(3456*Pi^4) + 
 (gHb[1]*gQb[1, 3]*gU[1, 3]*gUb[1, 1]*M[1]*zq[1])/(288*Pi^4) + 
 (5*gHb[1]*gQb[1, 1]*gU[2, 1]*gUb[2, 1]*M[1]*zq[1])/(3456*Pi^4) + 
 (gHb[1]*gQb[1, 3]*gU[2, 3]*gUb[2, 1]*M[1]*zq[1])/(288*Pi^4) + 
 (5*gHb[1]*gQb[1, 1]*gU[3, 1]*gUb[3, 1]*M[1]*zq[1])/(3456*Pi^4) + 
 (gHb[1]*gQb[1, 3]*gU[3, 3]*gUb[3, 1]*M[1]*zq[1])/(288*Pi^4) + 
 (gH[1]*gHb[2]^2*gQb[1, 1]*M[2]*zq[1])/(2048*Pi^4) + 
 (gHb[2]*gHc[1]*gHcb[2]*gQb[1, 1]*M[2]*zq[1])/(2048*Pi^4) + 
 (3*gHb[2]*gQb[1, 2]*M[2]*zq[1])/(32*Pi^2) - 
 (3*g[1]^2*gHb[2]*gQb[1, 2]*M[2]*zq[1])/(10240*Pi^4) + 
 (57*g[2]^2*gHb[2]*gQb[1, 2]*M[2]*zq[1])/(2048*Pi^4) - 
 (3*gH[1]*gHb[1]*gHb[2]*gQb[1, 2]*M[2]*zq[1])/(4096*Pi^4) - 
 (15*gH[2]*gHb[2]^2*gQb[1, 2]*M[2]*zq[1])/(4096*Pi^4) - 
 (3*gHb[1]*gHc[1]*gHcb[2]*gQb[1, 2]*M[2]*zq[1])/(2048*Pi^4) - 
 (3*gHb[2]*gHc[2]*gHcb[2]*gQb[1, 2]*M[2]*zq[1])/(512*Pi^4) - 
 (gHb[2]*gQ[1, 1]*gQb[1, 1]*gQb[1, 2]*M[2]*zq[1])/(12288*Pi^4) + 
 (gHb[1]*gQ[1, 1]*gQb[1, 2]^2*M[2]*zq[1])/(2048*Pi^4) - 
 (39*gHb[2]*gQ[1, 2]*gQb[1, 2]^2*M[2]*zq[1])/(4096*Pi^4) - 
 (gHb[2]*gQ[1, 3]*gQb[1, 2]*gQb[1, 3]*M[2]*zq[1])/(256*Pi^4) - 
 (gHb[2]*gQ[2, 1]*gQb[1, 1]*gQb[2, 2]*M[2]*zq[1])/(12288*Pi^4) + 
 (gHb[1]*gQ[2, 1]*gQb[1, 2]*gQb[2, 2]*M[2]*zq[1])/(2048*Pi^4) - 
 (39*gHb[2]*gQ[2, 2]*gQb[1, 2]*gQb[2, 2]*M[2]*zq[1])/(4096*Pi^4) - 
 (gHb[2]*gQ[2, 3]*gQb[1, 3]*gQb[2, 2]*M[2]*zq[1])/(256*Pi^4) - 
 (gHb[2]*gQ[3, 1]*gQb[1, 1]*gQb[3, 2]*M[2]*zq[1])/(12288*Pi^4) + 
 (gHb[1]*gQ[3, 1]*gQb[1, 2]*gQb[3, 2]*M[2]*zq[1])/(2048*Pi^4) - 
 (39*gHb[2]*gQ[3, 2]*gQb[1, 2]*gQb[3, 2]*M[2]*zq[1])/(4096*Pi^4) - 
 (gHb[2]*gQ[3, 3]*gQb[1, 3]*gQb[3, 2]*M[2]*zq[1])/(256*Pi^4) + 
 (gHb[1]*gQ[1, 1]*gQb[1, 3]^2*M[3]*zq[1])/(1152*Pi^4) - 
 (gHb[2]*gQ[1, 2]*gQb[1, 3]^2*M[3]*zq[1])/(128*Pi^4) + 
 (gHb[1]*gQ[2, 1]*gQb[1, 3]*gQb[2, 3]*M[3]*zq[1])/(1152*Pi^4) - 
 (gHb[2]*gQ[2, 2]*gQb[1, 3]*gQb[2, 3]*M[3]*zq[1])/(128*Pi^4) + 
 (gHb[1]*gQ[3, 1]*gQb[1, 3]*gQb[3, 3]*M[3]*zq[1])/(1152*Pi^4) - 
 (gHb[2]*gQ[3, 2]*gQb[1, 3]*gQb[3, 3]*M[3]*zq[1])/(128*Pi^4) + 
 (gHb[1]*gQb[1, 3]*gU[1, 1]*gUb[1, 3]*M[3]*zq[1])/(288*Pi^4) + 
 (gHb[1]*gQb[1, 3]*gU[2, 1]*gUb[2, 3]*M[3]*zq[1])/(288*Pi^4) + 
 (gHb[1]*gQb[1, 3]*gU[3, 1]*gUb[3, 3]*M[3]*zq[1])/(288*Pi^4) + 
 (mub*gHc[1]*gQb[1, 1]*yd[1, 1]*ydb[1, 1]*zq[1])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[1, 2]*yd[1, 1]*ydb[1, 1]*zq[1])/(1024*Pi^4) - 
 (gHb[1]*gQb[1, 1]*M[1]*yd[1, 1]*ydb[1, 1]*zq[1])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[1, 2]*M[2]*yd[1, 1]*ydb[1, 1]*zq[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[2, 1]*yd[1, 2]*ydb[1, 1]*zq[1])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[2, 2]*yd[1, 2]*ydb[1, 1]*zq[1])/(1024*Pi^4) - 
 (gHb[1]*gQb[2, 1]*M[1]*yd[1, 2]*ydb[1, 1]*zq[1])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[2, 2]*M[2]*yd[1, 2]*ydb[1, 1]*zq[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[3, 1]*yd[1, 3]*ydb[1, 1]*zq[1])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[3, 2]*yd[1, 3]*ydb[1, 1]*zq[1])/(1024*Pi^4) - 
 (gHb[1]*gQb[3, 1]*M[1]*yd[1, 3]*ydb[1, 1]*zq[1])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[3, 2]*M[2]*yd[1, 3]*ydb[1, 1]*zq[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[1, 1]*yd[2, 1]*ydb[2, 1]*zq[1])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[1, 2]*yd[2, 1]*ydb[2, 1]*zq[1])/(1024*Pi^4) - 
 (gHb[1]*gQb[1, 1]*M[1]*yd[2, 1]*ydb[2, 1]*zq[1])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[1, 2]*M[2]*yd[2, 1]*ydb[2, 1]*zq[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[2, 1]*yd[2, 2]*ydb[2, 1]*zq[1])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[2, 2]*yd[2, 2]*ydb[2, 1]*zq[1])/(1024*Pi^4) - 
 (gHb[1]*gQb[2, 1]*M[1]*yd[2, 2]*ydb[2, 1]*zq[1])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[2, 2]*M[2]*yd[2, 2]*ydb[2, 1]*zq[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[3, 1]*yd[2, 3]*ydb[2, 1]*zq[1])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[3, 2]*yd[2, 3]*ydb[2, 1]*zq[1])/(1024*Pi^4) - 
 (gHb[1]*gQb[3, 1]*M[1]*yd[2, 3]*ydb[2, 1]*zq[1])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[3, 2]*M[2]*yd[2, 3]*ydb[2, 1]*zq[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[1, 1]*yd[3, 1]*ydb[3, 1]*zq[1])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[1, 2]*yd[3, 1]*ydb[3, 1]*zq[1])/(1024*Pi^4) - 
 (gHb[1]*gQb[1, 1]*M[1]*yd[3, 1]*ydb[3, 1]*zq[1])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[1, 2]*M[2]*yd[3, 1]*ydb[3, 1]*zq[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[2, 1]*yd[3, 2]*ydb[3, 1]*zq[1])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[2, 2]*yd[3, 2]*ydb[3, 1]*zq[1])/(1024*Pi^4) - 
 (gHb[1]*gQb[2, 1]*M[1]*yd[3, 2]*ydb[3, 1]*zq[1])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[2, 2]*M[2]*yd[3, 2]*ydb[3, 1]*zq[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[3, 1]*yd[3, 3]*ydb[3, 1]*zq[1])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[3, 2]*yd[3, 3]*ydb[3, 1]*zq[1])/(1024*Pi^4) - 
 (gHb[1]*gQb[3, 1]*M[1]*yd[3, 3]*ydb[3, 1]*zq[1])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[3, 2]*M[2]*yd[3, 3]*ydb[3, 1]*zq[1])/(1024*Pi^4) + 
 (5*au*gHb[1]*gU[1, 1]*yub[1, 1]*zq[1])/(768*Pi^4) - 
 (5*mub*gHc[1]*gQb[1, 1]*yu[1, 1]*yub[1, 1]*zq[1])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[1, 2]*yu[1, 1]*yub[1, 1]*zq[1])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[1, 1]*M[1]*yu[1, 1]*yub[1, 1]*zq[1])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[1, 2]*M[2]*yu[1, 1]*yub[1, 1]*zq[1])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[2, 1]*yu[1, 2]*yub[1, 1]*zq[1])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[2, 2]*yu[1, 2]*yub[1, 1]*zq[1])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[2, 1]*M[1]*yu[1, 2]*yub[1, 1]*zq[1])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[2, 2]*M[2]*yu[1, 2]*yub[1, 1]*zq[1])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[3, 1]*yu[1, 3]*yub[1, 1]*zq[1])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[3, 2]*yu[1, 3]*yub[1, 1]*zq[1])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[3, 1]*M[1]*yu[1, 3]*yub[1, 1]*zq[1])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[3, 2]*M[2]*yu[1, 3]*yub[1, 1]*zq[1])/(1024*Pi^4) + 
 (5*au*gHb[1]*gU[2, 1]*yub[2, 1]*zq[1])/(768*Pi^4) - 
 (5*mub*gHc[1]*gQb[1, 1]*yu[2, 1]*yub[2, 1]*zq[1])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[1, 2]*yu[2, 1]*yub[2, 1]*zq[1])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[1, 1]*M[1]*yu[2, 1]*yub[2, 1]*zq[1])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[1, 2]*M[2]*yu[2, 1]*yub[2, 1]*zq[1])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[2, 1]*yu[2, 2]*yub[2, 1]*zq[1])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[2, 2]*yu[2, 2]*yub[2, 1]*zq[1])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[2, 1]*M[1]*yu[2, 2]*yub[2, 1]*zq[1])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[2, 2]*M[2]*yu[2, 2]*yub[2, 1]*zq[1])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[3, 1]*yu[2, 3]*yub[2, 1]*zq[1])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[3, 2]*yu[2, 3]*yub[2, 1]*zq[1])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[3, 1]*M[1]*yu[2, 3]*yub[2, 1]*zq[1])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[3, 2]*M[2]*yu[2, 3]*yub[2, 1]*zq[1])/(1024*Pi^4) + 
 (5*au*gHb[1]*gU[3, 1]*yub[3, 1]*zq[1])/(768*Pi^4) - 
 (5*mub*gHc[1]*gQb[1, 1]*yu[3, 1]*yub[3, 1]*zq[1])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[1, 2]*yu[3, 1]*yub[3, 1]*zq[1])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[1, 1]*M[1]*yu[3, 1]*yub[3, 1]*zq[1])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[1, 2]*M[2]*yu[3, 1]*yub[3, 1]*zq[1])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[2, 1]*yu[3, 2]*yub[3, 1]*zq[1])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[2, 2]*yu[3, 2]*yub[3, 1]*zq[1])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[2, 1]*M[1]*yu[3, 2]*yub[3, 1]*zq[1])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[2, 2]*M[2]*yu[3, 2]*yub[3, 1]*zq[1])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[3, 1]*yu[3, 3]*yub[3, 1]*zq[1])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[3, 2]*yu[3, 3]*yub[3, 1]*zq[1])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[3, 1]*M[1]*yu[3, 3]*yub[3, 1]*zq[1])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[3, 2]*M[2]*yu[3, 3]*yub[3, 1]*zq[1])/(1024*Pi^4) + 
 (mub*ydb[1, 1]*zd[1]*zq[1])/(8*Pi^2) + (23*mu*g[1]^2*ydb[1, 1]*zd[1]*zq[1])/
  (15360*Pi^4) - (mub*g[1]^2*ydb[1, 1]*zd[1]*zq[1])/(5120*Pi^4) + 
 (9*mu*g[2]^2*ydb[1, 1]*zd[1]*zq[1])/(1024*Pi^4) + 
 (3*mub*g[2]^2*ydb[1, 1]*zd[1]*zq[1])/(1024*Pi^4) + 
 (mu*g[3]^2*ydb[1, 1]*zd[1]*zq[1])/(96*Pi^4) + 
 (mub*gH[1]*gHb[1]*ydb[1, 1]*zd[1]*zq[1])/(1024*Pi^4) - 
 (9*mub*gH[2]*gHb[2]*ydb[1, 1]*zd[1]*zq[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gHcb[1]*ydb[1, 1]*zd[1]*zq[1])/(1024*Pi^4) - 
 (9*mub*gHc[2]*gHcb[2]*ydb[1, 1]*zd[1]*zq[1])/(1024*Pi^4) + 
 (5*mub*gQ[1, 1]*gQb[1, 1]*ydb[1, 1]*zd[1]*zq[1])/(9216*Pi^4) - 
 (21*mub*gQ[1, 2]*gQb[1, 2]*ydb[1, 1]*zd[1]*zq[1])/(1024*Pi^4) - 
 (mub*gQ[1, 3]*gQb[1, 3]*ydb[1, 1]*zd[1]*zq[1])/(192*Pi^4) + 
 (3*gHb[2]*gHcb[2]*M[2]*ydb[1, 1]*zd[1]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[1, 1]*ydb[1, 1]^2*zd[1]*zq[1])/(256*Pi^4) + 
 (5*mub*gQ[2, 1]*gQb[1, 1]*ydb[1, 2]*zd[1]*zq[1])/(9216*Pi^4) - 
 (21*mub*gQ[2, 2]*gQb[1, 2]*ydb[1, 2]*zd[1]*zq[1])/(1024*Pi^4) - 
 (mub*gQ[2, 3]*gQb[1, 3]*ydb[1, 2]*zd[1]*zq[1])/(192*Pi^4) - 
 (3*mub*yd[1, 2]*ydb[1, 1]*ydb[1, 2]*zd[1]*zq[1])/(256*Pi^4) + 
 (5*mub*gQ[3, 1]*gQb[1, 1]*ydb[1, 3]*zd[1]*zq[1])/(9216*Pi^4) - 
 (21*mub*gQ[3, 2]*gQb[1, 2]*ydb[1, 3]*zd[1]*zq[1])/(1024*Pi^4) - 
 (mub*gQ[3, 3]*gQb[1, 3]*ydb[1, 3]*zd[1]*zq[1])/(192*Pi^4) - 
 (3*mub*yd[1, 3]*ydb[1, 1]*ydb[1, 3]*zd[1]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[2, 1]*ydb[1, 1]*ydb[2, 1]*zd[1]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[2, 2]*ydb[1, 2]*ydb[2, 1]*zd[1]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[2, 3]*ydb[1, 3]*ydb[2, 1]*zd[1]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[3, 1]*ydb[1, 1]*ydb[3, 1]*zd[1]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[3, 2]*ydb[1, 2]*ydb[3, 1]*zd[1]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[3, 3]*ydb[1, 3]*ydb[3, 1]*zd[1]*zq[1])/(256*Pi^4) + 
 (mub*ydb[1, 1]*yu[1, 1]*yub[1, 1]*zd[1]*zq[1])/(256*Pi^4) + 
 (mub*ydb[1, 2]*yu[1, 2]*yub[1, 1]*zd[1]*zq[1])/(256*Pi^4) + 
 (mub*ydb[1, 3]*yu[1, 3]*yub[1, 1]*zd[1]*zq[1])/(256*Pi^4) + 
 (mub*ydb[1, 1]*yu[2, 1]*yub[2, 1]*zd[1]*zq[1])/(256*Pi^4) + 
 (mub*ydb[1, 2]*yu[2, 2]*yub[2, 1]*zd[1]*zq[1])/(256*Pi^4) + 
 (mub*ydb[1, 3]*yu[2, 3]*yub[2, 1]*zd[1]*zq[1])/(256*Pi^4) + 
 (mub*ydb[1, 1]*yu[3, 1]*yub[3, 1]*zd[1]*zq[1])/(256*Pi^4) + 
 (mub*ydb[1, 2]*yu[3, 2]*yub[3, 1]*zd[1]*zq[1])/(256*Pi^4) + 
 (mub*ydb[1, 3]*yu[3, 3]*yub[3, 1]*zd[1]*zq[1])/(256*Pi^4) + 
 (mub*ydb[2, 1]*zd[2]*zq[1])/(8*Pi^2) + (23*mu*g[1]^2*ydb[2, 1]*zd[2]*zq[1])/
  (15360*Pi^4) - (mub*g[1]^2*ydb[2, 1]*zd[2]*zq[1])/(5120*Pi^4) + 
 (9*mu*g[2]^2*ydb[2, 1]*zd[2]*zq[1])/(1024*Pi^4) + 
 (3*mub*g[2]^2*ydb[2, 1]*zd[2]*zq[1])/(1024*Pi^4) + 
 (mu*g[3]^2*ydb[2, 1]*zd[2]*zq[1])/(96*Pi^4) + 
 (mub*gH[1]*gHb[1]*ydb[2, 1]*zd[2]*zq[1])/(1024*Pi^4) - 
 (9*mub*gH[2]*gHb[2]*ydb[2, 1]*zd[2]*zq[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gHcb[1]*ydb[2, 1]*zd[2]*zq[1])/(1024*Pi^4) - 
 (9*mub*gHc[2]*gHcb[2]*ydb[2, 1]*zd[2]*zq[1])/(1024*Pi^4) + 
 (5*mub*gQ[1, 1]*gQb[1, 1]*ydb[2, 1]*zd[2]*zq[1])/(9216*Pi^4) - 
 (21*mub*gQ[1, 2]*gQb[1, 2]*ydb[2, 1]*zd[2]*zq[1])/(1024*Pi^4) - 
 (mub*gQ[1, 3]*gQb[1, 3]*ydb[2, 1]*zd[2]*zq[1])/(192*Pi^4) + 
 (3*gHb[2]*gHcb[2]*M[2]*ydb[2, 1]*zd[2]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[1, 1]*ydb[1, 1]*ydb[2, 1]*zd[2]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[2, 1]*ydb[2, 1]^2*zd[2]*zq[1])/(256*Pi^4) + 
 (5*mub*gQ[2, 1]*gQb[1, 1]*ydb[2, 2]*zd[2]*zq[1])/(9216*Pi^4) - 
 (21*mub*gQ[2, 2]*gQb[1, 2]*ydb[2, 2]*zd[2]*zq[1])/(1024*Pi^4) - 
 (mub*gQ[2, 3]*gQb[1, 3]*ydb[2, 2]*zd[2]*zq[1])/(192*Pi^4) - 
 (3*mub*yd[1, 2]*ydb[1, 1]*ydb[2, 2]*zd[2]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[2, 2]*ydb[2, 1]*ydb[2, 2]*zd[2]*zq[1])/(256*Pi^4) + 
 (5*mub*gQ[3, 1]*gQb[1, 1]*ydb[2, 3]*zd[2]*zq[1])/(9216*Pi^4) - 
 (21*mub*gQ[3, 2]*gQb[1, 2]*ydb[2, 3]*zd[2]*zq[1])/(1024*Pi^4) - 
 (mub*gQ[3, 3]*gQb[1, 3]*ydb[2, 3]*zd[2]*zq[1])/(192*Pi^4) - 
 (3*mub*yd[1, 3]*ydb[1, 1]*ydb[2, 3]*zd[2]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[2, 3]*ydb[2, 1]*ydb[2, 3]*zd[2]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[3, 1]*ydb[2, 1]*ydb[3, 1]*zd[2]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[3, 2]*ydb[2, 2]*ydb[3, 1]*zd[2]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[3, 3]*ydb[2, 3]*ydb[3, 1]*zd[2]*zq[1])/(256*Pi^4) + 
 (mub*ydb[2, 1]*yu[1, 1]*yub[1, 1]*zd[2]*zq[1])/(256*Pi^4) + 
 (mub*ydb[2, 2]*yu[1, 2]*yub[1, 1]*zd[2]*zq[1])/(256*Pi^4) + 
 (mub*ydb[2, 3]*yu[1, 3]*yub[1, 1]*zd[2]*zq[1])/(256*Pi^4) + 
 (mub*ydb[2, 1]*yu[2, 1]*yub[2, 1]*zd[2]*zq[1])/(256*Pi^4) + 
 (mub*ydb[2, 2]*yu[2, 2]*yub[2, 1]*zd[2]*zq[1])/(256*Pi^4) + 
 (mub*ydb[2, 3]*yu[2, 3]*yub[2, 1]*zd[2]*zq[1])/(256*Pi^4) + 
 (mub*ydb[2, 1]*yu[3, 1]*yub[3, 1]*zd[2]*zq[1])/(256*Pi^4) + 
 (mub*ydb[2, 2]*yu[3, 2]*yub[3, 1]*zd[2]*zq[1])/(256*Pi^4) + 
 (mub*ydb[2, 3]*yu[3, 3]*yub[3, 1]*zd[2]*zq[1])/(256*Pi^4) + 
 (mub*ydb[3, 1]*zd[3]*zq[1])/(8*Pi^2) + (23*mu*g[1]^2*ydb[3, 1]*zd[3]*zq[1])/
  (15360*Pi^4) - (mub*g[1]^2*ydb[3, 1]*zd[3]*zq[1])/(5120*Pi^4) + 
 (9*mu*g[2]^2*ydb[3, 1]*zd[3]*zq[1])/(1024*Pi^4) + 
 (3*mub*g[2]^2*ydb[3, 1]*zd[3]*zq[1])/(1024*Pi^4) + 
 (mu*g[3]^2*ydb[3, 1]*zd[3]*zq[1])/(96*Pi^4) + 
 (mub*gH[1]*gHb[1]*ydb[3, 1]*zd[3]*zq[1])/(1024*Pi^4) - 
 (9*mub*gH[2]*gHb[2]*ydb[3, 1]*zd[3]*zq[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gHcb[1]*ydb[3, 1]*zd[3]*zq[1])/(1024*Pi^4) - 
 (9*mub*gHc[2]*gHcb[2]*ydb[3, 1]*zd[3]*zq[1])/(1024*Pi^4) + 
 (5*mub*gQ[1, 1]*gQb[1, 1]*ydb[3, 1]*zd[3]*zq[1])/(9216*Pi^4) - 
 (21*mub*gQ[1, 2]*gQb[1, 2]*ydb[3, 1]*zd[3]*zq[1])/(1024*Pi^4) - 
 (mub*gQ[1, 3]*gQb[1, 3]*ydb[3, 1]*zd[3]*zq[1])/(192*Pi^4) + 
 (3*gHb[2]*gHcb[2]*M[2]*ydb[3, 1]*zd[3]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[1, 1]*ydb[1, 1]*ydb[3, 1]*zd[3]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[2, 1]*ydb[2, 1]*ydb[3, 1]*zd[3]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[3, 1]*ydb[3, 1]^2*zd[3]*zq[1])/(256*Pi^4) + 
 (5*mub*gQ[2, 1]*gQb[1, 1]*ydb[3, 2]*zd[3]*zq[1])/(9216*Pi^4) - 
 (21*mub*gQ[2, 2]*gQb[1, 2]*ydb[3, 2]*zd[3]*zq[1])/(1024*Pi^4) - 
 (mub*gQ[2, 3]*gQb[1, 3]*ydb[3, 2]*zd[3]*zq[1])/(192*Pi^4) - 
 (3*mub*yd[1, 2]*ydb[1, 1]*ydb[3, 2]*zd[3]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[2, 2]*ydb[2, 1]*ydb[3, 2]*zd[3]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[3, 2]*ydb[3, 1]*ydb[3, 2]*zd[3]*zq[1])/(256*Pi^4) + 
 (5*mub*gQ[3, 1]*gQb[1, 1]*ydb[3, 3]*zd[3]*zq[1])/(9216*Pi^4) - 
 (21*mub*gQ[3, 2]*gQb[1, 2]*ydb[3, 3]*zd[3]*zq[1])/(1024*Pi^4) - 
 (mub*gQ[3, 3]*gQb[1, 3]*ydb[3, 3]*zd[3]*zq[1])/(192*Pi^4) - 
 (3*mub*yd[1, 3]*ydb[1, 1]*ydb[3, 3]*zd[3]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[2, 3]*ydb[2, 1]*ydb[3, 3]*zd[3]*zq[1])/(256*Pi^4) - 
 (3*mub*yd[3, 3]*ydb[3, 1]*ydb[3, 3]*zd[3]*zq[1])/(256*Pi^4) + 
 (mub*ydb[3, 1]*yu[1, 1]*yub[1, 1]*zd[3]*zq[1])/(256*Pi^4) + 
 (mub*ydb[3, 2]*yu[1, 2]*yub[1, 1]*zd[3]*zq[1])/(256*Pi^4) + 
 (mub*ydb[3, 3]*yu[1, 3]*yub[1, 1]*zd[3]*zq[1])/(256*Pi^4) + 
 (mub*ydb[3, 1]*yu[2, 1]*yub[2, 1]*zd[3]*zq[1])/(256*Pi^4) + 
 (mub*ydb[3, 2]*yu[2, 2]*yub[2, 1]*zd[3]*zq[1])/(256*Pi^4) + 
 (mub*ydb[3, 3]*yu[2, 3]*yub[2, 1]*zd[3]*zq[1])/(256*Pi^4) + 
 (mub*ydb[3, 1]*yu[3, 1]*yub[3, 1]*zd[3]*zq[1])/(256*Pi^4) + 
 (mub*ydb[3, 2]*yu[3, 2]*yub[3, 1]*zd[3]*zq[1])/(256*Pi^4) + 
 (mub*ydb[3, 3]*yu[3, 3]*yub[3, 1]*zd[3]*zq[1])/(256*Pi^4) - 
 (mub*gHc[1]*gQb[1, 1]*zd[1]*zdb[1]*zq[1])/(3072*Pi^4) + 
 (15*mub*gHc[2]*gQb[1, 2]*zd[1]*zdb[1]*zq[1])/(1024*Pi^4) - 
 (5*mub*ydb[1, 1]*zd[1]^2*zdb[1]*zq[1])/(256*Pi^4) - 
 (5*mub*ydb[2, 1]*zd[1]*zd[2]*zdb[1]*zq[1])/(256*Pi^4) - 
 (5*mub*ydb[3, 1]*zd[1]*zd[3]*zdb[1]*zq[1])/(256*Pi^4) - 
 (mub*gHc[1]*gQb[1, 1]*zd[2]*zdb[2]*zq[1])/(3072*Pi^4) + 
 (15*mub*gHc[2]*gQb[1, 2]*zd[2]*zdb[2]*zq[1])/(1024*Pi^4) - 
 (5*mub*ydb[1, 1]*zd[1]*zd[2]*zdb[2]*zq[1])/(256*Pi^4) - 
 (5*mub*ydb[2, 1]*zd[2]^2*zdb[2]*zq[1])/(256*Pi^4) - 
 (5*mub*ydb[3, 1]*zd[2]*zd[3]*zdb[2]*zq[1])/(256*Pi^4) - 
 (mub*gHc[1]*gQb[1, 1]*zd[3]*zdb[3]*zq[1])/(3072*Pi^4) + 
 (15*mub*gHc[2]*gQb[1, 2]*zd[3]*zdb[3]*zq[1])/(1024*Pi^4) - 
 (5*mub*ydb[1, 1]*zd[1]*zd[3]*zdb[3]*zq[1])/(256*Pi^4) - 
 (5*mub*ydb[2, 1]*zd[2]*zd[3]*zdb[3]*zq[1])/(256*Pi^4) - 
 (5*mub*ydb[3, 1]*zd[3]^2*zdb[3]*zq[1])/(256*Pi^4) + 
 (mub*gHc[1]*gQb[2, 1]*zq[2])/(96*Pi^2) + 
 (19*mu*g[1]^2*gHc[1]*gQb[2, 1]*zq[2])/(184320*Pi^4) - 
 (7*mub*g[1]^2*gHc[1]*gQb[2, 1]*zq[2])/(184320*Pi^4) + 
 (3*mu*g[2]^2*gHc[1]*gQb[2, 1]*zq[2])/(4096*Pi^4) + 
 (mub*g[2]^2*gHc[1]*gQb[2, 1]*zq[2])/(4096*Pi^4) + 
 (mu*g[3]^2*gHc[1]*gQb[2, 1]*zq[2])/(2304*Pi^4) - 
 (mub*g[3]^2*gHc[1]*gQb[2, 1]*zq[2])/(2304*Pi^4) - 
 (5*mub*gH[1]*gHb[1]*gHc[1]*gQb[2, 1]*zq[2])/(4096*Pi^4) - 
 (mub*gH[2]*gHb[2]*gHc[1]*gQb[2, 1]*zq[2])/(4096*Pi^4) - 
 (mub*gH[1]*gHb[2]*gHc[2]*gQb[2, 1]*zq[2])/(1024*Pi^4) - 
 (mub*gHc[1]^2*gHcb[1]*gQb[2, 1]*zq[2])/(4096*Pi^4) - 
 (mub*gHc[1]*gHc[2]*gHcb[2]*gQb[2, 1]*zq[2])/(4096*Pi^4) - 
 (7*mub*gHc[1]*gQ[1, 1]*gQb[1, 1]*gQb[2, 1]*zq[2])/(110592*Pi^4) + 
 (mub*gHc[2]*gQ[1, 1]*gQb[1, 2]*gQb[2, 1]*zq[2])/(12288*Pi^4) - 
 (7*mub*gHc[1]*gQ[2, 1]*gQb[2, 1]^2*zq[2])/(110592*Pi^4) + 
 (3*mub*gH[2]*gHb[1]*gHc[1]*gQb[2, 2]*zq[2])/(1024*Pi^4) - 
 (3*mub*gHc[2]*gQb[2, 2]*zq[2])/(32*Pi^2) - 
 (19*mu*g[1]^2*gHc[2]*gQb[2, 2]*zq[2])/(20480*Pi^4) + 
 (7*mub*g[1]^2*gHc[2]*gQb[2, 2]*zq[2])/(20480*Pi^4) - 
 (51*mu*g[2]^2*gHc[2]*gQb[2, 2]*zq[2])/(4096*Pi^4) - 
 (33*mub*g[2]^2*gHc[2]*gQb[2, 2]*zq[2])/(4096*Pi^4) - 
 (mu*g[3]^2*gHc[2]*gQb[2, 2]*zq[2])/(256*Pi^4) + 
 (mub*g[3]^2*gHc[2]*gQb[2, 2]*zq[2])/(256*Pi^4) + 
 (3*mub*gH[1]*gHb[1]*gHc[2]*gQb[2, 2]*zq[2])/(4096*Pi^4) + 
 (27*mub*gH[2]*gHb[2]*gHc[2]*gQb[2, 2]*zq[2])/(4096*Pi^4) + 
 (3*mub*gHc[1]*gHc[2]*gHcb[1]*gQb[2, 2]*zq[2])/(4096*Pi^4) + 
 (15*mub*gHc[2]^2*gHcb[2]*gQb[2, 2]*zq[2])/(4096*Pi^4) - 
 (mub*gHc[1]*gQ[1, 2]*gQb[1, 1]*gQb[2, 2]*zq[2])/(4096*Pi^4) + 
 (27*mub*gHc[2]*gQ[1, 2]*gQb[1, 2]*gQb[2, 2]*zq[2])/(4096*Pi^4) + 
 (mub*gHc[2]*gQ[2, 1]*gQb[2, 1]*gQb[2, 2]*zq[2])/(12288*Pi^4) - 
 (mub*gHc[1]*gQ[2, 2]*gQb[2, 1]*gQb[2, 2]*zq[2])/(4096*Pi^4) + 
 (27*mub*gHc[2]*gQ[2, 2]*gQb[2, 2]^2*zq[2])/(4096*Pi^4) - 
 (mub*gHc[1]*gQ[1, 3]*gQb[1, 1]*gQb[2, 3]*zq[2])/(2304*Pi^4) + 
 (mub*gHc[2]*gQ[1, 3]*gQb[1, 2]*gQb[2, 3]*zq[2])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[2, 3]*gQb[2, 1]*gQb[2, 3]*zq[2])/(2304*Pi^4) + 
 (mub*gHc[2]*gQ[2, 3]*gQb[2, 2]*gQb[2, 3]*zq[2])/(256*Pi^4) - 
 (7*mub*gHc[1]*gQ[3, 1]*gQb[2, 1]*gQb[3, 1]*zq[2])/(110592*Pi^4) - 
 (mub*gHc[1]*gQ[3, 2]*gQb[2, 2]*gQb[3, 1]*zq[2])/(4096*Pi^4) - 
 (mub*gHc[1]*gQ[3, 3]*gQb[2, 3]*gQb[3, 1]*zq[2])/(2304*Pi^4) + 
 (mub*gHc[2]*gQ[3, 1]*gQb[2, 1]*gQb[3, 2]*zq[2])/(12288*Pi^4) + 
 (27*mub*gHc[2]*gQ[3, 2]*gQb[2, 2]*gQb[3, 2]*zq[2])/(4096*Pi^4) + 
 (mub*gHc[2]*gQ[3, 3]*gQb[2, 3]*gQb[3, 2]*zq[2])/(256*Pi^4) - 
 (5*mub*gHc[1]*gQb[2, 1]*gU[1, 1]*gUb[1, 1]*zq[2])/(6912*Pi^4) - 
 (mub*gHc[1]*gQb[2, 3]*gU[1, 3]*gUb[1, 1]*zq[2])/(288*Pi^4) - 
 (5*mub*gHc[1]*gQb[2, 1]*gU[2, 1]*gUb[2, 1]*zq[2])/(6912*Pi^4) - 
 (mub*gHc[1]*gQb[2, 3]*gU[2, 3]*gUb[2, 1]*zq[2])/(288*Pi^4) - 
 (5*mub*gHc[1]*gQb[2, 1]*gU[3, 1]*gUb[3, 1]*zq[2])/(6912*Pi^4) - 
 (mub*gHc[1]*gQb[2, 3]*gU[3, 3]*gUb[3, 1]*zq[2])/(288*Pi^4) - 
 (gHb[1]*gQb[2, 1]*M[1]*zq[2])/(96*Pi^2) + 
 (g[1]^2*gHb[1]*gQb[2, 1]*M[1]*zq[2])/(30720*Pi^4) - 
 (g[2]^2*gHb[1]*gQb[2, 1]*M[1]*zq[2])/(2048*Pi^4) + 
 (7*gH[1]*gHb[1]^2*gQb[2, 1]*M[1]*zq[2])/(12288*Pi^4) + 
 (gH[2]*gHb[1]*gHb[2]*gQb[2, 1]*M[1]*zq[2])/(4096*Pi^4) + 
 (gHb[1]*gHc[1]*gHcb[1]*gQb[2, 1]*M[1]*zq[2])/(1536*Pi^4) + 
 (gHb[2]*gHc[2]*gHcb[1]*gQb[2, 1]*M[1]*zq[2])/(2048*Pi^4) + 
 (5*gHb[1]*gQ[1, 1]*gQb[1, 1]*gQb[2, 1]*M[1]*zq[2])/(36864*Pi^4) - 
 (gHb[2]*gQ[1, 2]*gQb[1, 1]*gQb[2, 1]*M[1]*zq[2])/(6144*Pi^4) + 
 (5*gHb[1]*gQ[2, 1]*gQb[2, 1]^2*M[1]*zq[2])/(36864*Pi^4) - 
 (gHb[2]*gQ[2, 2]*gQb[2, 1]^2*M[1]*zq[2])/(6144*Pi^4) - 
 (3*gH[2]*gHb[1]^2*gQb[2, 2]*M[1]*zq[2])/(2048*Pi^4) - 
 (3*gHb[1]*gHc[2]*gHcb[1]*gQb[2, 2]*M[1]*zq[2])/(2048*Pi^4) + 
 (gHb[1]*gQ[1, 2]*gQb[1, 1]*gQb[2, 2]*M[1]*zq[2])/(4096*Pi^4) + 
 (gHb[1]*gQ[2, 2]*gQb[2, 1]*gQb[2, 2]*M[1]*zq[2])/(4096*Pi^4) + 
 (gHb[1]*gQ[1, 3]*gQb[1, 1]*gQb[2, 3]*M[1]*zq[2])/(2304*Pi^4) + 
 (gHb[1]*gQ[2, 3]*gQb[2, 1]*gQb[2, 3]*M[1]*zq[2])/(2304*Pi^4) + 
 (5*gHb[1]*gQ[3, 1]*gQb[2, 1]*gQb[3, 1]*M[1]*zq[2])/(36864*Pi^4) - 
 (gHb[2]*gQ[3, 2]*gQb[2, 1]*gQb[3, 1]*M[1]*zq[2])/(6144*Pi^4) + 
 (gHb[1]*gQ[3, 2]*gQb[2, 2]*gQb[3, 1]*M[1]*zq[2])/(4096*Pi^4) + 
 (gHb[1]*gQ[3, 3]*gQb[2, 3]*gQb[3, 1]*M[1]*zq[2])/(2304*Pi^4) + 
 (5*gHb[1]*gQb[2, 1]*gU[1, 1]*gUb[1, 1]*M[1]*zq[2])/(3456*Pi^4) + 
 (gHb[1]*gQb[2, 3]*gU[1, 3]*gUb[1, 1]*M[1]*zq[2])/(288*Pi^4) + 
 (5*gHb[1]*gQb[2, 1]*gU[2, 1]*gUb[2, 1]*M[1]*zq[2])/(3456*Pi^4) + 
 (gHb[1]*gQb[2, 3]*gU[2, 3]*gUb[2, 1]*M[1]*zq[2])/(288*Pi^4) + 
 (5*gHb[1]*gQb[2, 1]*gU[3, 1]*gUb[3, 1]*M[1]*zq[2])/(3456*Pi^4) + 
 (gHb[1]*gQb[2, 3]*gU[3, 3]*gUb[3, 1]*M[1]*zq[2])/(288*Pi^4) + 
 (gH[1]*gHb[2]^2*gQb[2, 1]*M[2]*zq[2])/(2048*Pi^4) + 
 (gHb[2]*gHc[1]*gHcb[2]*gQb[2, 1]*M[2]*zq[2])/(2048*Pi^4) - 
 (gHb[2]*gQ[1, 1]*gQb[1, 2]*gQb[2, 1]*M[2]*zq[2])/(12288*Pi^4) + 
 (3*gHb[2]*gQb[2, 2]*M[2]*zq[2])/(32*Pi^2) - 
 (3*g[1]^2*gHb[2]*gQb[2, 2]*M[2]*zq[2])/(10240*Pi^4) + 
 (57*g[2]^2*gHb[2]*gQb[2, 2]*M[2]*zq[2])/(2048*Pi^4) - 
 (3*gH[1]*gHb[1]*gHb[2]*gQb[2, 2]*M[2]*zq[2])/(4096*Pi^4) - 
 (15*gH[2]*gHb[2]^2*gQb[2, 2]*M[2]*zq[2])/(4096*Pi^4) - 
 (3*gHb[1]*gHc[1]*gHcb[2]*gQb[2, 2]*M[2]*zq[2])/(2048*Pi^4) - 
 (3*gHb[2]*gHc[2]*gHcb[2]*gQb[2, 2]*M[2]*zq[2])/(512*Pi^4) + 
 (gHb[1]*gQ[1, 1]*gQb[1, 2]*gQb[2, 2]*M[2]*zq[2])/(2048*Pi^4) - 
 (39*gHb[2]*gQ[1, 2]*gQb[1, 2]*gQb[2, 2]*M[2]*zq[2])/(4096*Pi^4) - 
 (gHb[2]*gQ[2, 1]*gQb[2, 1]*gQb[2, 2]*M[2]*zq[2])/(12288*Pi^4) + 
 (gHb[1]*gQ[2, 1]*gQb[2, 2]^2*M[2]*zq[2])/(2048*Pi^4) - 
 (39*gHb[2]*gQ[2, 2]*gQb[2, 2]^2*M[2]*zq[2])/(4096*Pi^4) - 
 (gHb[2]*gQ[1, 3]*gQb[1, 2]*gQb[2, 3]*M[2]*zq[2])/(256*Pi^4) - 
 (gHb[2]*gQ[2, 3]*gQb[2, 2]*gQb[2, 3]*M[2]*zq[2])/(256*Pi^4) - 
 (gHb[2]*gQ[3, 1]*gQb[2, 1]*gQb[3, 2]*M[2]*zq[2])/(12288*Pi^4) + 
 (gHb[1]*gQ[3, 1]*gQb[2, 2]*gQb[3, 2]*M[2]*zq[2])/(2048*Pi^4) - 
 (39*gHb[2]*gQ[3, 2]*gQb[2, 2]*gQb[3, 2]*M[2]*zq[2])/(4096*Pi^4) - 
 (gHb[2]*gQ[3, 3]*gQb[2, 3]*gQb[3, 2]*M[2]*zq[2])/(256*Pi^4) + 
 (gHb[1]*gQ[1, 1]*gQb[1, 3]*gQb[2, 3]*M[3]*zq[2])/(1152*Pi^4) - 
 (gHb[2]*gQ[1, 2]*gQb[1, 3]*gQb[2, 3]*M[3]*zq[2])/(128*Pi^4) + 
 (gHb[1]*gQ[2, 1]*gQb[2, 3]^2*M[3]*zq[2])/(1152*Pi^4) - 
 (gHb[2]*gQ[2, 2]*gQb[2, 3]^2*M[3]*zq[2])/(128*Pi^4) + 
 (gHb[1]*gQ[3, 1]*gQb[2, 3]*gQb[3, 3]*M[3]*zq[2])/(1152*Pi^4) - 
 (gHb[2]*gQ[3, 2]*gQb[2, 3]*gQb[3, 3]*M[3]*zq[2])/(128*Pi^4) + 
 (gHb[1]*gQb[2, 3]*gU[1, 1]*gUb[1, 3]*M[3]*zq[2])/(288*Pi^4) + 
 (gHb[1]*gQb[2, 3]*gU[2, 1]*gUb[2, 3]*M[3]*zq[2])/(288*Pi^4) + 
 (gHb[1]*gQb[2, 3]*gU[3, 1]*gUb[3, 3]*M[3]*zq[2])/(288*Pi^4) + 
 (mub*gHc[1]*gQb[1, 1]*yd[1, 1]*ydb[1, 2]*zq[2])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[1, 2]*yd[1, 1]*ydb[1, 2]*zq[2])/(1024*Pi^4) - 
 (gHb[1]*gQb[1, 1]*M[1]*yd[1, 1]*ydb[1, 2]*zq[2])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[1, 2]*M[2]*yd[1, 1]*ydb[1, 2]*zq[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[2, 1]*yd[1, 2]*ydb[1, 2]*zq[2])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[2, 2]*yd[1, 2]*ydb[1, 2]*zq[2])/(1024*Pi^4) - 
 (gHb[1]*gQb[2, 1]*M[1]*yd[1, 2]*ydb[1, 2]*zq[2])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[2, 2]*M[2]*yd[1, 2]*ydb[1, 2]*zq[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[3, 1]*yd[1, 3]*ydb[1, 2]*zq[2])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[3, 2]*yd[1, 3]*ydb[1, 2]*zq[2])/(1024*Pi^4) - 
 (gHb[1]*gQb[3, 1]*M[1]*yd[1, 3]*ydb[1, 2]*zq[2])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[3, 2]*M[2]*yd[1, 3]*ydb[1, 2]*zq[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[1, 1]*yd[2, 1]*ydb[2, 2]*zq[2])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[1, 2]*yd[2, 1]*ydb[2, 2]*zq[2])/(1024*Pi^4) - 
 (gHb[1]*gQb[1, 1]*M[1]*yd[2, 1]*ydb[2, 2]*zq[2])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[1, 2]*M[2]*yd[2, 1]*ydb[2, 2]*zq[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[2, 1]*yd[2, 2]*ydb[2, 2]*zq[2])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[2, 2]*yd[2, 2]*ydb[2, 2]*zq[2])/(1024*Pi^4) - 
 (gHb[1]*gQb[2, 1]*M[1]*yd[2, 2]*ydb[2, 2]*zq[2])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[2, 2]*M[2]*yd[2, 2]*ydb[2, 2]*zq[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[3, 1]*yd[2, 3]*ydb[2, 2]*zq[2])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[3, 2]*yd[2, 3]*ydb[2, 2]*zq[2])/(1024*Pi^4) - 
 (gHb[1]*gQb[3, 1]*M[1]*yd[2, 3]*ydb[2, 2]*zq[2])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[3, 2]*M[2]*yd[2, 3]*ydb[2, 2]*zq[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[1, 1]*yd[3, 1]*ydb[3, 2]*zq[2])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[1, 2]*yd[3, 1]*ydb[3, 2]*zq[2])/(1024*Pi^4) - 
 (gHb[1]*gQb[1, 1]*M[1]*yd[3, 1]*ydb[3, 2]*zq[2])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[1, 2]*M[2]*yd[3, 1]*ydb[3, 2]*zq[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[2, 1]*yd[3, 2]*ydb[3, 2]*zq[2])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[2, 2]*yd[3, 2]*ydb[3, 2]*zq[2])/(1024*Pi^4) - 
 (gHb[1]*gQb[2, 1]*M[1]*yd[3, 2]*ydb[3, 2]*zq[2])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[2, 2]*M[2]*yd[3, 2]*ydb[3, 2]*zq[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[3, 1]*yd[3, 3]*ydb[3, 2]*zq[2])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[3, 2]*yd[3, 3]*ydb[3, 2]*zq[2])/(1024*Pi^4) - 
 (gHb[1]*gQb[3, 1]*M[1]*yd[3, 3]*ydb[3, 2]*zq[2])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[3, 2]*M[2]*yd[3, 3]*ydb[3, 2]*zq[2])/(1024*Pi^4) + 
 (5*au*gHb[1]*gU[1, 1]*yub[1, 2]*zq[2])/(768*Pi^4) - 
 (5*mub*gHc[1]*gQb[1, 1]*yu[1, 1]*yub[1, 2]*zq[2])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[1, 2]*yu[1, 1]*yub[1, 2]*zq[2])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[1, 1]*M[1]*yu[1, 1]*yub[1, 2]*zq[2])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[1, 2]*M[2]*yu[1, 1]*yub[1, 2]*zq[2])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[2, 1]*yu[1, 2]*yub[1, 2]*zq[2])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[2, 2]*yu[1, 2]*yub[1, 2]*zq[2])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[2, 1]*M[1]*yu[1, 2]*yub[1, 2]*zq[2])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[2, 2]*M[2]*yu[1, 2]*yub[1, 2]*zq[2])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[3, 1]*yu[1, 3]*yub[1, 2]*zq[2])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[3, 2]*yu[1, 3]*yub[1, 2]*zq[2])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[3, 1]*M[1]*yu[1, 3]*yub[1, 2]*zq[2])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[3, 2]*M[2]*yu[1, 3]*yub[1, 2]*zq[2])/(1024*Pi^4) + 
 (5*au*gHb[1]*gU[2, 1]*yub[2, 2]*zq[2])/(768*Pi^4) - 
 (5*mub*gHc[1]*gQb[1, 1]*yu[2, 1]*yub[2, 2]*zq[2])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[1, 2]*yu[2, 1]*yub[2, 2]*zq[2])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[1, 1]*M[1]*yu[2, 1]*yub[2, 2]*zq[2])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[1, 2]*M[2]*yu[2, 1]*yub[2, 2]*zq[2])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[2, 1]*yu[2, 2]*yub[2, 2]*zq[2])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[2, 2]*yu[2, 2]*yub[2, 2]*zq[2])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[2, 1]*M[1]*yu[2, 2]*yub[2, 2]*zq[2])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[2, 2]*M[2]*yu[2, 2]*yub[2, 2]*zq[2])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[3, 1]*yu[2, 3]*yub[2, 2]*zq[2])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[3, 2]*yu[2, 3]*yub[2, 2]*zq[2])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[3, 1]*M[1]*yu[2, 3]*yub[2, 2]*zq[2])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[3, 2]*M[2]*yu[2, 3]*yub[2, 2]*zq[2])/(1024*Pi^4) + 
 (5*au*gHb[1]*gU[3, 1]*yub[3, 2]*zq[2])/(768*Pi^4) - 
 (5*mub*gHc[1]*gQb[1, 1]*yu[3, 1]*yub[3, 2]*zq[2])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[1, 2]*yu[3, 1]*yub[3, 2]*zq[2])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[1, 1]*M[1]*yu[3, 1]*yub[3, 2]*zq[2])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[1, 2]*M[2]*yu[3, 1]*yub[3, 2]*zq[2])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[2, 1]*yu[3, 2]*yub[3, 2]*zq[2])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[2, 2]*yu[3, 2]*yub[3, 2]*zq[2])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[2, 1]*M[1]*yu[3, 2]*yub[3, 2]*zq[2])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[2, 2]*M[2]*yu[3, 2]*yub[3, 2]*zq[2])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[3, 1]*yu[3, 3]*yub[3, 2]*zq[2])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[3, 2]*yu[3, 3]*yub[3, 2]*zq[2])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[3, 1]*M[1]*yu[3, 3]*yub[3, 2]*zq[2])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[3, 2]*M[2]*yu[3, 3]*yub[3, 2]*zq[2])/(1024*Pi^4) + 
 (5*mub*gQ[1, 1]*gQb[2, 1]*ydb[1, 1]*zd[1]*zq[2])/(9216*Pi^4) - 
 (21*mub*gQ[1, 2]*gQb[2, 2]*ydb[1, 1]*zd[1]*zq[2])/(1024*Pi^4) - 
 (mub*gQ[1, 3]*gQb[2, 3]*ydb[1, 1]*zd[1]*zq[2])/(192*Pi^4) + 
 (mub*ydb[1, 2]*zd[1]*zq[2])/(8*Pi^2) + (23*mu*g[1]^2*ydb[1, 2]*zd[1]*zq[2])/
  (15360*Pi^4) - (mub*g[1]^2*ydb[1, 2]*zd[1]*zq[2])/(5120*Pi^4) + 
 (9*mu*g[2]^2*ydb[1, 2]*zd[1]*zq[2])/(1024*Pi^4) + 
 (3*mub*g[2]^2*ydb[1, 2]*zd[1]*zq[2])/(1024*Pi^4) + 
 (mu*g[3]^2*ydb[1, 2]*zd[1]*zq[2])/(96*Pi^4) + 
 (mub*gH[1]*gHb[1]*ydb[1, 2]*zd[1]*zq[2])/(1024*Pi^4) - 
 (9*mub*gH[2]*gHb[2]*ydb[1, 2]*zd[1]*zq[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gHcb[1]*ydb[1, 2]*zd[1]*zq[2])/(1024*Pi^4) - 
 (9*mub*gHc[2]*gHcb[2]*ydb[1, 2]*zd[1]*zq[2])/(1024*Pi^4) + 
 (5*mub*gQ[2, 1]*gQb[2, 1]*ydb[1, 2]*zd[1]*zq[2])/(9216*Pi^4) - 
 (21*mub*gQ[2, 2]*gQb[2, 2]*ydb[1, 2]*zd[1]*zq[2])/(1024*Pi^4) - 
 (mub*gQ[2, 3]*gQb[2, 3]*ydb[1, 2]*zd[1]*zq[2])/(192*Pi^4) + 
 (3*gHb[2]*gHcb[2]*M[2]*ydb[1, 2]*zd[1]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[1, 1]*ydb[1, 1]*ydb[1, 2]*zd[1]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[1, 2]*ydb[1, 2]^2*zd[1]*zq[2])/(256*Pi^4) + 
 (5*mub*gQ[3, 1]*gQb[2, 1]*ydb[1, 3]*zd[1]*zq[2])/(9216*Pi^4) - 
 (21*mub*gQ[3, 2]*gQb[2, 2]*ydb[1, 3]*zd[1]*zq[2])/(1024*Pi^4) - 
 (mub*gQ[3, 3]*gQb[2, 3]*ydb[1, 3]*zd[1]*zq[2])/(192*Pi^4) - 
 (3*mub*yd[1, 3]*ydb[1, 2]*ydb[1, 3]*zd[1]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[2, 1]*ydb[1, 1]*ydb[2, 2]*zd[1]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[2, 2]*ydb[1, 2]*ydb[2, 2]*zd[1]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[2, 3]*ydb[1, 3]*ydb[2, 2]*zd[1]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[3, 1]*ydb[1, 1]*ydb[3, 2]*zd[1]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[3, 2]*ydb[1, 2]*ydb[3, 2]*zd[1]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[3, 3]*ydb[1, 3]*ydb[3, 2]*zd[1]*zq[2])/(256*Pi^4) + 
 (mub*ydb[1, 1]*yu[1, 1]*yub[1, 2]*zd[1]*zq[2])/(256*Pi^4) + 
 (mub*ydb[1, 2]*yu[1, 2]*yub[1, 2]*zd[1]*zq[2])/(256*Pi^4) + 
 (mub*ydb[1, 3]*yu[1, 3]*yub[1, 2]*zd[1]*zq[2])/(256*Pi^4) + 
 (mub*ydb[1, 1]*yu[2, 1]*yub[2, 2]*zd[1]*zq[2])/(256*Pi^4) + 
 (mub*ydb[1, 2]*yu[2, 2]*yub[2, 2]*zd[1]*zq[2])/(256*Pi^4) + 
 (mub*ydb[1, 3]*yu[2, 3]*yub[2, 2]*zd[1]*zq[2])/(256*Pi^4) + 
 (mub*ydb[1, 1]*yu[3, 1]*yub[3, 2]*zd[1]*zq[2])/(256*Pi^4) + 
 (mub*ydb[1, 2]*yu[3, 2]*yub[3, 2]*zd[1]*zq[2])/(256*Pi^4) + 
 (mub*ydb[1, 3]*yu[3, 3]*yub[3, 2]*zd[1]*zq[2])/(256*Pi^4) + 
 (5*mub*gQ[1, 1]*gQb[2, 1]*ydb[2, 1]*zd[2]*zq[2])/(9216*Pi^4) - 
 (21*mub*gQ[1, 2]*gQb[2, 2]*ydb[2, 1]*zd[2]*zq[2])/(1024*Pi^4) - 
 (mub*gQ[1, 3]*gQb[2, 3]*ydb[2, 1]*zd[2]*zq[2])/(192*Pi^4) - 
 (3*mub*yd[1, 1]*ydb[1, 2]*ydb[2, 1]*zd[2]*zq[2])/(256*Pi^4) + 
 (mub*ydb[2, 2]*zd[2]*zq[2])/(8*Pi^2) + (23*mu*g[1]^2*ydb[2, 2]*zd[2]*zq[2])/
  (15360*Pi^4) - (mub*g[1]^2*ydb[2, 2]*zd[2]*zq[2])/(5120*Pi^4) + 
 (9*mu*g[2]^2*ydb[2, 2]*zd[2]*zq[2])/(1024*Pi^4) + 
 (3*mub*g[2]^2*ydb[2, 2]*zd[2]*zq[2])/(1024*Pi^4) + 
 (mu*g[3]^2*ydb[2, 2]*zd[2]*zq[2])/(96*Pi^4) + 
 (mub*gH[1]*gHb[1]*ydb[2, 2]*zd[2]*zq[2])/(1024*Pi^4) - 
 (9*mub*gH[2]*gHb[2]*ydb[2, 2]*zd[2]*zq[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gHcb[1]*ydb[2, 2]*zd[2]*zq[2])/(1024*Pi^4) - 
 (9*mub*gHc[2]*gHcb[2]*ydb[2, 2]*zd[2]*zq[2])/(1024*Pi^4) + 
 (5*mub*gQ[2, 1]*gQb[2, 1]*ydb[2, 2]*zd[2]*zq[2])/(9216*Pi^4) - 
 (21*mub*gQ[2, 2]*gQb[2, 2]*ydb[2, 2]*zd[2]*zq[2])/(1024*Pi^4) - 
 (mub*gQ[2, 3]*gQb[2, 3]*ydb[2, 2]*zd[2]*zq[2])/(192*Pi^4) + 
 (3*gHb[2]*gHcb[2]*M[2]*ydb[2, 2]*zd[2]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[1, 2]*ydb[1, 2]*ydb[2, 2]*zd[2]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[2, 1]*ydb[2, 1]*ydb[2, 2]*zd[2]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[2, 2]*ydb[2, 2]^2*zd[2]*zq[2])/(256*Pi^4) + 
 (5*mub*gQ[3, 1]*gQb[2, 1]*ydb[2, 3]*zd[2]*zq[2])/(9216*Pi^4) - 
 (21*mub*gQ[3, 2]*gQb[2, 2]*ydb[2, 3]*zd[2]*zq[2])/(1024*Pi^4) - 
 (mub*gQ[3, 3]*gQb[2, 3]*ydb[2, 3]*zd[2]*zq[2])/(192*Pi^4) - 
 (3*mub*yd[1, 3]*ydb[1, 2]*ydb[2, 3]*zd[2]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[2, 3]*ydb[2, 2]*ydb[2, 3]*zd[2]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[3, 1]*ydb[2, 1]*ydb[3, 2]*zd[2]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[3, 2]*ydb[2, 2]*ydb[3, 2]*zd[2]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[3, 3]*ydb[2, 3]*ydb[3, 2]*zd[2]*zq[2])/(256*Pi^4) + 
 (mub*ydb[2, 1]*yu[1, 1]*yub[1, 2]*zd[2]*zq[2])/(256*Pi^4) + 
 (mub*ydb[2, 2]*yu[1, 2]*yub[1, 2]*zd[2]*zq[2])/(256*Pi^4) + 
 (mub*ydb[2, 3]*yu[1, 3]*yub[1, 2]*zd[2]*zq[2])/(256*Pi^4) + 
 (mub*ydb[2, 1]*yu[2, 1]*yub[2, 2]*zd[2]*zq[2])/(256*Pi^4) + 
 (mub*ydb[2, 2]*yu[2, 2]*yub[2, 2]*zd[2]*zq[2])/(256*Pi^4) + 
 (mub*ydb[2, 3]*yu[2, 3]*yub[2, 2]*zd[2]*zq[2])/(256*Pi^4) + 
 (mub*ydb[2, 1]*yu[3, 1]*yub[3, 2]*zd[2]*zq[2])/(256*Pi^4) + 
 (mub*ydb[2, 2]*yu[3, 2]*yub[3, 2]*zd[2]*zq[2])/(256*Pi^4) + 
 (mub*ydb[2, 3]*yu[3, 3]*yub[3, 2]*zd[2]*zq[2])/(256*Pi^4) + 
 (5*mub*gQ[1, 1]*gQb[2, 1]*ydb[3, 1]*zd[3]*zq[2])/(9216*Pi^4) - 
 (21*mub*gQ[1, 2]*gQb[2, 2]*ydb[3, 1]*zd[3]*zq[2])/(1024*Pi^4) - 
 (mub*gQ[1, 3]*gQb[2, 3]*ydb[3, 1]*zd[3]*zq[2])/(192*Pi^4) - 
 (3*mub*yd[1, 1]*ydb[1, 2]*ydb[3, 1]*zd[3]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[2, 1]*ydb[2, 2]*ydb[3, 1]*zd[3]*zq[2])/(256*Pi^4) + 
 (mub*ydb[3, 2]*zd[3]*zq[2])/(8*Pi^2) + (23*mu*g[1]^2*ydb[3, 2]*zd[3]*zq[2])/
  (15360*Pi^4) - (mub*g[1]^2*ydb[3, 2]*zd[3]*zq[2])/(5120*Pi^4) + 
 (9*mu*g[2]^2*ydb[3, 2]*zd[3]*zq[2])/(1024*Pi^4) + 
 (3*mub*g[2]^2*ydb[3, 2]*zd[3]*zq[2])/(1024*Pi^4) + 
 (mu*g[3]^2*ydb[3, 2]*zd[3]*zq[2])/(96*Pi^4) + 
 (mub*gH[1]*gHb[1]*ydb[3, 2]*zd[3]*zq[2])/(1024*Pi^4) - 
 (9*mub*gH[2]*gHb[2]*ydb[3, 2]*zd[3]*zq[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gHcb[1]*ydb[3, 2]*zd[3]*zq[2])/(1024*Pi^4) - 
 (9*mub*gHc[2]*gHcb[2]*ydb[3, 2]*zd[3]*zq[2])/(1024*Pi^4) + 
 (5*mub*gQ[2, 1]*gQb[2, 1]*ydb[3, 2]*zd[3]*zq[2])/(9216*Pi^4) - 
 (21*mub*gQ[2, 2]*gQb[2, 2]*ydb[3, 2]*zd[3]*zq[2])/(1024*Pi^4) - 
 (mub*gQ[2, 3]*gQb[2, 3]*ydb[3, 2]*zd[3]*zq[2])/(192*Pi^4) + 
 (3*gHb[2]*gHcb[2]*M[2]*ydb[3, 2]*zd[3]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[1, 2]*ydb[1, 2]*ydb[3, 2]*zd[3]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[2, 2]*ydb[2, 2]*ydb[3, 2]*zd[3]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[3, 1]*ydb[3, 1]*ydb[3, 2]*zd[3]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[3, 2]*ydb[3, 2]^2*zd[3]*zq[2])/(256*Pi^4) + 
 (5*mub*gQ[3, 1]*gQb[2, 1]*ydb[3, 3]*zd[3]*zq[2])/(9216*Pi^4) - 
 (21*mub*gQ[3, 2]*gQb[2, 2]*ydb[3, 3]*zd[3]*zq[2])/(1024*Pi^4) - 
 (mub*gQ[3, 3]*gQb[2, 3]*ydb[3, 3]*zd[3]*zq[2])/(192*Pi^4) - 
 (3*mub*yd[1, 3]*ydb[1, 2]*ydb[3, 3]*zd[3]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[2, 3]*ydb[2, 2]*ydb[3, 3]*zd[3]*zq[2])/(256*Pi^4) - 
 (3*mub*yd[3, 3]*ydb[3, 2]*ydb[3, 3]*zd[3]*zq[2])/(256*Pi^4) + 
 (mub*ydb[3, 1]*yu[1, 1]*yub[1, 2]*zd[3]*zq[2])/(256*Pi^4) + 
 (mub*ydb[3, 2]*yu[1, 2]*yub[1, 2]*zd[3]*zq[2])/(256*Pi^4) + 
 (mub*ydb[3, 3]*yu[1, 3]*yub[1, 2]*zd[3]*zq[2])/(256*Pi^4) + 
 (mub*ydb[3, 1]*yu[2, 1]*yub[2, 2]*zd[3]*zq[2])/(256*Pi^4) + 
 (mub*ydb[3, 2]*yu[2, 2]*yub[2, 2]*zd[3]*zq[2])/(256*Pi^4) + 
 (mub*ydb[3, 3]*yu[2, 3]*yub[2, 2]*zd[3]*zq[2])/(256*Pi^4) + 
 (mub*ydb[3, 1]*yu[3, 1]*yub[3, 2]*zd[3]*zq[2])/(256*Pi^4) + 
 (mub*ydb[3, 2]*yu[3, 2]*yub[3, 2]*zd[3]*zq[2])/(256*Pi^4) + 
 (mub*ydb[3, 3]*yu[3, 3]*yub[3, 2]*zd[3]*zq[2])/(256*Pi^4) - 
 (mub*gHc[1]*gQb[2, 1]*zd[1]*zdb[1]*zq[2])/(3072*Pi^4) + 
 (15*mub*gHc[2]*gQb[2, 2]*zd[1]*zdb[1]*zq[2])/(1024*Pi^4) - 
 (5*mub*ydb[1, 2]*zd[1]^2*zdb[1]*zq[2])/(256*Pi^4) - 
 (5*mub*ydb[2, 2]*zd[1]*zd[2]*zdb[1]*zq[2])/(256*Pi^4) - 
 (5*mub*ydb[3, 2]*zd[1]*zd[3]*zdb[1]*zq[2])/(256*Pi^4) - 
 (mub*gHc[1]*gQb[2, 1]*zd[2]*zdb[2]*zq[2])/(3072*Pi^4) + 
 (15*mub*gHc[2]*gQb[2, 2]*zd[2]*zdb[2]*zq[2])/(1024*Pi^4) - 
 (5*mub*ydb[1, 2]*zd[1]*zd[2]*zdb[2]*zq[2])/(256*Pi^4) - 
 (5*mub*ydb[2, 2]*zd[2]^2*zdb[2]*zq[2])/(256*Pi^4) - 
 (5*mub*ydb[3, 2]*zd[2]*zd[3]*zdb[2]*zq[2])/(256*Pi^4) - 
 (mub*gHc[1]*gQb[2, 1]*zd[3]*zdb[3]*zq[2])/(3072*Pi^4) + 
 (15*mub*gHc[2]*gQb[2, 2]*zd[3]*zdb[3]*zq[2])/(1024*Pi^4) - 
 (5*mub*ydb[1, 2]*zd[1]*zd[3]*zdb[3]*zq[2])/(256*Pi^4) - 
 (5*mub*ydb[2, 2]*zd[2]*zd[3]*zdb[3]*zq[2])/(256*Pi^4) - 
 (5*mub*ydb[3, 2]*zd[3]^2*zdb[3]*zq[2])/(256*Pi^4) + 
 (mub*gHc[1]*gQb[3, 1]*zq[3])/(96*Pi^2) + 
 (19*mu*g[1]^2*gHc[1]*gQb[3, 1]*zq[3])/(184320*Pi^4) - 
 (7*mub*g[1]^2*gHc[1]*gQb[3, 1]*zq[3])/(184320*Pi^4) + 
 (3*mu*g[2]^2*gHc[1]*gQb[3, 1]*zq[3])/(4096*Pi^4) + 
 (mub*g[2]^2*gHc[1]*gQb[3, 1]*zq[3])/(4096*Pi^4) + 
 (mu*g[3]^2*gHc[1]*gQb[3, 1]*zq[3])/(2304*Pi^4) - 
 (mub*g[3]^2*gHc[1]*gQb[3, 1]*zq[3])/(2304*Pi^4) - 
 (5*mub*gH[1]*gHb[1]*gHc[1]*gQb[3, 1]*zq[3])/(4096*Pi^4) - 
 (mub*gH[2]*gHb[2]*gHc[1]*gQb[3, 1]*zq[3])/(4096*Pi^4) - 
 (mub*gH[1]*gHb[2]*gHc[2]*gQb[3, 1]*zq[3])/(1024*Pi^4) - 
 (mub*gHc[1]^2*gHcb[1]*gQb[3, 1]*zq[3])/(4096*Pi^4) - 
 (mub*gHc[1]*gHc[2]*gHcb[2]*gQb[3, 1]*zq[3])/(4096*Pi^4) - 
 (7*mub*gHc[1]*gQ[1, 1]*gQb[1, 1]*gQb[3, 1]*zq[3])/(110592*Pi^4) + 
 (mub*gHc[2]*gQ[1, 1]*gQb[1, 2]*gQb[3, 1]*zq[3])/(12288*Pi^4) - 
 (7*mub*gHc[1]*gQ[2, 1]*gQb[2, 1]*gQb[3, 1]*zq[3])/(110592*Pi^4) + 
 (mub*gHc[2]*gQ[2, 1]*gQb[2, 2]*gQb[3, 1]*zq[3])/(12288*Pi^4) - 
 (7*mub*gHc[1]*gQ[3, 1]*gQb[3, 1]^2*zq[3])/(110592*Pi^4) + 
 (3*mub*gH[2]*gHb[1]*gHc[1]*gQb[3, 2]*zq[3])/(1024*Pi^4) - 
 (3*mub*gHc[2]*gQb[3, 2]*zq[3])/(32*Pi^2) - 
 (19*mu*g[1]^2*gHc[2]*gQb[3, 2]*zq[3])/(20480*Pi^4) + 
 (7*mub*g[1]^2*gHc[2]*gQb[3, 2]*zq[3])/(20480*Pi^4) - 
 (51*mu*g[2]^2*gHc[2]*gQb[3, 2]*zq[3])/(4096*Pi^4) - 
 (33*mub*g[2]^2*gHc[2]*gQb[3, 2]*zq[3])/(4096*Pi^4) - 
 (mu*g[3]^2*gHc[2]*gQb[3, 2]*zq[3])/(256*Pi^4) + 
 (mub*g[3]^2*gHc[2]*gQb[3, 2]*zq[3])/(256*Pi^4) + 
 (3*mub*gH[1]*gHb[1]*gHc[2]*gQb[3, 2]*zq[3])/(4096*Pi^4) + 
 (27*mub*gH[2]*gHb[2]*gHc[2]*gQb[3, 2]*zq[3])/(4096*Pi^4) + 
 (3*mub*gHc[1]*gHc[2]*gHcb[1]*gQb[3, 2]*zq[3])/(4096*Pi^4) + 
 (15*mub*gHc[2]^2*gHcb[2]*gQb[3, 2]*zq[3])/(4096*Pi^4) - 
 (mub*gHc[1]*gQ[1, 2]*gQb[1, 1]*gQb[3, 2]*zq[3])/(4096*Pi^4) + 
 (27*mub*gHc[2]*gQ[1, 2]*gQb[1, 2]*gQb[3, 2]*zq[3])/(4096*Pi^4) - 
 (mub*gHc[1]*gQ[2, 2]*gQb[2, 1]*gQb[3, 2]*zq[3])/(4096*Pi^4) + 
 (27*mub*gHc[2]*gQ[2, 2]*gQb[2, 2]*gQb[3, 2]*zq[3])/(4096*Pi^4) + 
 (mub*gHc[2]*gQ[3, 1]*gQb[3, 1]*gQb[3, 2]*zq[3])/(12288*Pi^4) - 
 (mub*gHc[1]*gQ[3, 2]*gQb[3, 1]*gQb[3, 2]*zq[3])/(4096*Pi^4) + 
 (27*mub*gHc[2]*gQ[3, 2]*gQb[3, 2]^2*zq[3])/(4096*Pi^4) - 
 (mub*gHc[1]*gQ[1, 3]*gQb[1, 1]*gQb[3, 3]*zq[3])/(2304*Pi^4) + 
 (mub*gHc[2]*gQ[1, 3]*gQb[1, 2]*gQb[3, 3]*zq[3])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[2, 3]*gQb[2, 1]*gQb[3, 3]*zq[3])/(2304*Pi^4) + 
 (mub*gHc[2]*gQ[2, 3]*gQb[2, 2]*gQb[3, 3]*zq[3])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[3, 3]*gQb[3, 1]*gQb[3, 3]*zq[3])/(2304*Pi^4) + 
 (mub*gHc[2]*gQ[3, 3]*gQb[3, 2]*gQb[3, 3]*zq[3])/(256*Pi^4) - 
 (5*mub*gHc[1]*gQb[3, 1]*gU[1, 1]*gUb[1, 1]*zq[3])/(6912*Pi^4) - 
 (mub*gHc[1]*gQb[3, 3]*gU[1, 3]*gUb[1, 1]*zq[3])/(288*Pi^4) - 
 (5*mub*gHc[1]*gQb[3, 1]*gU[2, 1]*gUb[2, 1]*zq[3])/(6912*Pi^4) - 
 (mub*gHc[1]*gQb[3, 3]*gU[2, 3]*gUb[2, 1]*zq[3])/(288*Pi^4) - 
 (5*mub*gHc[1]*gQb[3, 1]*gU[3, 1]*gUb[3, 1]*zq[3])/(6912*Pi^4) - 
 (mub*gHc[1]*gQb[3, 3]*gU[3, 3]*gUb[3, 1]*zq[3])/(288*Pi^4) - 
 (gHb[1]*gQb[3, 1]*M[1]*zq[3])/(96*Pi^2) + 
 (g[1]^2*gHb[1]*gQb[3, 1]*M[1]*zq[3])/(30720*Pi^4) - 
 (g[2]^2*gHb[1]*gQb[3, 1]*M[1]*zq[3])/(2048*Pi^4) + 
 (7*gH[1]*gHb[1]^2*gQb[3, 1]*M[1]*zq[3])/(12288*Pi^4) + 
 (gH[2]*gHb[1]*gHb[2]*gQb[3, 1]*M[1]*zq[3])/(4096*Pi^4) + 
 (gHb[1]*gHc[1]*gHcb[1]*gQb[3, 1]*M[1]*zq[3])/(1536*Pi^4) + 
 (gHb[2]*gHc[2]*gHcb[1]*gQb[3, 1]*M[1]*zq[3])/(2048*Pi^4) + 
 (5*gHb[1]*gQ[1, 1]*gQb[1, 1]*gQb[3, 1]*M[1]*zq[3])/(36864*Pi^4) - 
 (gHb[2]*gQ[1, 2]*gQb[1, 1]*gQb[3, 1]*M[1]*zq[3])/(6144*Pi^4) + 
 (5*gHb[1]*gQ[2, 1]*gQb[2, 1]*gQb[3, 1]*M[1]*zq[3])/(36864*Pi^4) - 
 (gHb[2]*gQ[2, 2]*gQb[2, 1]*gQb[3, 1]*M[1]*zq[3])/(6144*Pi^4) + 
 (5*gHb[1]*gQ[3, 1]*gQb[3, 1]^2*M[1]*zq[3])/(36864*Pi^4) - 
 (gHb[2]*gQ[3, 2]*gQb[3, 1]^2*M[1]*zq[3])/(6144*Pi^4) - 
 (3*gH[2]*gHb[1]^2*gQb[3, 2]*M[1]*zq[3])/(2048*Pi^4) - 
 (3*gHb[1]*gHc[2]*gHcb[1]*gQb[3, 2]*M[1]*zq[3])/(2048*Pi^4) + 
 (gHb[1]*gQ[1, 2]*gQb[1, 1]*gQb[3, 2]*M[1]*zq[3])/(4096*Pi^4) + 
 (gHb[1]*gQ[2, 2]*gQb[2, 1]*gQb[3, 2]*M[1]*zq[3])/(4096*Pi^4) + 
 (gHb[1]*gQ[3, 2]*gQb[3, 1]*gQb[3, 2]*M[1]*zq[3])/(4096*Pi^4) + 
 (gHb[1]*gQ[1, 3]*gQb[1, 1]*gQb[3, 3]*M[1]*zq[3])/(2304*Pi^4) + 
 (gHb[1]*gQ[2, 3]*gQb[2, 1]*gQb[3, 3]*M[1]*zq[3])/(2304*Pi^4) + 
 (gHb[1]*gQ[3, 3]*gQb[3, 1]*gQb[3, 3]*M[1]*zq[3])/(2304*Pi^4) + 
 (5*gHb[1]*gQb[3, 1]*gU[1, 1]*gUb[1, 1]*M[1]*zq[3])/(3456*Pi^4) + 
 (gHb[1]*gQb[3, 3]*gU[1, 3]*gUb[1, 1]*M[1]*zq[3])/(288*Pi^4) + 
 (5*gHb[1]*gQb[3, 1]*gU[2, 1]*gUb[2, 1]*M[1]*zq[3])/(3456*Pi^4) + 
 (gHb[1]*gQb[3, 3]*gU[2, 3]*gUb[2, 1]*M[1]*zq[3])/(288*Pi^4) + 
 (5*gHb[1]*gQb[3, 1]*gU[3, 1]*gUb[3, 1]*M[1]*zq[3])/(3456*Pi^4) + 
 (gHb[1]*gQb[3, 3]*gU[3, 3]*gUb[3, 1]*M[1]*zq[3])/(288*Pi^4) + 
 (gH[1]*gHb[2]^2*gQb[3, 1]*M[2]*zq[3])/(2048*Pi^4) + 
 (gHb[2]*gHc[1]*gHcb[2]*gQb[3, 1]*M[2]*zq[3])/(2048*Pi^4) - 
 (gHb[2]*gQ[1, 1]*gQb[1, 2]*gQb[3, 1]*M[2]*zq[3])/(12288*Pi^4) - 
 (gHb[2]*gQ[2, 1]*gQb[2, 2]*gQb[3, 1]*M[2]*zq[3])/(12288*Pi^4) + 
 (3*gHb[2]*gQb[3, 2]*M[2]*zq[3])/(32*Pi^2) - 
 (3*g[1]^2*gHb[2]*gQb[3, 2]*M[2]*zq[3])/(10240*Pi^4) + 
 (57*g[2]^2*gHb[2]*gQb[3, 2]*M[2]*zq[3])/(2048*Pi^4) - 
 (3*gH[1]*gHb[1]*gHb[2]*gQb[3, 2]*M[2]*zq[3])/(4096*Pi^4) - 
 (15*gH[2]*gHb[2]^2*gQb[3, 2]*M[2]*zq[3])/(4096*Pi^4) - 
 (3*gHb[1]*gHc[1]*gHcb[2]*gQb[3, 2]*M[2]*zq[3])/(2048*Pi^4) - 
 (3*gHb[2]*gHc[2]*gHcb[2]*gQb[3, 2]*M[2]*zq[3])/(512*Pi^4) + 
 (gHb[1]*gQ[1, 1]*gQb[1, 2]*gQb[3, 2]*M[2]*zq[3])/(2048*Pi^4) - 
 (39*gHb[2]*gQ[1, 2]*gQb[1, 2]*gQb[3, 2]*M[2]*zq[3])/(4096*Pi^4) + 
 (gHb[1]*gQ[2, 1]*gQb[2, 2]*gQb[3, 2]*M[2]*zq[3])/(2048*Pi^4) - 
 (39*gHb[2]*gQ[2, 2]*gQb[2, 2]*gQb[3, 2]*M[2]*zq[3])/(4096*Pi^4) - 
 (gHb[2]*gQ[3, 1]*gQb[3, 1]*gQb[3, 2]*M[2]*zq[3])/(12288*Pi^4) + 
 (gHb[1]*gQ[3, 1]*gQb[3, 2]^2*M[2]*zq[3])/(2048*Pi^4) - 
 (39*gHb[2]*gQ[3, 2]*gQb[3, 2]^2*M[2]*zq[3])/(4096*Pi^4) - 
 (gHb[2]*gQ[1, 3]*gQb[1, 2]*gQb[3, 3]*M[2]*zq[3])/(256*Pi^4) - 
 (gHb[2]*gQ[2, 3]*gQb[2, 2]*gQb[3, 3]*M[2]*zq[3])/(256*Pi^4) - 
 (gHb[2]*gQ[3, 3]*gQb[3, 2]*gQb[3, 3]*M[2]*zq[3])/(256*Pi^4) + 
 (gHb[1]*gQ[1, 1]*gQb[1, 3]*gQb[3, 3]*M[3]*zq[3])/(1152*Pi^4) - 
 (gHb[2]*gQ[1, 2]*gQb[1, 3]*gQb[3, 3]*M[3]*zq[3])/(128*Pi^4) + 
 (gHb[1]*gQ[2, 1]*gQb[2, 3]*gQb[3, 3]*M[3]*zq[3])/(1152*Pi^4) - 
 (gHb[2]*gQ[2, 2]*gQb[2, 3]*gQb[3, 3]*M[3]*zq[3])/(128*Pi^4) + 
 (gHb[1]*gQ[3, 1]*gQb[3, 3]^2*M[3]*zq[3])/(1152*Pi^4) - 
 (gHb[2]*gQ[3, 2]*gQb[3, 3]^2*M[3]*zq[3])/(128*Pi^4) + 
 (gHb[1]*gQb[3, 3]*gU[1, 1]*gUb[1, 3]*M[3]*zq[3])/(288*Pi^4) + 
 (gHb[1]*gQb[3, 3]*gU[2, 1]*gUb[2, 3]*M[3]*zq[3])/(288*Pi^4) + 
 (gHb[1]*gQb[3, 3]*gU[3, 1]*gUb[3, 3]*M[3]*zq[3])/(288*Pi^4) + 
 (mub*gHc[1]*gQb[1, 1]*yd[1, 1]*ydb[1, 3]*zq[3])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[1, 2]*yd[1, 1]*ydb[1, 3]*zq[3])/(1024*Pi^4) - 
 (gHb[1]*gQb[1, 1]*M[1]*yd[1, 1]*ydb[1, 3]*zq[3])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[1, 2]*M[2]*yd[1, 1]*ydb[1, 3]*zq[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[2, 1]*yd[1, 2]*ydb[1, 3]*zq[3])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[2, 2]*yd[1, 2]*ydb[1, 3]*zq[3])/(1024*Pi^4) - 
 (gHb[1]*gQb[2, 1]*M[1]*yd[1, 2]*ydb[1, 3]*zq[3])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[2, 2]*M[2]*yd[1, 2]*ydb[1, 3]*zq[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[3, 1]*yd[1, 3]*ydb[1, 3]*zq[3])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[3, 2]*yd[1, 3]*ydb[1, 3]*zq[3])/(1024*Pi^4) - 
 (gHb[1]*gQb[3, 1]*M[1]*yd[1, 3]*ydb[1, 3]*zq[3])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[3, 2]*M[2]*yd[1, 3]*ydb[1, 3]*zq[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[1, 1]*yd[2, 1]*ydb[2, 3]*zq[3])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[1, 2]*yd[2, 1]*ydb[2, 3]*zq[3])/(1024*Pi^4) - 
 (gHb[1]*gQb[1, 1]*M[1]*yd[2, 1]*ydb[2, 3]*zq[3])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[1, 2]*M[2]*yd[2, 1]*ydb[2, 3]*zq[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[2, 1]*yd[2, 2]*ydb[2, 3]*zq[3])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[2, 2]*yd[2, 2]*ydb[2, 3]*zq[3])/(1024*Pi^4) - 
 (gHb[1]*gQb[2, 1]*M[1]*yd[2, 2]*ydb[2, 3]*zq[3])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[2, 2]*M[2]*yd[2, 2]*ydb[2, 3]*zq[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[3, 1]*yd[2, 3]*ydb[2, 3]*zq[3])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[3, 2]*yd[2, 3]*ydb[2, 3]*zq[3])/(1024*Pi^4) - 
 (gHb[1]*gQb[3, 1]*M[1]*yd[2, 3]*ydb[2, 3]*zq[3])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[3, 2]*M[2]*yd[2, 3]*ydb[2, 3]*zq[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[1, 1]*yd[3, 1]*ydb[3, 3]*zq[3])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[1, 2]*yd[3, 1]*ydb[3, 3]*zq[3])/(1024*Pi^4) - 
 (gHb[1]*gQb[1, 1]*M[1]*yd[3, 1]*ydb[3, 3]*zq[3])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[1, 2]*M[2]*yd[3, 1]*ydb[3, 3]*zq[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[2, 1]*yd[3, 2]*ydb[3, 3]*zq[3])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[2, 2]*yd[3, 2]*ydb[3, 3]*zq[3])/(1024*Pi^4) - 
 (gHb[1]*gQb[2, 1]*M[1]*yd[3, 2]*ydb[3, 3]*zq[3])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[2, 2]*M[2]*yd[3, 2]*ydb[3, 3]*zq[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gQb[3, 1]*yd[3, 3]*ydb[3, 3]*zq[3])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[3, 2]*yd[3, 3]*ydb[3, 3]*zq[3])/(1024*Pi^4) - 
 (gHb[1]*gQb[3, 1]*M[1]*yd[3, 3]*ydb[3, 3]*zq[3])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[3, 2]*M[2]*yd[3, 3]*ydb[3, 3]*zq[3])/(1024*Pi^4) + 
 (5*au*gHb[1]*gU[1, 1]*yub[1, 3]*zq[3])/(768*Pi^4) - 
 (5*mub*gHc[1]*gQb[1, 1]*yu[1, 1]*yub[1, 3]*zq[3])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[1, 2]*yu[1, 1]*yub[1, 3]*zq[3])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[1, 1]*M[1]*yu[1, 1]*yub[1, 3]*zq[3])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[1, 2]*M[2]*yu[1, 1]*yub[1, 3]*zq[3])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[2, 1]*yu[1, 2]*yub[1, 3]*zq[3])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[2, 2]*yu[1, 2]*yub[1, 3]*zq[3])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[2, 1]*M[1]*yu[1, 2]*yub[1, 3]*zq[3])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[2, 2]*M[2]*yu[1, 2]*yub[1, 3]*zq[3])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[3, 1]*yu[1, 3]*yub[1, 3]*zq[3])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[3, 2]*yu[1, 3]*yub[1, 3]*zq[3])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[3, 1]*M[1]*yu[1, 3]*yub[1, 3]*zq[3])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[3, 2]*M[2]*yu[1, 3]*yub[1, 3]*zq[3])/(1024*Pi^4) + 
 (5*au*gHb[1]*gU[2, 1]*yub[2, 3]*zq[3])/(768*Pi^4) - 
 (5*mub*gHc[1]*gQb[1, 1]*yu[2, 1]*yub[2, 3]*zq[3])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[1, 2]*yu[2, 1]*yub[2, 3]*zq[3])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[1, 1]*M[1]*yu[2, 1]*yub[2, 3]*zq[3])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[1, 2]*M[2]*yu[2, 1]*yub[2, 3]*zq[3])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[2, 1]*yu[2, 2]*yub[2, 3]*zq[3])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[2, 2]*yu[2, 2]*yub[2, 3]*zq[3])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[2, 1]*M[1]*yu[2, 2]*yub[2, 3]*zq[3])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[2, 2]*M[2]*yu[2, 2]*yub[2, 3]*zq[3])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[3, 1]*yu[2, 3]*yub[2, 3]*zq[3])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[3, 2]*yu[2, 3]*yub[2, 3]*zq[3])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[3, 1]*M[1]*yu[2, 3]*yub[2, 3]*zq[3])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[3, 2]*M[2]*yu[2, 3]*yub[2, 3]*zq[3])/(1024*Pi^4) + 
 (5*au*gHb[1]*gU[3, 1]*yub[3, 3]*zq[3])/(768*Pi^4) - 
 (5*mub*gHc[1]*gQb[1, 1]*yu[3, 1]*yub[3, 3]*zq[3])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[1, 2]*yu[3, 1]*yub[3, 3]*zq[3])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[1, 1]*M[1]*yu[3, 1]*yub[3, 3]*zq[3])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[1, 2]*M[2]*yu[3, 1]*yub[3, 3]*zq[3])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[2, 1]*yu[3, 2]*yub[3, 3]*zq[3])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[2, 2]*yu[3, 2]*yub[3, 3]*zq[3])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[2, 1]*M[1]*yu[3, 2]*yub[3, 3]*zq[3])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[2, 2]*M[2]*yu[3, 2]*yub[3, 3]*zq[3])/(1024*Pi^4) - 
 (5*mub*gHc[1]*gQb[3, 1]*yu[3, 3]*yub[3, 3]*zq[3])/(3072*Pi^4) + 
 (3*mub*gHc[2]*gQb[3, 2]*yu[3, 3]*yub[3, 3]*zq[3])/(1024*Pi^4) + 
 (5*gHb[1]*gQb[3, 1]*M[1]*yu[3, 3]*yub[3, 3]*zq[3])/(3072*Pi^4) - 
 (3*gHb[2]*gQb[3, 2]*M[2]*yu[3, 3]*yub[3, 3]*zq[3])/(1024*Pi^4) + 
 (5*mub*gQ[1, 1]*gQb[3, 1]*ydb[1, 1]*zd[1]*zq[3])/(9216*Pi^4) - 
 (21*mub*gQ[1, 2]*gQb[3, 2]*ydb[1, 1]*zd[1]*zq[3])/(1024*Pi^4) - 
 (mub*gQ[1, 3]*gQb[3, 3]*ydb[1, 1]*zd[1]*zq[3])/(192*Pi^4) + 
 (5*mub*gQ[2, 1]*gQb[3, 1]*ydb[1, 2]*zd[1]*zq[3])/(9216*Pi^4) - 
 (21*mub*gQ[2, 2]*gQb[3, 2]*ydb[1, 2]*zd[1]*zq[3])/(1024*Pi^4) - 
 (mub*gQ[2, 3]*gQb[3, 3]*ydb[1, 2]*zd[1]*zq[3])/(192*Pi^4) + 
 (mub*ydb[1, 3]*zd[1]*zq[3])/(8*Pi^2) + (23*mu*g[1]^2*ydb[1, 3]*zd[1]*zq[3])/
  (15360*Pi^4) - (mub*g[1]^2*ydb[1, 3]*zd[1]*zq[3])/(5120*Pi^4) + 
 (9*mu*g[2]^2*ydb[1, 3]*zd[1]*zq[3])/(1024*Pi^4) + 
 (3*mub*g[2]^2*ydb[1, 3]*zd[1]*zq[3])/(1024*Pi^4) + 
 (mu*g[3]^2*ydb[1, 3]*zd[1]*zq[3])/(96*Pi^4) + 
 (mub*gH[1]*gHb[1]*ydb[1, 3]*zd[1]*zq[3])/(1024*Pi^4) - 
 (9*mub*gH[2]*gHb[2]*ydb[1, 3]*zd[1]*zq[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gHcb[1]*ydb[1, 3]*zd[1]*zq[3])/(1024*Pi^4) - 
 (9*mub*gHc[2]*gHcb[2]*ydb[1, 3]*zd[1]*zq[3])/(1024*Pi^4) + 
 (5*mub*gQ[3, 1]*gQb[3, 1]*ydb[1, 3]*zd[1]*zq[3])/(9216*Pi^4) - 
 (21*mub*gQ[3, 2]*gQb[3, 2]*ydb[1, 3]*zd[1]*zq[3])/(1024*Pi^4) - 
 (mub*gQ[3, 3]*gQb[3, 3]*ydb[1, 3]*zd[1]*zq[3])/(192*Pi^4) + 
 (3*gHb[2]*gHcb[2]*M[2]*ydb[1, 3]*zd[1]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[1, 1]*ydb[1, 1]*ydb[1, 3]*zd[1]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[1, 2]*ydb[1, 2]*ydb[1, 3]*zd[1]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[1, 3]*ydb[1, 3]^2*zd[1]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[2, 1]*ydb[1, 1]*ydb[2, 3]*zd[1]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[2, 2]*ydb[1, 2]*ydb[2, 3]*zd[1]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[2, 3]*ydb[1, 3]*ydb[2, 3]*zd[1]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[3, 1]*ydb[1, 1]*ydb[3, 3]*zd[1]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[3, 2]*ydb[1, 2]*ydb[3, 3]*zd[1]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[3, 3]*ydb[1, 3]*ydb[3, 3]*zd[1]*zq[3])/(256*Pi^4) + 
 (mub*ydb[1, 1]*yu[1, 1]*yub[1, 3]*zd[1]*zq[3])/(256*Pi^4) + 
 (mub*ydb[1, 2]*yu[1, 2]*yub[1, 3]*zd[1]*zq[3])/(256*Pi^4) + 
 (mub*ydb[1, 3]*yu[1, 3]*yub[1, 3]*zd[1]*zq[3])/(256*Pi^4) + 
 (mub*ydb[1, 1]*yu[2, 1]*yub[2, 3]*zd[1]*zq[3])/(256*Pi^4) + 
 (mub*ydb[1, 2]*yu[2, 2]*yub[2, 3]*zd[1]*zq[3])/(256*Pi^4) + 
 (mub*ydb[1, 3]*yu[2, 3]*yub[2, 3]*zd[1]*zq[3])/(256*Pi^4) + 
 (mub*ydb[1, 1]*yu[3, 1]*yub[3, 3]*zd[1]*zq[3])/(256*Pi^4) + 
 (mub*ydb[1, 2]*yu[3, 2]*yub[3, 3]*zd[1]*zq[3])/(256*Pi^4) + 
 (mub*ydb[1, 3]*yu[3, 3]*yub[3, 3]*zd[1]*zq[3])/(256*Pi^4) + 
 (5*mub*gQ[1, 1]*gQb[3, 1]*ydb[2, 1]*zd[2]*zq[3])/(9216*Pi^4) - 
 (21*mub*gQ[1, 2]*gQb[3, 2]*ydb[2, 1]*zd[2]*zq[3])/(1024*Pi^4) - 
 (mub*gQ[1, 3]*gQb[3, 3]*ydb[2, 1]*zd[2]*zq[3])/(192*Pi^4) - 
 (3*mub*yd[1, 1]*ydb[1, 3]*ydb[2, 1]*zd[2]*zq[3])/(256*Pi^4) + 
 (5*mub*gQ[2, 1]*gQb[3, 1]*ydb[2, 2]*zd[2]*zq[3])/(9216*Pi^4) - 
 (21*mub*gQ[2, 2]*gQb[3, 2]*ydb[2, 2]*zd[2]*zq[3])/(1024*Pi^4) - 
 (mub*gQ[2, 3]*gQb[3, 3]*ydb[2, 2]*zd[2]*zq[3])/(192*Pi^4) - 
 (3*mub*yd[1, 2]*ydb[1, 3]*ydb[2, 2]*zd[2]*zq[3])/(256*Pi^4) + 
 (mub*ydb[2, 3]*zd[2]*zq[3])/(8*Pi^2) + (23*mu*g[1]^2*ydb[2, 3]*zd[2]*zq[3])/
  (15360*Pi^4) - (mub*g[1]^2*ydb[2, 3]*zd[2]*zq[3])/(5120*Pi^4) + 
 (9*mu*g[2]^2*ydb[2, 3]*zd[2]*zq[3])/(1024*Pi^4) + 
 (3*mub*g[2]^2*ydb[2, 3]*zd[2]*zq[3])/(1024*Pi^4) + 
 (mu*g[3]^2*ydb[2, 3]*zd[2]*zq[3])/(96*Pi^4) + 
 (mub*gH[1]*gHb[1]*ydb[2, 3]*zd[2]*zq[3])/(1024*Pi^4) - 
 (9*mub*gH[2]*gHb[2]*ydb[2, 3]*zd[2]*zq[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gHcb[1]*ydb[2, 3]*zd[2]*zq[3])/(1024*Pi^4) - 
 (9*mub*gHc[2]*gHcb[2]*ydb[2, 3]*zd[2]*zq[3])/(1024*Pi^4) + 
 (5*mub*gQ[3, 1]*gQb[3, 1]*ydb[2, 3]*zd[2]*zq[3])/(9216*Pi^4) - 
 (21*mub*gQ[3, 2]*gQb[3, 2]*ydb[2, 3]*zd[2]*zq[3])/(1024*Pi^4) - 
 (mub*gQ[3, 3]*gQb[3, 3]*ydb[2, 3]*zd[2]*zq[3])/(192*Pi^4) + 
 (3*gHb[2]*gHcb[2]*M[2]*ydb[2, 3]*zd[2]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[1, 3]*ydb[1, 3]*ydb[2, 3]*zd[2]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[2, 1]*ydb[2, 1]*ydb[2, 3]*zd[2]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[2, 2]*ydb[2, 2]*ydb[2, 3]*zd[2]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[2, 3]*ydb[2, 3]^2*zd[2]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[3, 1]*ydb[2, 1]*ydb[3, 3]*zd[2]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[3, 2]*ydb[2, 2]*ydb[3, 3]*zd[2]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[3, 3]*ydb[2, 3]*ydb[3, 3]*zd[2]*zq[3])/(256*Pi^4) + 
 (mub*ydb[2, 1]*yu[1, 1]*yub[1, 3]*zd[2]*zq[3])/(256*Pi^4) + 
 (mub*ydb[2, 2]*yu[1, 2]*yub[1, 3]*zd[2]*zq[3])/(256*Pi^4) + 
 (mub*ydb[2, 3]*yu[1, 3]*yub[1, 3]*zd[2]*zq[3])/(256*Pi^4) + 
 (mub*ydb[2, 1]*yu[2, 1]*yub[2, 3]*zd[2]*zq[3])/(256*Pi^4) + 
 (mub*ydb[2, 2]*yu[2, 2]*yub[2, 3]*zd[2]*zq[3])/(256*Pi^4) + 
 (mub*ydb[2, 3]*yu[2, 3]*yub[2, 3]*zd[2]*zq[3])/(256*Pi^4) + 
 (mub*ydb[2, 1]*yu[3, 1]*yub[3, 3]*zd[2]*zq[3])/(256*Pi^4) + 
 (mub*ydb[2, 2]*yu[3, 2]*yub[3, 3]*zd[2]*zq[3])/(256*Pi^4) + 
 (mub*ydb[2, 3]*yu[3, 3]*yub[3, 3]*zd[2]*zq[3])/(256*Pi^4) + 
 (5*mub*gQ[1, 1]*gQb[3, 1]*ydb[3, 1]*zd[3]*zq[3])/(9216*Pi^4) - 
 (21*mub*gQ[1, 2]*gQb[3, 2]*ydb[3, 1]*zd[3]*zq[3])/(1024*Pi^4) - 
 (mub*gQ[1, 3]*gQb[3, 3]*ydb[3, 1]*zd[3]*zq[3])/(192*Pi^4) - 
 (3*mub*yd[1, 1]*ydb[1, 3]*ydb[3, 1]*zd[3]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[2, 1]*ydb[2, 3]*ydb[3, 1]*zd[3]*zq[3])/(256*Pi^4) + 
 (5*mub*gQ[2, 1]*gQb[3, 1]*ydb[3, 2]*zd[3]*zq[3])/(9216*Pi^4) - 
 (21*mub*gQ[2, 2]*gQb[3, 2]*ydb[3, 2]*zd[3]*zq[3])/(1024*Pi^4) - 
 (mub*gQ[2, 3]*gQb[3, 3]*ydb[3, 2]*zd[3]*zq[3])/(192*Pi^4) - 
 (3*mub*yd[1, 2]*ydb[1, 3]*ydb[3, 2]*zd[3]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[2, 2]*ydb[2, 3]*ydb[3, 2]*zd[3]*zq[3])/(256*Pi^4) + 
 (mub*ydb[3, 3]*zd[3]*zq[3])/(8*Pi^2) + (23*mu*g[1]^2*ydb[3, 3]*zd[3]*zq[3])/
  (15360*Pi^4) - (mub*g[1]^2*ydb[3, 3]*zd[3]*zq[3])/(5120*Pi^4) + 
 (9*mu*g[2]^2*ydb[3, 3]*zd[3]*zq[3])/(1024*Pi^4) + 
 (3*mub*g[2]^2*ydb[3, 3]*zd[3]*zq[3])/(1024*Pi^4) + 
 (mu*g[3]^2*ydb[3, 3]*zd[3]*zq[3])/(96*Pi^4) + 
 (mub*gH[1]*gHb[1]*ydb[3, 3]*zd[3]*zq[3])/(1024*Pi^4) - 
 (9*mub*gH[2]*gHb[2]*ydb[3, 3]*zd[3]*zq[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gHcb[1]*ydb[3, 3]*zd[3]*zq[3])/(1024*Pi^4) - 
 (9*mub*gHc[2]*gHcb[2]*ydb[3, 3]*zd[3]*zq[3])/(1024*Pi^4) + 
 (5*mub*gQ[3, 1]*gQb[3, 1]*ydb[3, 3]*zd[3]*zq[3])/(9216*Pi^4) - 
 (21*mub*gQ[3, 2]*gQb[3, 2]*ydb[3, 3]*zd[3]*zq[3])/(1024*Pi^4) - 
 (mub*gQ[3, 3]*gQb[3, 3]*ydb[3, 3]*zd[3]*zq[3])/(192*Pi^4) + 
 (3*gHb[2]*gHcb[2]*M[2]*ydb[3, 3]*zd[3]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[1, 3]*ydb[1, 3]*ydb[3, 3]*zd[3]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[2, 3]*ydb[2, 3]*ydb[3, 3]*zd[3]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[3, 1]*ydb[3, 1]*ydb[3, 3]*zd[3]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[3, 2]*ydb[3, 2]*ydb[3, 3]*zd[3]*zq[3])/(256*Pi^4) - 
 (3*mub*yd[3, 3]*ydb[3, 3]^2*zd[3]*zq[3])/(256*Pi^4) + 
 (mub*ydb[3, 1]*yu[1, 1]*yub[1, 3]*zd[3]*zq[3])/(256*Pi^4) + 
 (mub*ydb[3, 2]*yu[1, 2]*yub[1, 3]*zd[3]*zq[3])/(256*Pi^4) + 
 (mub*ydb[3, 3]*yu[1, 3]*yub[1, 3]*zd[3]*zq[3])/(256*Pi^4) + 
 (mub*ydb[3, 1]*yu[2, 1]*yub[2, 3]*zd[3]*zq[3])/(256*Pi^4) + 
 (mub*ydb[3, 2]*yu[2, 2]*yub[2, 3]*zd[3]*zq[3])/(256*Pi^4) + 
 (mub*ydb[3, 3]*yu[2, 3]*yub[2, 3]*zd[3]*zq[3])/(256*Pi^4) + 
 (mub*ydb[3, 1]*yu[3, 1]*yub[3, 3]*zd[3]*zq[3])/(256*Pi^4) + 
 (mub*ydb[3, 2]*yu[3, 2]*yub[3, 3]*zd[3]*zq[3])/(256*Pi^4) + 
 (mub*ydb[3, 3]*yu[3, 3]*yub[3, 3]*zd[3]*zq[3])/(256*Pi^4) - 
 (mub*gHc[1]*gQb[3, 1]*zd[1]*zdb[1]*zq[3])/(3072*Pi^4) + 
 (15*mub*gHc[2]*gQb[3, 2]*zd[1]*zdb[1]*zq[3])/(1024*Pi^4) - 
 (5*mub*ydb[1, 3]*zd[1]^2*zdb[1]*zq[3])/(256*Pi^4) - 
 (5*mub*ydb[2, 3]*zd[1]*zd[2]*zdb[1]*zq[3])/(256*Pi^4) - 
 (5*mub*ydb[3, 3]*zd[1]*zd[3]*zdb[1]*zq[3])/(256*Pi^4) - 
 (mub*gHc[1]*gQb[3, 1]*zd[2]*zdb[2]*zq[3])/(3072*Pi^4) + 
 (15*mub*gHc[2]*gQb[3, 2]*zd[2]*zdb[2]*zq[3])/(1024*Pi^4) - 
 (5*mub*ydb[1, 3]*zd[1]*zd[2]*zdb[2]*zq[3])/(256*Pi^4) - 
 (5*mub*ydb[2, 3]*zd[2]^2*zdb[2]*zq[3])/(256*Pi^4) - 
 (5*mub*ydb[3, 3]*zd[2]*zd[3]*zdb[2]*zq[3])/(256*Pi^4) - 
 (mub*gHc[1]*gQb[3, 1]*zd[3]*zdb[3]*zq[3])/(3072*Pi^4) + 
 (15*mub*gHc[2]*gQb[3, 2]*zd[3]*zdb[3]*zq[3])/(1024*Pi^4) - 
 (5*mub*ydb[1, 3]*zd[1]*zd[3]*zdb[3]*zq[3])/(256*Pi^4) - 
 (5*mub*ydb[2, 3]*zd[2]*zd[3]*zdb[3]*zq[3])/(256*Pi^4) - 
 (5*mub*ydb[3, 3]*zd[3]^2*zdb[3]*zq[3])/(256*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*zqb[1])/(96*Pi^2) + (mu*g[1]^2*gHcb[1]*gQ[1, 1]*zqb[1])/
  (15360*Pi^4) + (mu*g[2]^2*gHcb[1]*gQ[1, 1]*zqb[1])/(1024*Pi^4) - 
 (5*mu*gH[1]*gHb[1]*gHcb[1]*gQ[1, 1]*zqb[1])/(4096*Pi^4) - 
 (mu*gH[2]*gHb[2]*gHcb[1]*gQ[1, 1]*zqb[1])/(4096*Pi^4) - 
 (mu*gHc[1]*gHcb[1]^2*gQ[1, 1]*zqb[1])/(4096*Pi^4) - 
 (mu*gH[2]*gHb[1]*gHcb[2]*gQ[1, 1]*zqb[1])/(1024*Pi^4) - 
 (mu*gHc[2]*gHcb[1]*gHcb[2]*gQ[1, 1]*zqb[1])/(4096*Pi^4) + 
 (3*mu*gH[1]*gHb[2]*gHcb[1]*gQ[1, 2]*zqb[1])/(1024*Pi^4) - 
 (3*mu*gHcb[2]*gQ[1, 2]*zqb[1])/(32*Pi^2) - 
 (3*mu*g[1]^2*gHcb[2]*gQ[1, 2]*zqb[1])/(5120*Pi^4) - 
 (21*mu*g[2]^2*gHcb[2]*gQ[1, 2]*zqb[1])/(1024*Pi^4) + 
 (3*mu*gH[1]*gHb[1]*gHcb[2]*gQ[1, 2]*zqb[1])/(4096*Pi^4) + 
 (27*mu*gH[2]*gHb[2]*gHcb[2]*gQ[1, 2]*zqb[1])/(4096*Pi^4) + 
 (3*mu*gHc[1]*gHcb[1]*gHcb[2]*gQ[1, 2]*zqb[1])/(4096*Pi^4) + 
 (15*mu*gHc[2]*gHcb[2]^2*gQ[1, 2]*zqb[1])/(4096*Pi^4) - 
 (7*mu*gHcb[1]*gQ[1, 1]^2*gQb[1, 1]*zqb[1])/(110592*Pi^4) + 
 (mu*gHcb[2]*gQ[1, 1]*gQ[1, 2]*gQb[1, 1]*zqb[1])/(12288*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 1]*gQ[1, 2]*gQb[1, 2]*zqb[1])/(4096*Pi^4) + 
 (27*mu*gHcb[2]*gQ[1, 2]^2*gQb[1, 2]*zqb[1])/(4096*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 1]*gQ[1, 3]*gQb[1, 3]*zqb[1])/(2304*Pi^4) + 
 (mu*gHcb[2]*gQ[1, 2]*gQ[1, 3]*gQb[1, 3]*zqb[1])/(256*Pi^4) - 
 (7*mu*gHcb[1]*gQ[1, 1]*gQ[2, 1]*gQb[2, 1]*zqb[1])/(110592*Pi^4) + 
 (mu*gHcb[2]*gQ[1, 1]*gQ[2, 2]*gQb[2, 1]*zqb[1])/(12288*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 2]*gQ[2, 1]*gQb[2, 2]*zqb[1])/(4096*Pi^4) + 
 (27*mu*gHcb[2]*gQ[1, 2]*gQ[2, 2]*gQb[2, 2]*zqb[1])/(4096*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 3]*gQ[2, 1]*gQb[2, 3]*zqb[1])/(2304*Pi^4) + 
 (mu*gHcb[2]*gQ[1, 3]*gQ[2, 2]*gQb[2, 3]*zqb[1])/(256*Pi^4) - 
 (7*mu*gHcb[1]*gQ[1, 1]*gQ[3, 1]*gQb[3, 1]*zqb[1])/(110592*Pi^4) + 
 (mu*gHcb[2]*gQ[1, 1]*gQ[3, 2]*gQb[3, 1]*zqb[1])/(12288*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 2]*gQ[3, 1]*gQb[3, 2]*zqb[1])/(4096*Pi^4) + 
 (27*mu*gHcb[2]*gQ[1, 2]*gQ[3, 2]*gQb[3, 2]*zqb[1])/(4096*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 3]*gQ[3, 1]*gQb[3, 3]*zqb[1])/(2304*Pi^4) + 
 (mu*gHcb[2]*gQ[1, 3]*gQ[3, 2]*gQb[3, 3]*zqb[1])/(256*Pi^4) - 
 (5*mu*gHcb[1]*gQ[1, 1]*gU[1, 1]*gUb[1, 1]*zqb[1])/(6912*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 3]*gU[1, 1]*gUb[1, 3]*zqb[1])/(288*Pi^4) - 
 (5*mu*gHcb[1]*gQ[1, 1]*gU[2, 1]*gUb[2, 1]*zqb[1])/(6912*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 3]*gU[2, 1]*gUb[2, 3]*zqb[1])/(288*Pi^4) - 
 (5*mu*gHcb[1]*gQ[1, 1]*gU[3, 1]*gUb[3, 1]*zqb[1])/(6912*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 3]*gU[3, 1]*gUb[3, 3]*zqb[1])/(288*Pi^4) - 
 (g[1]^2*gH[1]*gQ[1, 1]*M[1]*zqb[1])/(18432*Pi^4) - 
 (g[2]^2*gH[1]*gQ[1, 1]*M[1]*zqb[1])/(2048*Pi^4) - 
 (g[3]^2*gH[1]*gQ[1, 1]*M[1]*zqb[1])/(2304*Pi^4) + 
 (g[1]^2*gH[2]*gQ[1, 2]*M[2]*zqb[1])/(2048*Pi^4) + 
 (33*g[2]^2*gH[2]*gQ[1, 2]*M[2]*zqb[1])/(2048*Pi^4) + 
 (g[3]^2*gH[2]*gQ[1, 2]*M[2]*zqb[1])/(256*Pi^4) - 
 (gH[1]*gQ[1, 1]*Mb[1]*zqb[1])/(96*Pi^2) + 
 (g[1]^2*gH[1]*gQ[1, 1]*Mb[1]*zqb[1])/(11520*Pi^4) + 
 (g[3]^2*gH[1]*gQ[1, 1]*Mb[1]*zqb[1])/(2304*Pi^4) + 
 (7*gH[1]^2*gHb[1]*gQ[1, 1]*Mb[1]*zqb[1])/(12288*Pi^4) + 
 (gH[1]*gH[2]*gHb[2]*gQ[1, 1]*Mb[1]*zqb[1])/(4096*Pi^4) + 
 (gH[1]*gHc[1]*gHcb[1]*gQ[1, 1]*Mb[1]*zqb[1])/(1536*Pi^4) + 
 (gH[2]*gHc[1]*gHcb[2]*gQ[1, 1]*Mb[1]*zqb[1])/(2048*Pi^4) - 
 (3*gH[1]^2*gHb[2]*gQ[1, 2]*Mb[1]*zqb[1])/(2048*Pi^4) - 
 (3*gH[1]*gHc[1]*gHcb[2]*gQ[1, 2]*Mb[1]*zqb[1])/(2048*Pi^4) + 
 (5*gH[1]*gQ[1, 1]^2*gQb[1, 1]*Mb[1]*zqb[1])/(36864*Pi^4) - 
 (gH[2]*gQ[1, 1]^2*gQb[1, 2]*Mb[1]*zqb[1])/(6144*Pi^4) + 
 (gH[1]*gQ[1, 1]*gQ[1, 2]*gQb[1, 2]*Mb[1]*zqb[1])/(4096*Pi^4) + 
 (gH[1]*gQ[1, 1]*gQ[1, 3]*gQb[1, 3]*Mb[1]*zqb[1])/(2304*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*gQ[2, 1]*gQb[2, 1]*Mb[1]*zqb[1])/(36864*Pi^4) - 
 (gH[2]*gQ[1, 1]*gQ[2, 1]*gQb[2, 2]*Mb[1]*zqb[1])/(6144*Pi^4) + 
 (gH[1]*gQ[1, 2]*gQ[2, 1]*gQb[2, 2]*Mb[1]*zqb[1])/(4096*Pi^4) + 
 (gH[1]*gQ[1, 3]*gQ[2, 1]*gQb[2, 3]*Mb[1]*zqb[1])/(2304*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*gQ[3, 1]*gQb[3, 1]*Mb[1]*zqb[1])/(36864*Pi^4) - 
 (gH[2]*gQ[1, 1]*gQ[3, 1]*gQb[3, 2]*Mb[1]*zqb[1])/(6144*Pi^4) + 
 (gH[1]*gQ[1, 2]*gQ[3, 1]*gQb[3, 2]*Mb[1]*zqb[1])/(4096*Pi^4) + 
 (gH[1]*gQ[1, 3]*gQ[3, 1]*gQb[3, 3]*Mb[1]*zqb[1])/(2304*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*gU[1, 1]*gUb[1, 1]*Mb[1]*zqb[1])/(3456*Pi^4) + 
 (gH[1]*gQ[1, 3]*gU[1, 1]*gUb[1, 3]*Mb[1]*zqb[1])/(288*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*gU[2, 1]*gUb[2, 1]*Mb[1]*zqb[1])/(3456*Pi^4) + 
 (gH[1]*gQ[1, 3]*gU[2, 1]*gUb[2, 3]*Mb[1]*zqb[1])/(288*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*gU[3, 1]*gUb[3, 1]*Mb[1]*zqb[1])/(3456*Pi^4) + 
 (gH[1]*gQ[1, 3]*gU[3, 1]*gUb[3, 3]*Mb[1]*zqb[1])/(288*Pi^4) + 
 (gH[2]^2*gHb[1]*gQ[1, 1]*Mb[2]*zqb[1])/(2048*Pi^4) + 
 (gH[2]*gHc[2]*gHcb[1]*gQ[1, 1]*Mb[2]*zqb[1])/(2048*Pi^4) + 
 (3*gH[2]*gQ[1, 2]*Mb[2]*zqb[1])/(32*Pi^2) - 
 (g[1]^2*gH[2]*gQ[1, 2]*Mb[2]*zqb[1])/(1280*Pi^4) + 
 (3*g[2]^2*gH[2]*gQ[1, 2]*Mb[2]*zqb[1])/(256*Pi^4) - 
 (g[3]^2*gH[2]*gQ[1, 2]*Mb[2]*zqb[1])/(256*Pi^4) - 
 (3*gH[1]*gH[2]*gHb[1]*gQ[1, 2]*Mb[2]*zqb[1])/(4096*Pi^4) - 
 (15*gH[2]^2*gHb[2]*gQ[1, 2]*Mb[2]*zqb[1])/(4096*Pi^4) - 
 (3*gH[1]*gHc[2]*gHcb[1]*gQ[1, 2]*Mb[2]*zqb[1])/(2048*Pi^4) - 
 (3*gH[2]*gHc[2]*gHcb[2]*gQ[1, 2]*Mb[2]*zqb[1])/(512*Pi^4) - 
 (gH[2]*gQ[1, 1]*gQ[1, 2]*gQb[1, 1]*Mb[2]*zqb[1])/(12288*Pi^4) + 
 (gH[1]*gQ[1, 2]^2*gQb[1, 1]*Mb[2]*zqb[1])/(2048*Pi^4) - 
 (39*gH[2]*gQ[1, 2]^2*gQb[1, 2]*Mb[2]*zqb[1])/(4096*Pi^4) - 
 (gH[2]*gQ[1, 2]*gQ[1, 3]*gQb[1, 3]*Mb[2]*zqb[1])/(256*Pi^4) - 
 (gH[2]*gQ[1, 1]*gQ[2, 2]*gQb[2, 1]*Mb[2]*zqb[1])/(12288*Pi^4) + 
 (gH[1]*gQ[1, 2]*gQ[2, 2]*gQb[2, 1]*Mb[2]*zqb[1])/(2048*Pi^4) - 
 (39*gH[2]*gQ[1, 2]*gQ[2, 2]*gQb[2, 2]*Mb[2]*zqb[1])/(4096*Pi^4) - 
 (gH[2]*gQ[1, 3]*gQ[2, 2]*gQb[2, 3]*Mb[2]*zqb[1])/(256*Pi^4) - 
 (gH[2]*gQ[1, 1]*gQ[3, 2]*gQb[3, 1]*Mb[2]*zqb[1])/(12288*Pi^4) + 
 (gH[1]*gQ[1, 2]*gQ[3, 2]*gQb[3, 1]*Mb[2]*zqb[1])/(2048*Pi^4) - 
 (39*gH[2]*gQ[1, 2]*gQ[3, 2]*gQb[3, 2]*Mb[2]*zqb[1])/(4096*Pi^4) - 
 (gH[2]*gQ[1, 3]*gQ[3, 2]*gQb[3, 3]*Mb[2]*zqb[1])/(256*Pi^4) + 
 (gH[1]*gQ[1, 3]^2*gQb[1, 1]*Mb[3]*zqb[1])/(1152*Pi^4) - 
 (gH[2]*gQ[1, 3]^2*gQb[1, 2]*Mb[3]*zqb[1])/(128*Pi^4) + 
 (gH[1]*gQ[1, 3]*gQ[2, 3]*gQb[2, 1]*Mb[3]*zqb[1])/(1152*Pi^4) - 
 (gH[2]*gQ[1, 3]*gQ[2, 3]*gQb[2, 2]*Mb[3]*zqb[1])/(128*Pi^4) + 
 (gH[1]*gQ[1, 3]*gQ[3, 3]*gQb[3, 1]*Mb[3]*zqb[1])/(1152*Pi^4) - 
 (gH[2]*gQ[1, 3]*gQ[3, 3]*gQb[3, 2]*Mb[3]*zqb[1])/(128*Pi^4) + 
 (gH[1]*gQ[1, 3]*gU[1, 3]*gUb[1, 1]*Mb[3]*zqb[1])/(288*Pi^4) + 
 (gH[1]*gQ[1, 3]*gU[2, 3]*gUb[2, 1]*Mb[3]*zqb[1])/(288*Pi^4) + 
 (gH[1]*gQ[1, 3]*gU[3, 3]*gUb[3, 1]*Mb[3]*zqb[1])/(288*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*yd[1, 1]*ydb[1, 1]*zqb[1])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[1, 2]*yd[1, 1]*ydb[1, 1]*zqb[1])/(1024*Pi^4) - 
 (gH[1]*gQ[1, 1]*Mb[1]*yd[1, 1]*ydb[1, 1]*zqb[1])/(3072*Pi^4) - 
 (9*gH[2]*gQ[1, 2]*Mb[2]*yd[1, 1]*ydb[1, 1]*zqb[1])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*yd[1, 1]*ydb[1, 2]*zqb[1])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[2, 2]*yd[1, 1]*ydb[1, 2]*zqb[1])/(1024*Pi^4) - 
 (gH[1]*gQ[2, 1]*Mb[1]*yd[1, 1]*ydb[1, 2]*zqb[1])/(3072*Pi^4) - 
 (9*gH[2]*gQ[2, 2]*Mb[2]*yd[1, 1]*ydb[1, 2]*zqb[1])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*yd[1, 1]*ydb[1, 3]*zqb[1])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[3, 2]*yd[1, 1]*ydb[1, 3]*zqb[1])/(1024*Pi^4) - 
 (gH[1]*gQ[3, 1]*Mb[1]*yd[1, 1]*ydb[1, 3]*zqb[1])/(3072*Pi^4) - 
 (9*gH[2]*gQ[3, 2]*Mb[2]*yd[1, 1]*ydb[1, 3]*zqb[1])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*yd[2, 1]*ydb[2, 1]*zqb[1])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[1, 2]*yd[2, 1]*ydb[2, 1]*zqb[1])/(1024*Pi^4) - 
 (gH[1]*gQ[1, 1]*Mb[1]*yd[2, 1]*ydb[2, 1]*zqb[1])/(3072*Pi^4) - 
 (9*gH[2]*gQ[1, 2]*Mb[2]*yd[2, 1]*ydb[2, 1]*zqb[1])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*yd[2, 1]*ydb[2, 2]*zqb[1])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[2, 2]*yd[2, 1]*ydb[2, 2]*zqb[1])/(1024*Pi^4) - 
 (gH[1]*gQ[2, 1]*Mb[1]*yd[2, 1]*ydb[2, 2]*zqb[1])/(3072*Pi^4) - 
 (9*gH[2]*gQ[2, 2]*Mb[2]*yd[2, 1]*ydb[2, 2]*zqb[1])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*yd[2, 1]*ydb[2, 3]*zqb[1])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[3, 2]*yd[2, 1]*ydb[2, 3]*zqb[1])/(1024*Pi^4) - 
 (gH[1]*gQ[3, 1]*Mb[1]*yd[2, 1]*ydb[2, 3]*zqb[1])/(3072*Pi^4) - 
 (9*gH[2]*gQ[3, 2]*Mb[2]*yd[2, 1]*ydb[2, 3]*zqb[1])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*yd[3, 1]*ydb[3, 1]*zqb[1])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[1, 2]*yd[3, 1]*ydb[3, 1]*zqb[1])/(1024*Pi^4) - 
 (gH[1]*gQ[1, 1]*Mb[1]*yd[3, 1]*ydb[3, 1]*zqb[1])/(3072*Pi^4) - 
 (9*gH[2]*gQ[1, 2]*Mb[2]*yd[3, 1]*ydb[3, 1]*zqb[1])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*yd[3, 1]*ydb[3, 2]*zqb[1])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[2, 2]*yd[3, 1]*ydb[3, 2]*zqb[1])/(1024*Pi^4) - 
 (gH[1]*gQ[2, 1]*Mb[1]*yd[3, 1]*ydb[3, 2]*zqb[1])/(3072*Pi^4) - 
 (9*gH[2]*gQ[2, 2]*Mb[2]*yd[3, 1]*ydb[3, 2]*zqb[1])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*yd[3, 1]*ydb[3, 3]*zqb[1])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[3, 2]*yd[3, 1]*ydb[3, 3]*zqb[1])/(1024*Pi^4) - 
 (gH[1]*gQ[3, 1]*Mb[1]*yd[3, 1]*ydb[3, 3]*zqb[1])/(3072*Pi^4) - 
 (9*gH[2]*gQ[3, 2]*Mb[2]*yd[3, 1]*ydb[3, 3]*zqb[1])/(1024*Pi^4) + 
 (5*au*gH[1]*gUb[1, 1]*yu[1, 1]*zqb[1])/(768*Pi^4) + 
 (5*au*gH[1]*gUb[2, 1]*yu[2, 1]*zqb[1])/(768*Pi^4) + 
 (5*au*gH[1]*gUb[3, 1]*yu[3, 1]*zqb[1])/(768*Pi^4) - 
 (5*mu*gHcb[1]*gQ[1, 1]*yu[1, 1]*yub[1, 1]*zqb[1])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[1, 2]*yu[1, 1]*yub[1, 1]*zqb[1])/(1024*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*Mb[1]*yu[1, 1]*yub[1, 1]*zqb[1])/(3072*Pi^4) - 
 (3*gH[2]*gQ[1, 2]*Mb[2]*yu[1, 1]*yub[1, 1]*zqb[1])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[2, 1]*yu[1, 1]*yub[1, 2]*zqb[1])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[2, 2]*yu[1, 1]*yub[1, 2]*zqb[1])/(1024*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*Mb[1]*yu[1, 1]*yub[1, 2]*zqb[1])/(3072*Pi^4) - 
 (3*gH[2]*gQ[2, 2]*Mb[2]*yu[1, 1]*yub[1, 2]*zqb[1])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[3, 1]*yu[1, 1]*yub[1, 3]*zqb[1])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[3, 2]*yu[1, 1]*yub[1, 3]*zqb[1])/(1024*Pi^4) + 
 (5*gH[1]*gQ[3, 1]*Mb[1]*yu[1, 1]*yub[1, 3]*zqb[1])/(3072*Pi^4) - 
 (3*gH[2]*gQ[3, 2]*Mb[2]*yu[1, 1]*yub[1, 3]*zqb[1])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[1, 1]*yu[2, 1]*yub[2, 1]*zqb[1])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[1, 2]*yu[2, 1]*yub[2, 1]*zqb[1])/(1024*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*Mb[1]*yu[2, 1]*yub[2, 1]*zqb[1])/(3072*Pi^4) - 
 (3*gH[2]*gQ[1, 2]*Mb[2]*yu[2, 1]*yub[2, 1]*zqb[1])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[2, 1]*yu[2, 1]*yub[2, 2]*zqb[1])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[2, 2]*yu[2, 1]*yub[2, 2]*zqb[1])/(1024*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*Mb[1]*yu[2, 1]*yub[2, 2]*zqb[1])/(3072*Pi^4) - 
 (3*gH[2]*gQ[2, 2]*Mb[2]*yu[2, 1]*yub[2, 2]*zqb[1])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[3, 1]*yu[2, 1]*yub[2, 3]*zqb[1])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[3, 2]*yu[2, 1]*yub[2, 3]*zqb[1])/(1024*Pi^4) + 
 (5*gH[1]*gQ[3, 1]*Mb[1]*yu[2, 1]*yub[2, 3]*zqb[1])/(3072*Pi^4) - 
 (3*gH[2]*gQ[3, 2]*Mb[2]*yu[2, 1]*yub[2, 3]*zqb[1])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[1, 1]*yu[3, 1]*yub[3, 1]*zqb[1])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[1, 2]*yu[3, 1]*yub[3, 1]*zqb[1])/(1024*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*Mb[1]*yu[3, 1]*yub[3, 1]*zqb[1])/(3072*Pi^4) - 
 (3*gH[2]*gQ[1, 2]*Mb[2]*yu[3, 1]*yub[3, 1]*zqb[1])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[2, 1]*yu[3, 1]*yub[3, 2]*zqb[1])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[2, 2]*yu[3, 1]*yub[3, 2]*zqb[1])/(1024*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*Mb[1]*yu[3, 1]*yub[3, 2]*zqb[1])/(3072*Pi^4) - 
 (3*gH[2]*gQ[2, 2]*Mb[2]*yu[3, 1]*yub[3, 2]*zqb[1])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[3, 1]*yu[3, 1]*yub[3, 3]*zqb[1])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[3, 2]*yu[3, 1]*yub[3, 3]*zqb[1])/(1024*Pi^4) + 
 (5*gH[1]*gQ[3, 1]*Mb[1]*yu[3, 1]*yub[3, 3]*zqb[1])/(3072*Pi^4) - 
 (3*gH[2]*gQ[3, 2]*Mb[2]*yu[3, 1]*yub[3, 3]*zqb[1])/(1024*Pi^4) + 
 (mu*yd[1, 1]*zdb[1]*zqb[1])/(8*Pi^2) + (mu*g[1]^2*yd[1, 1]*zdb[1]*zqb[1])/
  (768*Pi^4) + (3*mu*g[2]^2*yd[1, 1]*zdb[1]*zqb[1])/(256*Pi^4) + 
 (mu*g[3]^2*yd[1, 1]*zdb[1]*zqb[1])/(96*Pi^4) + 
 (mu*gH[1]*gHb[1]*yd[1, 1]*zdb[1]*zqb[1])/(1024*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yd[1, 1]*zdb[1]*zqb[1])/(1024*Pi^4) + 
 (mu*gHc[1]*gHcb[1]*yd[1, 1]*zdb[1]*zqb[1])/(1024*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yd[1, 1]*zdb[1]*zqb[1])/(1024*Pi^4) + 
 (5*mu*gQ[1, 1]*gQb[1, 1]*yd[1, 1]*zdb[1]*zqb[1])/(9216*Pi^4) - 
 (21*mu*gQ[1, 2]*gQb[1, 2]*yd[1, 1]*zdb[1]*zqb[1])/(1024*Pi^4) - 
 (mu*gQ[1, 3]*gQb[1, 3]*yd[1, 1]*zdb[1]*zqb[1])/(192*Pi^4) + 
 (3*gH[2]*gHc[2]*Mb[2]*yd[1, 1]*zdb[1]*zqb[1])/(256*Pi^4) + 
 (5*mu*gQ[1, 1]*gQb[2, 1]*yd[1, 2]*zdb[1]*zqb[1])/(9216*Pi^4) - 
 (21*mu*gQ[1, 2]*gQb[2, 2]*yd[1, 2]*zdb[1]*zqb[1])/(1024*Pi^4) - 
 (mu*gQ[1, 3]*gQb[2, 3]*yd[1, 2]*zdb[1]*zqb[1])/(192*Pi^4) + 
 (5*mu*gQ[1, 1]*gQb[3, 1]*yd[1, 3]*zdb[1]*zqb[1])/(9216*Pi^4) - 
 (21*mu*gQ[1, 2]*gQb[3, 2]*yd[1, 3]*zdb[1]*zqb[1])/(1024*Pi^4) - 
 (mu*gQ[1, 3]*gQb[3, 3]*yd[1, 3]*zdb[1]*zqb[1])/(192*Pi^4) - 
 (3*mu*yd[1, 1]^2*ydb[1, 1]*zdb[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[1, 2]*ydb[1, 2]*zdb[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[1, 3]*ydb[1, 3]*zdb[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[2, 1]*ydb[2, 1]*zdb[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*yd[2, 1]*ydb[2, 2]*zdb[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*yd[2, 1]*ydb[2, 3]*zdb[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[3, 1]*ydb[3, 1]*zdb[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*yd[3, 1]*ydb[3, 2]*zdb[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*yd[3, 1]*ydb[3, 3]*zdb[1]*zqb[1])/(256*Pi^4) + 
 (mu*yd[1, 1]*yu[1, 1]*yub[1, 1]*zdb[1]*zqb[1])/(256*Pi^4) + 
 (mu*yd[1, 2]*yu[1, 1]*yub[1, 2]*zdb[1]*zqb[1])/(256*Pi^4) + 
 (mu*yd[1, 3]*yu[1, 1]*yub[1, 3]*zdb[1]*zqb[1])/(256*Pi^4) + 
 (mu*yd[1, 1]*yu[2, 1]*yub[2, 1]*zdb[1]*zqb[1])/(256*Pi^4) + 
 (mu*yd[1, 2]*yu[2, 1]*yub[2, 2]*zdb[1]*zqb[1])/(256*Pi^4) + 
 (mu*yd[1, 3]*yu[2, 1]*yub[2, 3]*zdb[1]*zqb[1])/(256*Pi^4) + 
 (mu*yd[1, 1]*yu[3, 1]*yub[3, 1]*zdb[1]*zqb[1])/(256*Pi^4) + 
 (mu*yd[1, 2]*yu[3, 1]*yub[3, 2]*zdb[1]*zqb[1])/(256*Pi^4) + 
 (mu*yd[1, 3]*yu[3, 1]*yub[3, 3]*zdb[1]*zqb[1])/(256*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 1]*zd[1]*zdb[1]*zqb[1])/(3072*Pi^4) + 
 (15*mu*gHcb[2]*gQ[1, 2]*zd[1]*zdb[1]*zqb[1])/(1024*Pi^4) - 
 (5*mu*yd[1, 1]*zd[1]*zdb[1]^2*zqb[1])/(256*Pi^4) + 
 (mu*yd[2, 1]*zdb[2]*zqb[1])/(8*Pi^2) + (mu*g[1]^2*yd[2, 1]*zdb[2]*zqb[1])/
  (768*Pi^4) + (3*mu*g[2]^2*yd[2, 1]*zdb[2]*zqb[1])/(256*Pi^4) + 
 (mu*g[3]^2*yd[2, 1]*zdb[2]*zqb[1])/(96*Pi^4) + 
 (mu*gH[1]*gHb[1]*yd[2, 1]*zdb[2]*zqb[1])/(1024*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yd[2, 1]*zdb[2]*zqb[1])/(1024*Pi^4) + 
 (mu*gHc[1]*gHcb[1]*yd[2, 1]*zdb[2]*zqb[1])/(1024*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yd[2, 1]*zdb[2]*zqb[1])/(1024*Pi^4) + 
 (5*mu*gQ[1, 1]*gQb[1, 1]*yd[2, 1]*zdb[2]*zqb[1])/(9216*Pi^4) - 
 (21*mu*gQ[1, 2]*gQb[1, 2]*yd[2, 1]*zdb[2]*zqb[1])/(1024*Pi^4) - 
 (mu*gQ[1, 3]*gQb[1, 3]*yd[2, 1]*zdb[2]*zqb[1])/(192*Pi^4) + 
 (3*gH[2]*gHc[2]*Mb[2]*yd[2, 1]*zdb[2]*zqb[1])/(256*Pi^4) + 
 (5*mu*gQ[1, 1]*gQb[2, 1]*yd[2, 2]*zdb[2]*zqb[1])/(9216*Pi^4) - 
 (21*mu*gQ[1, 2]*gQb[2, 2]*yd[2, 2]*zdb[2]*zqb[1])/(1024*Pi^4) - 
 (mu*gQ[1, 3]*gQb[2, 3]*yd[2, 2]*zdb[2]*zqb[1])/(192*Pi^4) + 
 (5*mu*gQ[1, 1]*gQb[3, 1]*yd[2, 3]*zdb[2]*zqb[1])/(9216*Pi^4) - 
 (21*mu*gQ[1, 2]*gQb[3, 2]*yd[2, 3]*zdb[2]*zqb[1])/(1024*Pi^4) - 
 (mu*gQ[1, 3]*gQb[3, 3]*yd[2, 3]*zdb[2]*zqb[1])/(192*Pi^4) - 
 (3*mu*yd[1, 1]*yd[2, 1]*ydb[1, 1]*zdb[2]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[2, 2]*ydb[1, 2]*zdb[2]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[2, 3]*ydb[1, 3]*zdb[2]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[2, 1]^2*ydb[2, 1]*zdb[2]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[2, 1]*yd[2, 2]*ydb[2, 2]*zdb[2]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[2, 1]*yd[2, 3]*ydb[2, 3]*zdb[2]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[2, 1]*yd[3, 1]*ydb[3, 1]*zdb[2]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[2, 2]*yd[3, 1]*ydb[3, 2]*zdb[2]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[2, 3]*yd[3, 1]*ydb[3, 3]*zdb[2]*zqb[1])/(256*Pi^4) + 
 (mu*yd[2, 1]*yu[1, 1]*yub[1, 1]*zdb[2]*zqb[1])/(256*Pi^4) + 
 (mu*yd[2, 2]*yu[1, 1]*yub[1, 2]*zdb[2]*zqb[1])/(256*Pi^4) + 
 (mu*yd[2, 3]*yu[1, 1]*yub[1, 3]*zdb[2]*zqb[1])/(256*Pi^4) + 
 (mu*yd[2, 1]*yu[2, 1]*yub[2, 1]*zdb[2]*zqb[1])/(256*Pi^4) + 
 (mu*yd[2, 2]*yu[2, 1]*yub[2, 2]*zdb[2]*zqb[1])/(256*Pi^4) + 
 (mu*yd[2, 3]*yu[2, 1]*yub[2, 3]*zdb[2]*zqb[1])/(256*Pi^4) + 
 (mu*yd[2, 1]*yu[3, 1]*yub[3, 1]*zdb[2]*zqb[1])/(256*Pi^4) + 
 (mu*yd[2, 2]*yu[3, 1]*yub[3, 2]*zdb[2]*zqb[1])/(256*Pi^4) + 
 (mu*yd[2, 3]*yu[3, 1]*yub[3, 3]*zdb[2]*zqb[1])/(256*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 1]*zd[2]*zdb[2]*zqb[1])/(3072*Pi^4) + 
 (15*mu*gHcb[2]*gQ[1, 2]*zd[2]*zdb[2]*zqb[1])/(1024*Pi^4) - 
 (5*mu*yd[2, 1]*zd[1]*zdb[1]*zdb[2]*zqb[1])/(256*Pi^4) - 
 (5*mu*yd[1, 1]*zd[2]*zdb[1]*zdb[2]*zqb[1])/(256*Pi^4) - 
 (5*mu*yd[2, 1]*zd[2]*zdb[2]^2*zqb[1])/(256*Pi^4) + 
 (mu*yd[3, 1]*zdb[3]*zqb[1])/(8*Pi^2) + (mu*g[1]^2*yd[3, 1]*zdb[3]*zqb[1])/
  (768*Pi^4) + (3*mu*g[2]^2*yd[3, 1]*zdb[3]*zqb[1])/(256*Pi^4) + 
 (mu*g[3]^2*yd[3, 1]*zdb[3]*zqb[1])/(96*Pi^4) + 
 (mu*gH[1]*gHb[1]*yd[3, 1]*zdb[3]*zqb[1])/(1024*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yd[3, 1]*zdb[3]*zqb[1])/(1024*Pi^4) + 
 (mu*gHc[1]*gHcb[1]*yd[3, 1]*zdb[3]*zqb[1])/(1024*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yd[3, 1]*zdb[3]*zqb[1])/(1024*Pi^4) + 
 (5*mu*gQ[1, 1]*gQb[1, 1]*yd[3, 1]*zdb[3]*zqb[1])/(9216*Pi^4) - 
 (21*mu*gQ[1, 2]*gQb[1, 2]*yd[3, 1]*zdb[3]*zqb[1])/(1024*Pi^4) - 
 (mu*gQ[1, 3]*gQb[1, 3]*yd[3, 1]*zdb[3]*zqb[1])/(192*Pi^4) + 
 (3*gH[2]*gHc[2]*Mb[2]*yd[3, 1]*zdb[3]*zqb[1])/(256*Pi^4) + 
 (5*mu*gQ[1, 1]*gQb[2, 1]*yd[3, 2]*zdb[3]*zqb[1])/(9216*Pi^4) - 
 (21*mu*gQ[1, 2]*gQb[2, 2]*yd[3, 2]*zdb[3]*zqb[1])/(1024*Pi^4) - 
 (mu*gQ[1, 3]*gQb[2, 3]*yd[3, 2]*zdb[3]*zqb[1])/(192*Pi^4) + 
 (5*mu*gQ[1, 1]*gQb[3, 1]*yd[3, 3]*zdb[3]*zqb[1])/(9216*Pi^4) - 
 (21*mu*gQ[1, 2]*gQb[3, 2]*yd[3, 3]*zdb[3]*zqb[1])/(1024*Pi^4) - 
 (mu*gQ[1, 3]*gQb[3, 3]*yd[3, 3]*zdb[3]*zqb[1])/(192*Pi^4) - 
 (3*mu*yd[1, 1]*yd[3, 1]*ydb[1, 1]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[3, 2]*ydb[1, 2]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[3, 3]*ydb[1, 3]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[2, 1]*yd[3, 1]*ydb[2, 1]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[2, 1]*yd[3, 2]*ydb[2, 2]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[2, 1]*yd[3, 3]*ydb[2, 3]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[3, 1]^2*ydb[3, 1]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[3, 1]*yd[3, 2]*ydb[3, 2]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (3*mu*yd[3, 1]*yd[3, 3]*ydb[3, 3]*zdb[3]*zqb[1])/(256*Pi^4) + 
 (mu*yd[3, 1]*yu[1, 1]*yub[1, 1]*zdb[3]*zqb[1])/(256*Pi^4) + 
 (mu*yd[3, 2]*yu[1, 1]*yub[1, 2]*zdb[3]*zqb[1])/(256*Pi^4) + 
 (mu*yd[3, 3]*yu[1, 1]*yub[1, 3]*zdb[3]*zqb[1])/(256*Pi^4) + 
 (mu*yd[3, 1]*yu[2, 1]*yub[2, 1]*zdb[3]*zqb[1])/(256*Pi^4) + 
 (mu*yd[3, 2]*yu[2, 1]*yub[2, 2]*zdb[3]*zqb[1])/(256*Pi^4) + 
 (mu*yd[3, 3]*yu[2, 1]*yub[2, 3]*zdb[3]*zqb[1])/(256*Pi^4) + 
 (mu*yd[3, 1]*yu[3, 1]*yub[3, 1]*zdb[3]*zqb[1])/(256*Pi^4) + 
 (mu*yd[3, 2]*yu[3, 1]*yub[3, 2]*zdb[3]*zqb[1])/(256*Pi^4) + 
 (mu*yd[3, 3]*yu[3, 1]*yub[3, 3]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 1]*zd[3]*zdb[3]*zqb[1])/(3072*Pi^4) + 
 (15*mu*gHcb[2]*gQ[1, 2]*zd[3]*zdb[3]*zqb[1])/(1024*Pi^4) - 
 (5*mu*yd[3, 1]*zd[1]*zdb[1]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (5*mu*yd[1, 1]*zd[3]*zdb[1]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (5*mu*yd[3, 1]*zd[2]*zdb[2]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (5*mu*yd[2, 1]*zd[3]*zdb[2]*zdb[3]*zqb[1])/(256*Pi^4) - 
 (5*mu*yd[3, 1]*zd[3]*zdb[3]^2*zqb[1])/(256*Pi^4) + 
 (au*zq[1]*zqb[1])/(8*Pi^2) + (5*au*g[1]^2*zq[1]*zqb[1])/(1536*Pi^4) + 
 (15*au*g[2]^2*zq[1]*zqb[1])/(512*Pi^4) + (5*au*g[3]^2*zq[1]*zqb[1])/
  (192*Pi^4) - (15*au*gH[1]*gHb[1]*zq[1]*zqb[1])/(4096*Pi^4) - 
 (45*au*gH[2]*gHb[2]*zq[1]*zqb[1])/(4096*Pi^4) - 
 (au*gQ[1, 1]*gQb[1, 1]*zq[1]*zqb[1])/(4096*Pi^4) - 
 (27*au*gQ[1, 2]*gQb[1, 2]*zq[1]*zqb[1])/(4096*Pi^4) - 
 (3*au*gQ[1, 3]*gQb[1, 3]*zq[1]*zqb[1])/(256*Pi^4) - 
 (15*au*yd[1, 1]*ydb[1, 1]*zq[1]*zqb[1])/(1024*Pi^4) - 
 (15*au*yd[2, 1]*ydb[2, 1]*zq[1]*zqb[1])/(1024*Pi^4) - 
 (15*au*yd[3, 1]*ydb[3, 1]*zq[1]*zqb[1])/(1024*Pi^4) - 
 (7*gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1]*zq[1]*zqb[1])/(2304*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1]*zq[1]*zqb[1])/(192*Pi^4) - 
 (7*gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1]*zq[1]*zqb[1])/(2304*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1]*zq[1]*zqb[1])/(192*Pi^4) - 
 (7*gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1]*zq[1]*zqb[1])/(2304*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1]*zq[1]*zqb[1])/(192*Pi^4) - 
 (7*gQ[1, 1]*gU[1, 1]*Mb[1]*yub[1, 1]*zq[1]*zqb[1])/(2304*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yub[1, 1]*zq[1]*zqb[1])/(192*Pi^4) + 
 (au*yu[1, 1]*yub[1, 1]*zq[1]*zqb[1])/(1024*Pi^4) - 
 (7*gQ[1, 1]*gU[2, 1]*Mb[1]*yub[2, 1]*zq[1]*zqb[1])/(2304*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yub[2, 1]*zq[1]*zqb[1])/(192*Pi^4) + 
 (au*yu[2, 1]*yub[2, 1]*zq[1]*zqb[1])/(1024*Pi^4) - 
 (7*gQ[1, 1]*gU[3, 1]*Mb[1]*yub[3, 1]*zq[1]*zqb[1])/(2304*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yub[3, 1]*zq[1]*zqb[1])/(192*Pi^4) + 
 (au*yu[3, 1]*yub[3, 1]*zq[1]*zqb[1])/(1024*Pi^4) - 
 (mub*gHc[1]*gQb[1, 1]*zq[1]^2*zqb[1])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQb[1, 2]*zq[1]^2*zqb[1])/(256*Pi^4) + 
 (gHb[1]*gQb[1, 1]*M[1]*zq[1]^2*zqb[1])/(768*Pi^4) - 
 (3*gHb[2]*gQb[1, 2]*M[2]*zq[1]^2*zqb[1])/(256*Pi^4) - 
 (mub*ydb[1, 1]*zd[1]*zq[1]^2*zqb[1])/(64*Pi^4) - 
 (mub*ydb[2, 1]*zd[2]*zq[1]^2*zqb[1])/(64*Pi^4) - 
 (mub*ydb[3, 1]*zd[3]*zq[1]^2*zqb[1])/(64*Pi^4) - 
 (au*gQ[1, 1]*gQb[2, 1]*zq[2]*zqb[1])/(4096*Pi^4) - 
 (27*au*gQ[1, 2]*gQb[2, 2]*zq[2]*zqb[1])/(4096*Pi^4) - 
 (3*au*gQ[1, 3]*gQb[2, 3]*zq[2]*zqb[1])/(256*Pi^4) - 
 (15*au*yd[1, 1]*ydb[1, 2]*zq[2]*zqb[1])/(1024*Pi^4) - 
 (15*au*yd[2, 1]*ydb[2, 2]*zq[2]*zqb[1])/(1024*Pi^4) - 
 (15*au*yd[3, 1]*ydb[3, 2]*zq[2]*zqb[1])/(1024*Pi^4) - 
 (7*gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 1]*zq[2]*zqb[1])/(2304*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 1]*zq[2]*zqb[1])/(192*Pi^4) - 
 (7*gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 1]*zq[2]*zqb[1])/(2304*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 1]*zq[2]*zqb[1])/(192*Pi^4) - 
 (7*gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 1]*zq[2]*zqb[1])/(2304*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 1]*zq[2]*zqb[1])/(192*Pi^4) - 
 (7*gQ[1, 1]*gU[1, 1]*Mb[1]*yub[1, 2]*zq[2]*zqb[1])/(2304*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yub[1, 2]*zq[2]*zqb[1])/(192*Pi^4) + 
 (au*yu[1, 1]*yub[1, 2]*zq[2]*zqb[1])/(1024*Pi^4) - 
 (7*gQ[1, 1]*gU[2, 1]*Mb[1]*yub[2, 2]*zq[2]*zqb[1])/(2304*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yub[2, 2]*zq[2]*zqb[1])/(192*Pi^4) + 
 (au*yu[2, 1]*yub[2, 2]*zq[2]*zqb[1])/(1024*Pi^4) - 
 (7*gQ[1, 1]*gU[3, 1]*Mb[1]*yub[3, 2]*zq[2]*zqb[1])/(2304*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yub[3, 2]*zq[2]*zqb[1])/(192*Pi^4) + 
 (au*yu[3, 1]*yub[3, 2]*zq[2]*zqb[1])/(1024*Pi^4) - 
 (mub*gHc[1]*gQb[2, 1]*zq[1]*zq[2]*zqb[1])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQb[2, 2]*zq[1]*zq[2]*zqb[1])/(256*Pi^4) + 
 (gHb[1]*gQb[2, 1]*M[1]*zq[1]*zq[2]*zqb[1])/(768*Pi^4) - 
 (3*gHb[2]*gQb[2, 2]*M[2]*zq[1]*zq[2]*zqb[1])/(256*Pi^4) - 
 (mub*ydb[1, 2]*zd[1]*zq[1]*zq[2]*zqb[1])/(64*Pi^4) - 
 (mub*ydb[2, 2]*zd[2]*zq[1]*zq[2]*zqb[1])/(64*Pi^4) - 
 (mub*ydb[3, 2]*zd[3]*zq[1]*zq[2]*zqb[1])/(64*Pi^4) - 
 (au*gQ[1, 1]*gQb[3, 1]*zq[3]*zqb[1])/(4096*Pi^4) - 
 (27*au*gQ[1, 2]*gQb[3, 2]*zq[3]*zqb[1])/(4096*Pi^4) - 
 (3*au*gQ[1, 3]*gQb[3, 3]*zq[3]*zqb[1])/(256*Pi^4) - 
 (15*au*yd[1, 1]*ydb[1, 3]*zq[3]*zqb[1])/(1024*Pi^4) - 
 (15*au*yd[2, 1]*ydb[2, 3]*zq[3]*zqb[1])/(1024*Pi^4) - 
 (15*au*yd[3, 1]*ydb[3, 3]*zq[3]*zqb[1])/(1024*Pi^4) - 
 (7*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 1]*zq[3]*zqb[1])/(2304*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 1]*zq[3]*zqb[1])/(192*Pi^4) - 
 (7*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 1]*zq[3]*zqb[1])/(2304*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 1]*zq[3]*zqb[1])/(192*Pi^4) - 
 (7*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 1]*zq[3]*zqb[1])/(2304*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 1]*zq[3]*zqb[1])/(192*Pi^4) - 
 (7*gQ[1, 1]*gU[1, 1]*Mb[1]*yub[1, 3]*zq[3]*zqb[1])/(2304*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yub[1, 3]*zq[3]*zqb[1])/(192*Pi^4) + 
 (au*yu[1, 1]*yub[1, 3]*zq[3]*zqb[1])/(1024*Pi^4) - 
 (7*gQ[1, 1]*gU[2, 1]*Mb[1]*yub[2, 3]*zq[3]*zqb[1])/(2304*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yub[2, 3]*zq[3]*zqb[1])/(192*Pi^4) + 
 (au*yu[2, 1]*yub[2, 3]*zq[3]*zqb[1])/(1024*Pi^4) - 
 (7*gQ[1, 1]*gU[3, 1]*Mb[1]*yub[3, 3]*zq[3]*zqb[1])/(2304*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yub[3, 3]*zq[3]*zqb[1])/(192*Pi^4) + 
 (au*yu[3, 1]*yub[3, 3]*zq[3]*zqb[1])/(1024*Pi^4) - 
 (mub*gHc[1]*gQb[3, 1]*zq[1]*zq[3]*zqb[1])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQb[3, 2]*zq[1]*zq[3]*zqb[1])/(256*Pi^4) + 
 (gHb[1]*gQb[3, 1]*M[1]*zq[1]*zq[3]*zqb[1])/(768*Pi^4) - 
 (3*gHb[2]*gQb[3, 2]*M[2]*zq[1]*zq[3]*zqb[1])/(256*Pi^4) - 
 (mub*ydb[1, 3]*zd[1]*zq[1]*zq[3]*zqb[1])/(64*Pi^4) - 
 (mub*ydb[2, 3]*zd[2]*zq[1]*zq[3]*zqb[1])/(64*Pi^4) - 
 (mub*ydb[3, 3]*zd[3]*zq[1]*zq[3]*zqb[1])/(64*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 1]*zq[1]*zqb[1]^2)/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQ[1, 2]*zq[1]*zqb[1]^2)/(256*Pi^4) + 
 (gH[1]*gQ[1, 1]*Mb[1]*zq[1]*zqb[1]^2)/(768*Pi^4) - 
 (3*gH[2]*gQ[1, 2]*Mb[2]*zq[1]*zqb[1]^2)/(256*Pi^4) - 
 (mu*yd[1, 1]*zdb[1]*zq[1]*zqb[1]^2)/(64*Pi^4) - 
 (mu*yd[2, 1]*zdb[2]*zq[1]*zqb[1]^2)/(64*Pi^4) - 
 (mu*yd[3, 1]*zdb[3]*zq[1]*zqb[1]^2)/(64*Pi^4) - 
 (3*au*zq[1]^2*zqb[1]^2)/(128*Pi^4) + (mu*gHcb[1]*gQ[2, 1]*zqb[2])/
  (96*Pi^2) + (mu*g[1]^2*gHcb[1]*gQ[2, 1]*zqb[2])/(15360*Pi^4) + 
 (mu*g[2]^2*gHcb[1]*gQ[2, 1]*zqb[2])/(1024*Pi^4) - 
 (5*mu*gH[1]*gHb[1]*gHcb[1]*gQ[2, 1]*zqb[2])/(4096*Pi^4) - 
 (mu*gH[2]*gHb[2]*gHcb[1]*gQ[2, 1]*zqb[2])/(4096*Pi^4) - 
 (mu*gHc[1]*gHcb[1]^2*gQ[2, 1]*zqb[2])/(4096*Pi^4) - 
 (mu*gH[2]*gHb[1]*gHcb[2]*gQ[2, 1]*zqb[2])/(1024*Pi^4) - 
 (mu*gHc[2]*gHcb[1]*gHcb[2]*gQ[2, 1]*zqb[2])/(4096*Pi^4) + 
 (3*mu*gH[1]*gHb[2]*gHcb[1]*gQ[2, 2]*zqb[2])/(1024*Pi^4) - 
 (3*mu*gHcb[2]*gQ[2, 2]*zqb[2])/(32*Pi^2) - 
 (3*mu*g[1]^2*gHcb[2]*gQ[2, 2]*zqb[2])/(5120*Pi^4) - 
 (21*mu*g[2]^2*gHcb[2]*gQ[2, 2]*zqb[2])/(1024*Pi^4) + 
 (3*mu*gH[1]*gHb[1]*gHcb[2]*gQ[2, 2]*zqb[2])/(4096*Pi^4) + 
 (27*mu*gH[2]*gHb[2]*gHcb[2]*gQ[2, 2]*zqb[2])/(4096*Pi^4) + 
 (3*mu*gHc[1]*gHcb[1]*gHcb[2]*gQ[2, 2]*zqb[2])/(4096*Pi^4) + 
 (15*mu*gHc[2]*gHcb[2]^2*gQ[2, 2]*zqb[2])/(4096*Pi^4) - 
 (7*mu*gHcb[1]*gQ[1, 1]*gQ[2, 1]*gQb[1, 1]*zqb[2])/(110592*Pi^4) + 
 (mu*gHcb[2]*gQ[1, 2]*gQ[2, 1]*gQb[1, 1]*zqb[2])/(12288*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 1]*gQ[2, 2]*gQb[1, 2]*zqb[2])/(4096*Pi^4) + 
 (27*mu*gHcb[2]*gQ[1, 2]*gQ[2, 2]*gQb[1, 2]*zqb[2])/(4096*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 1]*gQ[2, 3]*gQb[1, 3]*zqb[2])/(2304*Pi^4) + 
 (mu*gHcb[2]*gQ[1, 2]*gQ[2, 3]*gQb[1, 3]*zqb[2])/(256*Pi^4) - 
 (7*mu*gHcb[1]*gQ[2, 1]^2*gQb[2, 1]*zqb[2])/(110592*Pi^4) + 
 (mu*gHcb[2]*gQ[2, 1]*gQ[2, 2]*gQb[2, 1]*zqb[2])/(12288*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 1]*gQ[2, 2]*gQb[2, 2]*zqb[2])/(4096*Pi^4) + 
 (27*mu*gHcb[2]*gQ[2, 2]^2*gQb[2, 2]*zqb[2])/(4096*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 1]*gQ[2, 3]*gQb[2, 3]*zqb[2])/(2304*Pi^4) + 
 (mu*gHcb[2]*gQ[2, 2]*gQ[2, 3]*gQb[2, 3]*zqb[2])/(256*Pi^4) - 
 (7*mu*gHcb[1]*gQ[2, 1]*gQ[3, 1]*gQb[3, 1]*zqb[2])/(110592*Pi^4) + 
 (mu*gHcb[2]*gQ[2, 1]*gQ[3, 2]*gQb[3, 1]*zqb[2])/(12288*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 2]*gQ[3, 1]*gQb[3, 2]*zqb[2])/(4096*Pi^4) + 
 (27*mu*gHcb[2]*gQ[2, 2]*gQ[3, 2]*gQb[3, 2]*zqb[2])/(4096*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 3]*gQ[3, 1]*gQb[3, 3]*zqb[2])/(2304*Pi^4) + 
 (mu*gHcb[2]*gQ[2, 3]*gQ[3, 2]*gQb[3, 3]*zqb[2])/(256*Pi^4) - 
 (5*mu*gHcb[1]*gQ[2, 1]*gU[1, 1]*gUb[1, 1]*zqb[2])/(6912*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 3]*gU[1, 1]*gUb[1, 3]*zqb[2])/(288*Pi^4) - 
 (5*mu*gHcb[1]*gQ[2, 1]*gU[2, 1]*gUb[2, 1]*zqb[2])/(6912*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 3]*gU[2, 1]*gUb[2, 3]*zqb[2])/(288*Pi^4) - 
 (5*mu*gHcb[1]*gQ[2, 1]*gU[3, 1]*gUb[3, 1]*zqb[2])/(6912*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 3]*gU[3, 1]*gUb[3, 3]*zqb[2])/(288*Pi^4) - 
 (g[1]^2*gH[1]*gQ[2, 1]*M[1]*zqb[2])/(18432*Pi^4) - 
 (g[2]^2*gH[1]*gQ[2, 1]*M[1]*zqb[2])/(2048*Pi^4) - 
 (g[3]^2*gH[1]*gQ[2, 1]*M[1]*zqb[2])/(2304*Pi^4) + 
 (g[1]^2*gH[2]*gQ[2, 2]*M[2]*zqb[2])/(2048*Pi^4) + 
 (33*g[2]^2*gH[2]*gQ[2, 2]*M[2]*zqb[2])/(2048*Pi^4) + 
 (g[3]^2*gH[2]*gQ[2, 2]*M[2]*zqb[2])/(256*Pi^4) - 
 (gH[1]*gQ[2, 1]*Mb[1]*zqb[2])/(96*Pi^2) + 
 (g[1]^2*gH[1]*gQ[2, 1]*Mb[1]*zqb[2])/(11520*Pi^4) + 
 (g[3]^2*gH[1]*gQ[2, 1]*Mb[1]*zqb[2])/(2304*Pi^4) + 
 (7*gH[1]^2*gHb[1]*gQ[2, 1]*Mb[1]*zqb[2])/(12288*Pi^4) + 
 (gH[1]*gH[2]*gHb[2]*gQ[2, 1]*Mb[1]*zqb[2])/(4096*Pi^4) + 
 (gH[1]*gHc[1]*gHcb[1]*gQ[2, 1]*Mb[1]*zqb[2])/(1536*Pi^4) + 
 (gH[2]*gHc[1]*gHcb[2]*gQ[2, 1]*Mb[1]*zqb[2])/(2048*Pi^4) - 
 (3*gH[1]^2*gHb[2]*gQ[2, 2]*Mb[1]*zqb[2])/(2048*Pi^4) - 
 (3*gH[1]*gHc[1]*gHcb[2]*gQ[2, 2]*Mb[1]*zqb[2])/(2048*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*gQ[2, 1]*gQb[1, 1]*Mb[1]*zqb[2])/(36864*Pi^4) - 
 (gH[2]*gQ[1, 1]*gQ[2, 1]*gQb[1, 2]*Mb[1]*zqb[2])/(6144*Pi^4) + 
 (gH[1]*gQ[1, 1]*gQ[2, 2]*gQb[1, 2]*Mb[1]*zqb[2])/(4096*Pi^4) + 
 (gH[1]*gQ[1, 1]*gQ[2, 3]*gQb[1, 3]*Mb[1]*zqb[2])/(2304*Pi^4) + 
 (5*gH[1]*gQ[2, 1]^2*gQb[2, 1]*Mb[1]*zqb[2])/(36864*Pi^4) - 
 (gH[2]*gQ[2, 1]^2*gQb[2, 2]*Mb[1]*zqb[2])/(6144*Pi^4) + 
 (gH[1]*gQ[2, 1]*gQ[2, 2]*gQb[2, 2]*Mb[1]*zqb[2])/(4096*Pi^4) + 
 (gH[1]*gQ[2, 1]*gQ[2, 3]*gQb[2, 3]*Mb[1]*zqb[2])/(2304*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*gQ[3, 1]*gQb[3, 1]*Mb[1]*zqb[2])/(36864*Pi^4) - 
 (gH[2]*gQ[2, 1]*gQ[3, 1]*gQb[3, 2]*Mb[1]*zqb[2])/(6144*Pi^4) + 
 (gH[1]*gQ[2, 2]*gQ[3, 1]*gQb[3, 2]*Mb[1]*zqb[2])/(4096*Pi^4) + 
 (gH[1]*gQ[2, 3]*gQ[3, 1]*gQb[3, 3]*Mb[1]*zqb[2])/(2304*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*gU[1, 1]*gUb[1, 1]*Mb[1]*zqb[2])/(3456*Pi^4) + 
 (gH[1]*gQ[2, 3]*gU[1, 1]*gUb[1, 3]*Mb[1]*zqb[2])/(288*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*gU[2, 1]*gUb[2, 1]*Mb[1]*zqb[2])/(3456*Pi^4) + 
 (gH[1]*gQ[2, 3]*gU[2, 1]*gUb[2, 3]*Mb[1]*zqb[2])/(288*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*gU[3, 1]*gUb[3, 1]*Mb[1]*zqb[2])/(3456*Pi^4) + 
 (gH[1]*gQ[2, 3]*gU[3, 1]*gUb[3, 3]*Mb[1]*zqb[2])/(288*Pi^4) + 
 (gH[2]^2*gHb[1]*gQ[2, 1]*Mb[2]*zqb[2])/(2048*Pi^4) + 
 (gH[2]*gHc[2]*gHcb[1]*gQ[2, 1]*Mb[2]*zqb[2])/(2048*Pi^4) + 
 (3*gH[2]*gQ[2, 2]*Mb[2]*zqb[2])/(32*Pi^2) - 
 (g[1]^2*gH[2]*gQ[2, 2]*Mb[2]*zqb[2])/(1280*Pi^4) + 
 (3*g[2]^2*gH[2]*gQ[2, 2]*Mb[2]*zqb[2])/(256*Pi^4) - 
 (g[3]^2*gH[2]*gQ[2, 2]*Mb[2]*zqb[2])/(256*Pi^4) - 
 (3*gH[1]*gH[2]*gHb[1]*gQ[2, 2]*Mb[2]*zqb[2])/(4096*Pi^4) - 
 (15*gH[2]^2*gHb[2]*gQ[2, 2]*Mb[2]*zqb[2])/(4096*Pi^4) - 
 (3*gH[1]*gHc[2]*gHcb[1]*gQ[2, 2]*Mb[2]*zqb[2])/(2048*Pi^4) - 
 (3*gH[2]*gHc[2]*gHcb[2]*gQ[2, 2]*Mb[2]*zqb[2])/(512*Pi^4) - 
 (gH[2]*gQ[1, 2]*gQ[2, 1]*gQb[1, 1]*Mb[2]*zqb[2])/(12288*Pi^4) + 
 (gH[1]*gQ[1, 2]*gQ[2, 2]*gQb[1, 1]*Mb[2]*zqb[2])/(2048*Pi^4) - 
 (39*gH[2]*gQ[1, 2]*gQ[2, 2]*gQb[1, 2]*Mb[2]*zqb[2])/(4096*Pi^4) - 
 (gH[2]*gQ[1, 2]*gQ[2, 3]*gQb[1, 3]*Mb[2]*zqb[2])/(256*Pi^4) - 
 (gH[2]*gQ[2, 1]*gQ[2, 2]*gQb[2, 1]*Mb[2]*zqb[2])/(12288*Pi^4) + 
 (gH[1]*gQ[2, 2]^2*gQb[2, 1]*Mb[2]*zqb[2])/(2048*Pi^4) - 
 (39*gH[2]*gQ[2, 2]^2*gQb[2, 2]*Mb[2]*zqb[2])/(4096*Pi^4) - 
 (gH[2]*gQ[2, 2]*gQ[2, 3]*gQb[2, 3]*Mb[2]*zqb[2])/(256*Pi^4) - 
 (gH[2]*gQ[2, 1]*gQ[3, 2]*gQb[3, 1]*Mb[2]*zqb[2])/(12288*Pi^4) + 
 (gH[1]*gQ[2, 2]*gQ[3, 2]*gQb[3, 1]*Mb[2]*zqb[2])/(2048*Pi^4) - 
 (39*gH[2]*gQ[2, 2]*gQ[3, 2]*gQb[3, 2]*Mb[2]*zqb[2])/(4096*Pi^4) - 
 (gH[2]*gQ[2, 3]*gQ[3, 2]*gQb[3, 3]*Mb[2]*zqb[2])/(256*Pi^4) + 
 (gH[1]*gQ[1, 3]*gQ[2, 3]*gQb[1, 1]*Mb[3]*zqb[2])/(1152*Pi^4) - 
 (gH[2]*gQ[1, 3]*gQ[2, 3]*gQb[1, 2]*Mb[3]*zqb[2])/(128*Pi^4) + 
 (gH[1]*gQ[2, 3]^2*gQb[2, 1]*Mb[3]*zqb[2])/(1152*Pi^4) - 
 (gH[2]*gQ[2, 3]^2*gQb[2, 2]*Mb[3]*zqb[2])/(128*Pi^4) + 
 (gH[1]*gQ[2, 3]*gQ[3, 3]*gQb[3, 1]*Mb[3]*zqb[2])/(1152*Pi^4) - 
 (gH[2]*gQ[2, 3]*gQ[3, 3]*gQb[3, 2]*Mb[3]*zqb[2])/(128*Pi^4) + 
 (gH[1]*gQ[2, 3]*gU[1, 3]*gUb[1, 1]*Mb[3]*zqb[2])/(288*Pi^4) + 
 (gH[1]*gQ[2, 3]*gU[2, 3]*gUb[2, 1]*Mb[3]*zqb[2])/(288*Pi^4) + 
 (gH[1]*gQ[2, 3]*gU[3, 3]*gUb[3, 1]*Mb[3]*zqb[2])/(288*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*yd[1, 2]*ydb[1, 1]*zqb[2])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[1, 2]*yd[1, 2]*ydb[1, 1]*zqb[2])/(1024*Pi^4) - 
 (gH[1]*gQ[1, 1]*Mb[1]*yd[1, 2]*ydb[1, 1]*zqb[2])/(3072*Pi^4) - 
 (9*gH[2]*gQ[1, 2]*Mb[2]*yd[1, 2]*ydb[1, 1]*zqb[2])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*yd[1, 2]*ydb[1, 2]*zqb[2])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[2, 2]*yd[1, 2]*ydb[1, 2]*zqb[2])/(1024*Pi^4) - 
 (gH[1]*gQ[2, 1]*Mb[1]*yd[1, 2]*ydb[1, 2]*zqb[2])/(3072*Pi^4) - 
 (9*gH[2]*gQ[2, 2]*Mb[2]*yd[1, 2]*ydb[1, 2]*zqb[2])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*yd[1, 2]*ydb[1, 3]*zqb[2])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[3, 2]*yd[1, 2]*ydb[1, 3]*zqb[2])/(1024*Pi^4) - 
 (gH[1]*gQ[3, 1]*Mb[1]*yd[1, 2]*ydb[1, 3]*zqb[2])/(3072*Pi^4) - 
 (9*gH[2]*gQ[3, 2]*Mb[2]*yd[1, 2]*ydb[1, 3]*zqb[2])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*yd[2, 2]*ydb[2, 1]*zqb[2])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[1, 2]*yd[2, 2]*ydb[2, 1]*zqb[2])/(1024*Pi^4) - 
 (gH[1]*gQ[1, 1]*Mb[1]*yd[2, 2]*ydb[2, 1]*zqb[2])/(3072*Pi^4) - 
 (9*gH[2]*gQ[1, 2]*Mb[2]*yd[2, 2]*ydb[2, 1]*zqb[2])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*yd[2, 2]*ydb[2, 2]*zqb[2])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[2, 2]*yd[2, 2]*ydb[2, 2]*zqb[2])/(1024*Pi^4) - 
 (gH[1]*gQ[2, 1]*Mb[1]*yd[2, 2]*ydb[2, 2]*zqb[2])/(3072*Pi^4) - 
 (9*gH[2]*gQ[2, 2]*Mb[2]*yd[2, 2]*ydb[2, 2]*zqb[2])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*yd[2, 2]*ydb[2, 3]*zqb[2])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[3, 2]*yd[2, 2]*ydb[2, 3]*zqb[2])/(1024*Pi^4) - 
 (gH[1]*gQ[3, 1]*Mb[1]*yd[2, 2]*ydb[2, 3]*zqb[2])/(3072*Pi^4) - 
 (9*gH[2]*gQ[3, 2]*Mb[2]*yd[2, 2]*ydb[2, 3]*zqb[2])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*yd[3, 2]*ydb[3, 1]*zqb[2])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[1, 2]*yd[3, 2]*ydb[3, 1]*zqb[2])/(1024*Pi^4) - 
 (gH[1]*gQ[1, 1]*Mb[1]*yd[3, 2]*ydb[3, 1]*zqb[2])/(3072*Pi^4) - 
 (9*gH[2]*gQ[1, 2]*Mb[2]*yd[3, 2]*ydb[3, 1]*zqb[2])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*yd[3, 2]*ydb[3, 2]*zqb[2])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[2, 2]*yd[3, 2]*ydb[3, 2]*zqb[2])/(1024*Pi^4) - 
 (gH[1]*gQ[2, 1]*Mb[1]*yd[3, 2]*ydb[3, 2]*zqb[2])/(3072*Pi^4) - 
 (9*gH[2]*gQ[2, 2]*Mb[2]*yd[3, 2]*ydb[3, 2]*zqb[2])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*yd[3, 2]*ydb[3, 3]*zqb[2])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[3, 2]*yd[3, 2]*ydb[3, 3]*zqb[2])/(1024*Pi^4) - 
 (gH[1]*gQ[3, 1]*Mb[1]*yd[3, 2]*ydb[3, 3]*zqb[2])/(3072*Pi^4) - 
 (9*gH[2]*gQ[3, 2]*Mb[2]*yd[3, 2]*ydb[3, 3]*zqb[2])/(1024*Pi^4) + 
 (5*au*gH[1]*gUb[1, 1]*yu[1, 2]*zqb[2])/(768*Pi^4) + 
 (5*au*gH[1]*gUb[2, 1]*yu[2, 2]*zqb[2])/(768*Pi^4) + 
 (5*au*gH[1]*gUb[3, 1]*yu[3, 2]*zqb[2])/(768*Pi^4) - 
 (5*mu*gHcb[1]*gQ[1, 1]*yu[1, 2]*yub[1, 1]*zqb[2])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[1, 2]*yu[1, 2]*yub[1, 1]*zqb[2])/(1024*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*Mb[1]*yu[1, 2]*yub[1, 1]*zqb[2])/(3072*Pi^4) - 
 (3*gH[2]*gQ[1, 2]*Mb[2]*yu[1, 2]*yub[1, 1]*zqb[2])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[2, 1]*yu[1, 2]*yub[1, 2]*zqb[2])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[2, 2]*yu[1, 2]*yub[1, 2]*zqb[2])/(1024*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*Mb[1]*yu[1, 2]*yub[1, 2]*zqb[2])/(3072*Pi^4) - 
 (3*gH[2]*gQ[2, 2]*Mb[2]*yu[1, 2]*yub[1, 2]*zqb[2])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[3, 1]*yu[1, 2]*yub[1, 3]*zqb[2])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[3, 2]*yu[1, 2]*yub[1, 3]*zqb[2])/(1024*Pi^4) + 
 (5*gH[1]*gQ[3, 1]*Mb[1]*yu[1, 2]*yub[1, 3]*zqb[2])/(3072*Pi^4) - 
 (3*gH[2]*gQ[3, 2]*Mb[2]*yu[1, 2]*yub[1, 3]*zqb[2])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[1, 1]*yu[2, 2]*yub[2, 1]*zqb[2])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[1, 2]*yu[2, 2]*yub[2, 1]*zqb[2])/(1024*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*Mb[1]*yu[2, 2]*yub[2, 1]*zqb[2])/(3072*Pi^4) - 
 (3*gH[2]*gQ[1, 2]*Mb[2]*yu[2, 2]*yub[2, 1]*zqb[2])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[2, 1]*yu[2, 2]*yub[2, 2]*zqb[2])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[2, 2]*yu[2, 2]*yub[2, 2]*zqb[2])/(1024*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*Mb[1]*yu[2, 2]*yub[2, 2]*zqb[2])/(3072*Pi^4) - 
 (3*gH[2]*gQ[2, 2]*Mb[2]*yu[2, 2]*yub[2, 2]*zqb[2])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[3, 1]*yu[2, 2]*yub[2, 3]*zqb[2])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[3, 2]*yu[2, 2]*yub[2, 3]*zqb[2])/(1024*Pi^4) + 
 (5*gH[1]*gQ[3, 1]*Mb[1]*yu[2, 2]*yub[2, 3]*zqb[2])/(3072*Pi^4) - 
 (3*gH[2]*gQ[3, 2]*Mb[2]*yu[2, 2]*yub[2, 3]*zqb[2])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[1, 1]*yu[3, 2]*yub[3, 1]*zqb[2])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[1, 2]*yu[3, 2]*yub[3, 1]*zqb[2])/(1024*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*Mb[1]*yu[3, 2]*yub[3, 1]*zqb[2])/(3072*Pi^4) - 
 (3*gH[2]*gQ[1, 2]*Mb[2]*yu[3, 2]*yub[3, 1]*zqb[2])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[2, 1]*yu[3, 2]*yub[3, 2]*zqb[2])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[2, 2]*yu[3, 2]*yub[3, 2]*zqb[2])/(1024*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*Mb[1]*yu[3, 2]*yub[3, 2]*zqb[2])/(3072*Pi^4) - 
 (3*gH[2]*gQ[2, 2]*Mb[2]*yu[3, 2]*yub[3, 2]*zqb[2])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[3, 1]*yu[3, 2]*yub[3, 3]*zqb[2])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[3, 2]*yu[3, 2]*yub[3, 3]*zqb[2])/(1024*Pi^4) + 
 (5*gH[1]*gQ[3, 1]*Mb[1]*yu[3, 2]*yub[3, 3]*zqb[2])/(3072*Pi^4) - 
 (3*gH[2]*gQ[3, 2]*Mb[2]*yu[3, 2]*yub[3, 3]*zqb[2])/(1024*Pi^4) + 
 (5*mu*gQ[2, 1]*gQb[1, 1]*yd[1, 1]*zdb[1]*zqb[2])/(9216*Pi^4) - 
 (21*mu*gQ[2, 2]*gQb[1, 2]*yd[1, 1]*zdb[1]*zqb[2])/(1024*Pi^4) - 
 (mu*gQ[2, 3]*gQb[1, 3]*yd[1, 1]*zdb[1]*zqb[2])/(192*Pi^4) + 
 (mu*yd[1, 2]*zdb[1]*zqb[2])/(8*Pi^2) + (mu*g[1]^2*yd[1, 2]*zdb[1]*zqb[2])/
  (768*Pi^4) + (3*mu*g[2]^2*yd[1, 2]*zdb[1]*zqb[2])/(256*Pi^4) + 
 (mu*g[3]^2*yd[1, 2]*zdb[1]*zqb[2])/(96*Pi^4) + 
 (mu*gH[1]*gHb[1]*yd[1, 2]*zdb[1]*zqb[2])/(1024*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yd[1, 2]*zdb[1]*zqb[2])/(1024*Pi^4) + 
 (mu*gHc[1]*gHcb[1]*yd[1, 2]*zdb[1]*zqb[2])/(1024*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yd[1, 2]*zdb[1]*zqb[2])/(1024*Pi^4) + 
 (5*mu*gQ[2, 1]*gQb[2, 1]*yd[1, 2]*zdb[1]*zqb[2])/(9216*Pi^4) - 
 (21*mu*gQ[2, 2]*gQb[2, 2]*yd[1, 2]*zdb[1]*zqb[2])/(1024*Pi^4) - 
 (mu*gQ[2, 3]*gQb[2, 3]*yd[1, 2]*zdb[1]*zqb[2])/(192*Pi^4) + 
 (3*gH[2]*gHc[2]*Mb[2]*yd[1, 2]*zdb[1]*zqb[2])/(256*Pi^4) + 
 (5*mu*gQ[2, 1]*gQb[3, 1]*yd[1, 3]*zdb[1]*zqb[2])/(9216*Pi^4) - 
 (21*mu*gQ[2, 2]*gQb[3, 2]*yd[1, 3]*zdb[1]*zqb[2])/(1024*Pi^4) - 
 (mu*gQ[2, 3]*gQb[3, 3]*yd[1, 3]*zdb[1]*zqb[2])/(192*Pi^4) - 
 (3*mu*yd[1, 1]*yd[1, 2]*ydb[1, 1]*zdb[1]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 2]^2*ydb[1, 2]*zdb[1]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*yd[1, 3]*ydb[1, 3]*zdb[1]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[2, 2]*ydb[2, 1]*zdb[1]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*yd[2, 2]*ydb[2, 2]*zdb[1]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*yd[2, 2]*ydb[2, 3]*zdb[1]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[3, 2]*ydb[3, 1]*zdb[1]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*yd[3, 2]*ydb[3, 2]*zdb[1]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*yd[3, 2]*ydb[3, 3]*zdb[1]*zqb[2])/(256*Pi^4) + 
 (mu*yd[1, 1]*yu[1, 2]*yub[1, 1]*zdb[1]*zqb[2])/(256*Pi^4) + 
 (mu*yd[1, 2]*yu[1, 2]*yub[1, 2]*zdb[1]*zqb[2])/(256*Pi^4) + 
 (mu*yd[1, 3]*yu[1, 2]*yub[1, 3]*zdb[1]*zqb[2])/(256*Pi^4) + 
 (mu*yd[1, 1]*yu[2, 2]*yub[2, 1]*zdb[1]*zqb[2])/(256*Pi^4) + 
 (mu*yd[1, 2]*yu[2, 2]*yub[2, 2]*zdb[1]*zqb[2])/(256*Pi^4) + 
 (mu*yd[1, 3]*yu[2, 2]*yub[2, 3]*zdb[1]*zqb[2])/(256*Pi^4) + 
 (mu*yd[1, 1]*yu[3, 2]*yub[3, 1]*zdb[1]*zqb[2])/(256*Pi^4) + 
 (mu*yd[1, 2]*yu[3, 2]*yub[3, 2]*zdb[1]*zqb[2])/(256*Pi^4) + 
 (mu*yd[1, 3]*yu[3, 2]*yub[3, 3]*zdb[1]*zqb[2])/(256*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 1]*zd[1]*zdb[1]*zqb[2])/(3072*Pi^4) + 
 (15*mu*gHcb[2]*gQ[2, 2]*zd[1]*zdb[1]*zqb[2])/(1024*Pi^4) - 
 (5*mu*yd[1, 2]*zd[1]*zdb[1]^2*zqb[2])/(256*Pi^4) + 
 (5*mu*gQ[2, 1]*gQb[1, 1]*yd[2, 1]*zdb[2]*zqb[2])/(9216*Pi^4) - 
 (21*mu*gQ[2, 2]*gQb[1, 2]*yd[2, 1]*zdb[2]*zqb[2])/(1024*Pi^4) - 
 (mu*gQ[2, 3]*gQb[1, 3]*yd[2, 1]*zdb[2]*zqb[2])/(192*Pi^4) + 
 (mu*yd[2, 2]*zdb[2]*zqb[2])/(8*Pi^2) + (mu*g[1]^2*yd[2, 2]*zdb[2]*zqb[2])/
  (768*Pi^4) + (3*mu*g[2]^2*yd[2, 2]*zdb[2]*zqb[2])/(256*Pi^4) + 
 (mu*g[3]^2*yd[2, 2]*zdb[2]*zqb[2])/(96*Pi^4) + 
 (mu*gH[1]*gHb[1]*yd[2, 2]*zdb[2]*zqb[2])/(1024*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yd[2, 2]*zdb[2]*zqb[2])/(1024*Pi^4) + 
 (mu*gHc[1]*gHcb[1]*yd[2, 2]*zdb[2]*zqb[2])/(1024*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yd[2, 2]*zdb[2]*zqb[2])/(1024*Pi^4) + 
 (5*mu*gQ[2, 1]*gQb[2, 1]*yd[2, 2]*zdb[2]*zqb[2])/(9216*Pi^4) - 
 (21*mu*gQ[2, 2]*gQb[2, 2]*yd[2, 2]*zdb[2]*zqb[2])/(1024*Pi^4) - 
 (mu*gQ[2, 3]*gQb[2, 3]*yd[2, 2]*zdb[2]*zqb[2])/(192*Pi^4) + 
 (3*gH[2]*gHc[2]*Mb[2]*yd[2, 2]*zdb[2]*zqb[2])/(256*Pi^4) + 
 (5*mu*gQ[2, 1]*gQb[3, 1]*yd[2, 3]*zdb[2]*zqb[2])/(9216*Pi^4) - 
 (21*mu*gQ[2, 2]*gQb[3, 2]*yd[2, 3]*zdb[2]*zqb[2])/(1024*Pi^4) - 
 (mu*gQ[2, 3]*gQb[3, 3]*yd[2, 3]*zdb[2]*zqb[2])/(192*Pi^4) - 
 (3*mu*yd[1, 2]*yd[2, 1]*ydb[1, 1]*zdb[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*yd[2, 2]*ydb[1, 2]*zdb[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*yd[2, 3]*ydb[1, 3]*zdb[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[2, 1]*yd[2, 2]*ydb[2, 1]*zdb[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[2, 2]^2*ydb[2, 2]*zdb[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[2, 2]*yd[2, 3]*ydb[2, 3]*zdb[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[2, 1]*yd[3, 2]*ydb[3, 1]*zdb[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[2, 2]*yd[3, 2]*ydb[3, 2]*zdb[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[2, 3]*yd[3, 2]*ydb[3, 3]*zdb[2]*zqb[2])/(256*Pi^4) + 
 (mu*yd[2, 1]*yu[1, 2]*yub[1, 1]*zdb[2]*zqb[2])/(256*Pi^4) + 
 (mu*yd[2, 2]*yu[1, 2]*yub[1, 2]*zdb[2]*zqb[2])/(256*Pi^4) + 
 (mu*yd[2, 3]*yu[1, 2]*yub[1, 3]*zdb[2]*zqb[2])/(256*Pi^4) + 
 (mu*yd[2, 1]*yu[2, 2]*yub[2, 1]*zdb[2]*zqb[2])/(256*Pi^4) + 
 (mu*yd[2, 2]*yu[2, 2]*yub[2, 2]*zdb[2]*zqb[2])/(256*Pi^4) + 
 (mu*yd[2, 3]*yu[2, 2]*yub[2, 3]*zdb[2]*zqb[2])/(256*Pi^4) + 
 (mu*yd[2, 1]*yu[3, 2]*yub[3, 1]*zdb[2]*zqb[2])/(256*Pi^4) + 
 (mu*yd[2, 2]*yu[3, 2]*yub[3, 2]*zdb[2]*zqb[2])/(256*Pi^4) + 
 (mu*yd[2, 3]*yu[3, 2]*yub[3, 3]*zdb[2]*zqb[2])/(256*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 1]*zd[2]*zdb[2]*zqb[2])/(3072*Pi^4) + 
 (15*mu*gHcb[2]*gQ[2, 2]*zd[2]*zdb[2]*zqb[2])/(1024*Pi^4) - 
 (5*mu*yd[2, 2]*zd[1]*zdb[1]*zdb[2]*zqb[2])/(256*Pi^4) - 
 (5*mu*yd[1, 2]*zd[2]*zdb[1]*zdb[2]*zqb[2])/(256*Pi^4) - 
 (5*mu*yd[2, 2]*zd[2]*zdb[2]^2*zqb[2])/(256*Pi^4) + 
 (5*mu*gQ[2, 1]*gQb[1, 1]*yd[3, 1]*zdb[3]*zqb[2])/(9216*Pi^4) - 
 (21*mu*gQ[2, 2]*gQb[1, 2]*yd[3, 1]*zdb[3]*zqb[2])/(1024*Pi^4) - 
 (mu*gQ[2, 3]*gQb[1, 3]*yd[3, 1]*zdb[3]*zqb[2])/(192*Pi^4) + 
 (mu*yd[3, 2]*zdb[3]*zqb[2])/(8*Pi^2) + (mu*g[1]^2*yd[3, 2]*zdb[3]*zqb[2])/
  (768*Pi^4) + (3*mu*g[2]^2*yd[3, 2]*zdb[3]*zqb[2])/(256*Pi^4) + 
 (mu*g[3]^2*yd[3, 2]*zdb[3]*zqb[2])/(96*Pi^4) + 
 (mu*gH[1]*gHb[1]*yd[3, 2]*zdb[3]*zqb[2])/(1024*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yd[3, 2]*zdb[3]*zqb[2])/(1024*Pi^4) + 
 (mu*gHc[1]*gHcb[1]*yd[3, 2]*zdb[3]*zqb[2])/(1024*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yd[3, 2]*zdb[3]*zqb[2])/(1024*Pi^4) + 
 (5*mu*gQ[2, 1]*gQb[2, 1]*yd[3, 2]*zdb[3]*zqb[2])/(9216*Pi^4) - 
 (21*mu*gQ[2, 2]*gQb[2, 2]*yd[3, 2]*zdb[3]*zqb[2])/(1024*Pi^4) - 
 (mu*gQ[2, 3]*gQb[2, 3]*yd[3, 2]*zdb[3]*zqb[2])/(192*Pi^4) + 
 (3*gH[2]*gHc[2]*Mb[2]*yd[3, 2]*zdb[3]*zqb[2])/(256*Pi^4) + 
 (5*mu*gQ[2, 1]*gQb[3, 1]*yd[3, 3]*zdb[3]*zqb[2])/(9216*Pi^4) - 
 (21*mu*gQ[2, 2]*gQb[3, 2]*yd[3, 3]*zdb[3]*zqb[2])/(1024*Pi^4) - 
 (mu*gQ[2, 3]*gQb[3, 3]*yd[3, 3]*zdb[3]*zqb[2])/(192*Pi^4) - 
 (3*mu*yd[1, 2]*yd[3, 1]*ydb[1, 1]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*yd[3, 2]*ydb[1, 2]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*yd[3, 3]*ydb[1, 3]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[2, 2]*yd[3, 1]*ydb[2, 1]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[2, 2]*yd[3, 2]*ydb[2, 2]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[2, 2]*yd[3, 3]*ydb[2, 3]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[3, 1]*yd[3, 2]*ydb[3, 1]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[3, 2]^2*ydb[3, 2]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (3*mu*yd[3, 2]*yd[3, 3]*ydb[3, 3]*zdb[3]*zqb[2])/(256*Pi^4) + 
 (mu*yd[3, 1]*yu[1, 2]*yub[1, 1]*zdb[3]*zqb[2])/(256*Pi^4) + 
 (mu*yd[3, 2]*yu[1, 2]*yub[1, 2]*zdb[3]*zqb[2])/(256*Pi^4) + 
 (mu*yd[3, 3]*yu[1, 2]*yub[1, 3]*zdb[3]*zqb[2])/(256*Pi^4) + 
 (mu*yd[3, 1]*yu[2, 2]*yub[2, 1]*zdb[3]*zqb[2])/(256*Pi^4) + 
 (mu*yd[3, 2]*yu[2, 2]*yub[2, 2]*zdb[3]*zqb[2])/(256*Pi^4) + 
 (mu*yd[3, 3]*yu[2, 2]*yub[2, 3]*zdb[3]*zqb[2])/(256*Pi^4) + 
 (mu*yd[3, 1]*yu[3, 2]*yub[3, 1]*zdb[3]*zqb[2])/(256*Pi^4) + 
 (mu*yd[3, 2]*yu[3, 2]*yub[3, 2]*zdb[3]*zqb[2])/(256*Pi^4) + 
 (mu*yd[3, 3]*yu[3, 2]*yub[3, 3]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 1]*zd[3]*zdb[3]*zqb[2])/(3072*Pi^4) + 
 (15*mu*gHcb[2]*gQ[2, 2]*zd[3]*zdb[3]*zqb[2])/(1024*Pi^4) - 
 (5*mu*yd[3, 2]*zd[1]*zdb[1]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (5*mu*yd[1, 2]*zd[3]*zdb[1]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (5*mu*yd[3, 2]*zd[2]*zdb[2]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (5*mu*yd[2, 2]*zd[3]*zdb[2]*zdb[3]*zqb[2])/(256*Pi^4) - 
 (5*mu*yd[3, 2]*zd[3]*zdb[3]^2*zqb[2])/(256*Pi^4) - 
 (au*gQ[2, 1]*gQb[1, 1]*zq[1]*zqb[2])/(4096*Pi^4) - 
 (27*au*gQ[2, 2]*gQb[1, 2]*zq[1]*zqb[2])/(4096*Pi^4) - 
 (3*au*gQ[2, 3]*gQb[1, 3]*zq[1]*zqb[2])/(256*Pi^4) - 
 (15*au*yd[1, 2]*ydb[1, 1]*zq[1]*zqb[2])/(1024*Pi^4) - 
 (15*au*yd[2, 2]*ydb[2, 1]*zq[1]*zqb[2])/(1024*Pi^4) - 
 (15*au*yd[3, 2]*ydb[3, 1]*zq[1]*zqb[2])/(1024*Pi^4) - 
 (7*gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 2]*zq[1]*zqb[2])/(2304*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 2]*zq[1]*zqb[2])/(192*Pi^4) - 
 (7*gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 2]*zq[1]*zqb[2])/(2304*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 2]*zq[1]*zqb[2])/(192*Pi^4) - 
 (7*gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 2]*zq[1]*zqb[2])/(2304*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 2]*zq[1]*zqb[2])/(192*Pi^4) - 
 (7*gQ[2, 1]*gU[1, 1]*Mb[1]*yub[1, 1]*zq[1]*zqb[2])/(2304*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yub[1, 1]*zq[1]*zqb[2])/(192*Pi^4) + 
 (au*yu[1, 2]*yub[1, 1]*zq[1]*zqb[2])/(1024*Pi^4) - 
 (7*gQ[2, 1]*gU[2, 1]*Mb[1]*yub[2, 1]*zq[1]*zqb[2])/(2304*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yub[2, 1]*zq[1]*zqb[2])/(192*Pi^4) + 
 (au*yu[2, 2]*yub[2, 1]*zq[1]*zqb[2])/(1024*Pi^4) - 
 (7*gQ[2, 1]*gU[3, 1]*Mb[1]*yub[3, 1]*zq[1]*zqb[2])/(2304*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yub[3, 1]*zq[1]*zqb[2])/(192*Pi^4) + 
 (au*yu[3, 2]*yub[3, 1]*zq[1]*zqb[2])/(1024*Pi^4) + 
 (au*zq[2]*zqb[2])/(8*Pi^2) + (5*au*g[1]^2*zq[2]*zqb[2])/(1536*Pi^4) + 
 (15*au*g[2]^2*zq[2]*zqb[2])/(512*Pi^4) + (5*au*g[3]^2*zq[2]*zqb[2])/
  (192*Pi^4) - (15*au*gH[1]*gHb[1]*zq[2]*zqb[2])/(4096*Pi^4) - 
 (45*au*gH[2]*gHb[2]*zq[2]*zqb[2])/(4096*Pi^4) - 
 (au*gQ[2, 1]*gQb[2, 1]*zq[2]*zqb[2])/(4096*Pi^4) - 
 (27*au*gQ[2, 2]*gQb[2, 2]*zq[2]*zqb[2])/(4096*Pi^4) - 
 (3*au*gQ[2, 3]*gQb[2, 3]*zq[2]*zqb[2])/(256*Pi^4) - 
 (15*au*yd[1, 2]*ydb[1, 2]*zq[2]*zqb[2])/(1024*Pi^4) - 
 (15*au*yd[2, 2]*ydb[2, 2]*zq[2]*zqb[2])/(1024*Pi^4) - 
 (15*au*yd[3, 2]*ydb[3, 2]*zq[2]*zqb[2])/(1024*Pi^4) - 
 (7*gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2]*zq[2]*zqb[2])/(2304*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2]*zq[2]*zqb[2])/(192*Pi^4) - 
 (7*gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2]*zq[2]*zqb[2])/(2304*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2]*zq[2]*zqb[2])/(192*Pi^4) - 
 (7*gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2]*zq[2]*zqb[2])/(2304*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2]*zq[2]*zqb[2])/(192*Pi^4) - 
 (7*gQ[2, 1]*gU[1, 1]*Mb[1]*yub[1, 2]*zq[2]*zqb[2])/(2304*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yub[1, 2]*zq[2]*zqb[2])/(192*Pi^4) + 
 (au*yu[1, 2]*yub[1, 2]*zq[2]*zqb[2])/(1024*Pi^4) - 
 (7*gQ[2, 1]*gU[2, 1]*Mb[1]*yub[2, 2]*zq[2]*zqb[2])/(2304*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yub[2, 2]*zq[2]*zqb[2])/(192*Pi^4) + 
 (au*yu[2, 2]*yub[2, 2]*zq[2]*zqb[2])/(1024*Pi^4) - 
 (7*gQ[2, 1]*gU[3, 1]*Mb[1]*yub[3, 2]*zq[2]*zqb[2])/(2304*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yub[3, 2]*zq[2]*zqb[2])/(192*Pi^4) + 
 (au*yu[3, 2]*yub[3, 2]*zq[2]*zqb[2])/(1024*Pi^4) - 
 (mub*gHc[1]*gQb[1, 1]*zq[1]*zq[2]*zqb[2])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQb[1, 2]*zq[1]*zq[2]*zqb[2])/(256*Pi^4) + 
 (gHb[1]*gQb[1, 1]*M[1]*zq[1]*zq[2]*zqb[2])/(768*Pi^4) - 
 (3*gHb[2]*gQb[1, 2]*M[2]*zq[1]*zq[2]*zqb[2])/(256*Pi^4) - 
 (mub*ydb[1, 1]*zd[1]*zq[1]*zq[2]*zqb[2])/(64*Pi^4) - 
 (mub*ydb[2, 1]*zd[2]*zq[1]*zq[2]*zqb[2])/(64*Pi^4) - 
 (mub*ydb[3, 1]*zd[3]*zq[1]*zq[2]*zqb[2])/(64*Pi^4) - 
 (mub*gHc[1]*gQb[2, 1]*zq[2]^2*zqb[2])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQb[2, 2]*zq[2]^2*zqb[2])/(256*Pi^4) + 
 (gHb[1]*gQb[2, 1]*M[1]*zq[2]^2*zqb[2])/(768*Pi^4) - 
 (3*gHb[2]*gQb[2, 2]*M[2]*zq[2]^2*zqb[2])/(256*Pi^4) - 
 (mub*ydb[1, 2]*zd[1]*zq[2]^2*zqb[2])/(64*Pi^4) - 
 (mub*ydb[2, 2]*zd[2]*zq[2]^2*zqb[2])/(64*Pi^4) - 
 (mub*ydb[3, 2]*zd[3]*zq[2]^2*zqb[2])/(64*Pi^4) - 
 (au*gQ[2, 1]*gQb[3, 1]*zq[3]*zqb[2])/(4096*Pi^4) - 
 (27*au*gQ[2, 2]*gQb[3, 2]*zq[3]*zqb[2])/(4096*Pi^4) - 
 (3*au*gQ[2, 3]*gQb[3, 3]*zq[3]*zqb[2])/(256*Pi^4) - 
 (15*au*yd[1, 2]*ydb[1, 3]*zq[3]*zqb[2])/(1024*Pi^4) - 
 (15*au*yd[2, 2]*ydb[2, 3]*zq[3]*zqb[2])/(1024*Pi^4) - 
 (15*au*yd[3, 2]*ydb[3, 3]*zq[3]*zqb[2])/(1024*Pi^4) - 
 (7*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 2]*zq[3]*zqb[2])/(2304*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 2]*zq[3]*zqb[2])/(192*Pi^4) - 
 (7*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 2]*zq[3]*zqb[2])/(2304*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 2]*zq[3]*zqb[2])/(192*Pi^4) - 
 (7*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 2]*zq[3]*zqb[2])/(2304*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 2]*zq[3]*zqb[2])/(192*Pi^4) - 
 (7*gQ[2, 1]*gU[1, 1]*Mb[1]*yub[1, 3]*zq[3]*zqb[2])/(2304*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yub[1, 3]*zq[3]*zqb[2])/(192*Pi^4) + 
 (au*yu[1, 2]*yub[1, 3]*zq[3]*zqb[2])/(1024*Pi^4) - 
 (7*gQ[2, 1]*gU[2, 1]*Mb[1]*yub[2, 3]*zq[3]*zqb[2])/(2304*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yub[2, 3]*zq[3]*zqb[2])/(192*Pi^4) + 
 (au*yu[2, 2]*yub[2, 3]*zq[3]*zqb[2])/(1024*Pi^4) - 
 (7*gQ[2, 1]*gU[3, 1]*Mb[1]*yub[3, 3]*zq[3]*zqb[2])/(2304*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yub[3, 3]*zq[3]*zqb[2])/(192*Pi^4) + 
 (au*yu[3, 2]*yub[3, 3]*zq[3]*zqb[2])/(1024*Pi^4) - 
 (mub*gHc[1]*gQb[3, 1]*zq[2]*zq[3]*zqb[2])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQb[3, 2]*zq[2]*zq[3]*zqb[2])/(256*Pi^4) + 
 (gHb[1]*gQb[3, 1]*M[1]*zq[2]*zq[3]*zqb[2])/(768*Pi^4) - 
 (3*gHb[2]*gQb[3, 2]*M[2]*zq[2]*zq[3]*zqb[2])/(256*Pi^4) - 
 (mub*ydb[1, 3]*zd[1]*zq[2]*zq[3]*zqb[2])/(64*Pi^4) - 
 (mub*ydb[2, 3]*zd[2]*zq[2]*zq[3]*zqb[2])/(64*Pi^4) - 
 (mub*ydb[3, 3]*zd[3]*zq[2]*zq[3]*zqb[2])/(64*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 1]*zq[1]*zqb[1]*zqb[2])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQ[2, 2]*zq[1]*zqb[1]*zqb[2])/(256*Pi^4) + 
 (gH[1]*gQ[2, 1]*Mb[1]*zq[1]*zqb[1]*zqb[2])/(768*Pi^4) - 
 (3*gH[2]*gQ[2, 2]*Mb[2]*zq[1]*zqb[1]*zqb[2])/(256*Pi^4) - 
 (mu*yd[1, 2]*zdb[1]*zq[1]*zqb[1]*zqb[2])/(64*Pi^4) - 
 (mu*yd[2, 2]*zdb[2]*zq[1]*zqb[1]*zqb[2])/(64*Pi^4) - 
 (mu*yd[3, 2]*zdb[3]*zq[1]*zqb[1]*zqb[2])/(64*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 1]*zq[2]*zqb[1]*zqb[2])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQ[1, 2]*zq[2]*zqb[1]*zqb[2])/(256*Pi^4) + 
 (gH[1]*gQ[1, 1]*Mb[1]*zq[2]*zqb[1]*zqb[2])/(768*Pi^4) - 
 (3*gH[2]*gQ[1, 2]*Mb[2]*zq[2]*zqb[1]*zqb[2])/(256*Pi^4) - 
 (mu*yd[1, 1]*zdb[1]*zq[2]*zqb[1]*zqb[2])/(64*Pi^4) - 
 (mu*yd[2, 1]*zdb[2]*zq[2]*zqb[1]*zqb[2])/(64*Pi^4) - 
 (mu*yd[3, 1]*zdb[3]*zq[2]*zqb[1]*zqb[2])/(64*Pi^4) - 
 (3*au*zq[1]*zq[2]*zqb[1]*zqb[2])/(64*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 1]*zq[2]*zqb[2]^2)/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQ[2, 2]*zq[2]*zqb[2]^2)/(256*Pi^4) + 
 (gH[1]*gQ[2, 1]*Mb[1]*zq[2]*zqb[2]^2)/(768*Pi^4) - 
 (3*gH[2]*gQ[2, 2]*Mb[2]*zq[2]*zqb[2]^2)/(256*Pi^4) - 
 (mu*yd[1, 2]*zdb[1]*zq[2]*zqb[2]^2)/(64*Pi^4) - 
 (mu*yd[2, 2]*zdb[2]*zq[2]*zqb[2]^2)/(64*Pi^4) - 
 (mu*yd[3, 2]*zdb[3]*zq[2]*zqb[2]^2)/(64*Pi^4) - 
 (3*au*zq[2]^2*zqb[2]^2)/(128*Pi^4) + (mu*gHcb[1]*gQ[3, 1]*zqb[3])/
  (96*Pi^2) + (mu*g[1]^2*gHcb[1]*gQ[3, 1]*zqb[3])/(15360*Pi^4) + 
 (mu*g[2]^2*gHcb[1]*gQ[3, 1]*zqb[3])/(1024*Pi^4) - 
 (5*mu*gH[1]*gHb[1]*gHcb[1]*gQ[3, 1]*zqb[3])/(4096*Pi^4) - 
 (mu*gH[2]*gHb[2]*gHcb[1]*gQ[3, 1]*zqb[3])/(4096*Pi^4) - 
 (mu*gHc[1]*gHcb[1]^2*gQ[3, 1]*zqb[3])/(4096*Pi^4) - 
 (mu*gH[2]*gHb[1]*gHcb[2]*gQ[3, 1]*zqb[3])/(1024*Pi^4) - 
 (mu*gHc[2]*gHcb[1]*gHcb[2]*gQ[3, 1]*zqb[3])/(4096*Pi^4) + 
 (3*mu*gH[1]*gHb[2]*gHcb[1]*gQ[3, 2]*zqb[3])/(1024*Pi^4) - 
 (3*mu*gHcb[2]*gQ[3, 2]*zqb[3])/(32*Pi^2) - 
 (3*mu*g[1]^2*gHcb[2]*gQ[3, 2]*zqb[3])/(5120*Pi^4) - 
 (21*mu*g[2]^2*gHcb[2]*gQ[3, 2]*zqb[3])/(1024*Pi^4) + 
 (3*mu*gH[1]*gHb[1]*gHcb[2]*gQ[3, 2]*zqb[3])/(4096*Pi^4) + 
 (27*mu*gH[2]*gHb[2]*gHcb[2]*gQ[3, 2]*zqb[3])/(4096*Pi^4) + 
 (3*mu*gHc[1]*gHcb[1]*gHcb[2]*gQ[3, 2]*zqb[3])/(4096*Pi^4) + 
 (15*mu*gHc[2]*gHcb[2]^2*gQ[3, 2]*zqb[3])/(4096*Pi^4) - 
 (7*mu*gHcb[1]*gQ[1, 1]*gQ[3, 1]*gQb[1, 1]*zqb[3])/(110592*Pi^4) + 
 (mu*gHcb[2]*gQ[1, 2]*gQ[3, 1]*gQb[1, 1]*zqb[3])/(12288*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 1]*gQ[3, 2]*gQb[1, 2]*zqb[3])/(4096*Pi^4) + 
 (27*mu*gHcb[2]*gQ[1, 2]*gQ[3, 2]*gQb[1, 2]*zqb[3])/(4096*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 1]*gQ[3, 3]*gQb[1, 3]*zqb[3])/(2304*Pi^4) + 
 (mu*gHcb[2]*gQ[1, 2]*gQ[3, 3]*gQb[1, 3]*zqb[3])/(256*Pi^4) - 
 (7*mu*gHcb[1]*gQ[2, 1]*gQ[3, 1]*gQb[2, 1]*zqb[3])/(110592*Pi^4) + 
 (mu*gHcb[2]*gQ[2, 2]*gQ[3, 1]*gQb[2, 1]*zqb[3])/(12288*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 1]*gQ[3, 2]*gQb[2, 2]*zqb[3])/(4096*Pi^4) + 
 (27*mu*gHcb[2]*gQ[2, 2]*gQ[3, 2]*gQb[2, 2]*zqb[3])/(4096*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 1]*gQ[3, 3]*gQb[2, 3]*zqb[3])/(2304*Pi^4) + 
 (mu*gHcb[2]*gQ[2, 2]*gQ[3, 3]*gQb[2, 3]*zqb[3])/(256*Pi^4) - 
 (7*mu*gHcb[1]*gQ[3, 1]^2*gQb[3, 1]*zqb[3])/(110592*Pi^4) + 
 (mu*gHcb[2]*gQ[3, 1]*gQ[3, 2]*gQb[3, 1]*zqb[3])/(12288*Pi^4) - 
 (mu*gHcb[1]*gQ[3, 1]*gQ[3, 2]*gQb[3, 2]*zqb[3])/(4096*Pi^4) + 
 (27*mu*gHcb[2]*gQ[3, 2]^2*gQb[3, 2]*zqb[3])/(4096*Pi^4) - 
 (mu*gHcb[1]*gQ[3, 1]*gQ[3, 3]*gQb[3, 3]*zqb[3])/(2304*Pi^4) + 
 (mu*gHcb[2]*gQ[3, 2]*gQ[3, 3]*gQb[3, 3]*zqb[3])/(256*Pi^4) - 
 (5*mu*gHcb[1]*gQ[3, 1]*gU[1, 1]*gUb[1, 1]*zqb[3])/(6912*Pi^4) - 
 (mu*gHcb[1]*gQ[3, 3]*gU[1, 1]*gUb[1, 3]*zqb[3])/(288*Pi^4) - 
 (5*mu*gHcb[1]*gQ[3, 1]*gU[2, 1]*gUb[2, 1]*zqb[3])/(6912*Pi^4) - 
 (mu*gHcb[1]*gQ[3, 3]*gU[2, 1]*gUb[2, 3]*zqb[3])/(288*Pi^4) - 
 (5*mu*gHcb[1]*gQ[3, 1]*gU[3, 1]*gUb[3, 1]*zqb[3])/(6912*Pi^4) - 
 (mu*gHcb[1]*gQ[3, 3]*gU[3, 1]*gUb[3, 3]*zqb[3])/(288*Pi^4) - 
 (g[1]^2*gH[1]*gQ[3, 1]*M[1]*zqb[3])/(18432*Pi^4) - 
 (g[2]^2*gH[1]*gQ[3, 1]*M[1]*zqb[3])/(2048*Pi^4) - 
 (g[3]^2*gH[1]*gQ[3, 1]*M[1]*zqb[3])/(2304*Pi^4) + 
 (g[1]^2*gH[2]*gQ[3, 2]*M[2]*zqb[3])/(2048*Pi^4) + 
 (33*g[2]^2*gH[2]*gQ[3, 2]*M[2]*zqb[3])/(2048*Pi^4) + 
 (g[3]^2*gH[2]*gQ[3, 2]*M[2]*zqb[3])/(256*Pi^4) - 
 (gH[1]*gQ[3, 1]*Mb[1]*zqb[3])/(96*Pi^2) + 
 (g[1]^2*gH[1]*gQ[3, 1]*Mb[1]*zqb[3])/(11520*Pi^4) + 
 (g[3]^2*gH[1]*gQ[3, 1]*Mb[1]*zqb[3])/(2304*Pi^4) + 
 (7*gH[1]^2*gHb[1]*gQ[3, 1]*Mb[1]*zqb[3])/(12288*Pi^4) + 
 (gH[1]*gH[2]*gHb[2]*gQ[3, 1]*Mb[1]*zqb[3])/(4096*Pi^4) + 
 (gH[1]*gHc[1]*gHcb[1]*gQ[3, 1]*Mb[1]*zqb[3])/(1536*Pi^4) + 
 (gH[2]*gHc[1]*gHcb[2]*gQ[3, 1]*Mb[1]*zqb[3])/(2048*Pi^4) - 
 (3*gH[1]^2*gHb[2]*gQ[3, 2]*Mb[1]*zqb[3])/(2048*Pi^4) - 
 (3*gH[1]*gHc[1]*gHcb[2]*gQ[3, 2]*Mb[1]*zqb[3])/(2048*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*gQ[3, 1]*gQb[1, 1]*Mb[1]*zqb[3])/(36864*Pi^4) - 
 (gH[2]*gQ[1, 1]*gQ[3, 1]*gQb[1, 2]*Mb[1]*zqb[3])/(6144*Pi^4) + 
 (gH[1]*gQ[1, 1]*gQ[3, 2]*gQb[1, 2]*Mb[1]*zqb[3])/(4096*Pi^4) + 
 (gH[1]*gQ[1, 1]*gQ[3, 3]*gQb[1, 3]*Mb[1]*zqb[3])/(2304*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*gQ[3, 1]*gQb[2, 1]*Mb[1]*zqb[3])/(36864*Pi^4) - 
 (gH[2]*gQ[2, 1]*gQ[3, 1]*gQb[2, 2]*Mb[1]*zqb[3])/(6144*Pi^4) + 
 (gH[1]*gQ[2, 1]*gQ[3, 2]*gQb[2, 2]*Mb[1]*zqb[3])/(4096*Pi^4) + 
 (gH[1]*gQ[2, 1]*gQ[3, 3]*gQb[2, 3]*Mb[1]*zqb[3])/(2304*Pi^4) + 
 (5*gH[1]*gQ[3, 1]^2*gQb[3, 1]*Mb[1]*zqb[3])/(36864*Pi^4) - 
 (gH[2]*gQ[3, 1]^2*gQb[3, 2]*Mb[1]*zqb[3])/(6144*Pi^4) + 
 (gH[1]*gQ[3, 1]*gQ[3, 2]*gQb[3, 2]*Mb[1]*zqb[3])/(4096*Pi^4) + 
 (gH[1]*gQ[3, 1]*gQ[3, 3]*gQb[3, 3]*Mb[1]*zqb[3])/(2304*Pi^4) + 
 (5*gH[1]*gQ[3, 1]*gU[1, 1]*gUb[1, 1]*Mb[1]*zqb[3])/(3456*Pi^4) + 
 (gH[1]*gQ[3, 3]*gU[1, 1]*gUb[1, 3]*Mb[1]*zqb[3])/(288*Pi^4) + 
 (5*gH[1]*gQ[3, 1]*gU[2, 1]*gUb[2, 1]*Mb[1]*zqb[3])/(3456*Pi^4) + 
 (gH[1]*gQ[3, 3]*gU[2, 1]*gUb[2, 3]*Mb[1]*zqb[3])/(288*Pi^4) + 
 (5*gH[1]*gQ[3, 1]*gU[3, 1]*gUb[3, 1]*Mb[1]*zqb[3])/(3456*Pi^4) + 
 (gH[1]*gQ[3, 3]*gU[3, 1]*gUb[3, 3]*Mb[1]*zqb[3])/(288*Pi^4) + 
 (gH[2]^2*gHb[1]*gQ[3, 1]*Mb[2]*zqb[3])/(2048*Pi^4) + 
 (gH[2]*gHc[2]*gHcb[1]*gQ[3, 1]*Mb[2]*zqb[3])/(2048*Pi^4) + 
 (3*gH[2]*gQ[3, 2]*Mb[2]*zqb[3])/(32*Pi^2) - 
 (g[1]^2*gH[2]*gQ[3, 2]*Mb[2]*zqb[3])/(1280*Pi^4) + 
 (3*g[2]^2*gH[2]*gQ[3, 2]*Mb[2]*zqb[3])/(256*Pi^4) - 
 (g[3]^2*gH[2]*gQ[3, 2]*Mb[2]*zqb[3])/(256*Pi^4) - 
 (3*gH[1]*gH[2]*gHb[1]*gQ[3, 2]*Mb[2]*zqb[3])/(4096*Pi^4) - 
 (15*gH[2]^2*gHb[2]*gQ[3, 2]*Mb[2]*zqb[3])/(4096*Pi^4) - 
 (3*gH[1]*gHc[2]*gHcb[1]*gQ[3, 2]*Mb[2]*zqb[3])/(2048*Pi^4) - 
 (3*gH[2]*gHc[2]*gHcb[2]*gQ[3, 2]*Mb[2]*zqb[3])/(512*Pi^4) - 
 (gH[2]*gQ[1, 2]*gQ[3, 1]*gQb[1, 1]*Mb[2]*zqb[3])/(12288*Pi^4) + 
 (gH[1]*gQ[1, 2]*gQ[3, 2]*gQb[1, 1]*Mb[2]*zqb[3])/(2048*Pi^4) - 
 (39*gH[2]*gQ[1, 2]*gQ[3, 2]*gQb[1, 2]*Mb[2]*zqb[3])/(4096*Pi^4) - 
 (gH[2]*gQ[1, 2]*gQ[3, 3]*gQb[1, 3]*Mb[2]*zqb[3])/(256*Pi^4) - 
 (gH[2]*gQ[2, 2]*gQ[3, 1]*gQb[2, 1]*Mb[2]*zqb[3])/(12288*Pi^4) + 
 (gH[1]*gQ[2, 2]*gQ[3, 2]*gQb[2, 1]*Mb[2]*zqb[3])/(2048*Pi^4) - 
 (39*gH[2]*gQ[2, 2]*gQ[3, 2]*gQb[2, 2]*Mb[2]*zqb[3])/(4096*Pi^4) - 
 (gH[2]*gQ[2, 2]*gQ[3, 3]*gQb[2, 3]*Mb[2]*zqb[3])/(256*Pi^4) - 
 (gH[2]*gQ[3, 1]*gQ[3, 2]*gQb[3, 1]*Mb[2]*zqb[3])/(12288*Pi^4) + 
 (gH[1]*gQ[3, 2]^2*gQb[3, 1]*Mb[2]*zqb[3])/(2048*Pi^4) - 
 (39*gH[2]*gQ[3, 2]^2*gQb[3, 2]*Mb[2]*zqb[3])/(4096*Pi^4) - 
 (gH[2]*gQ[3, 2]*gQ[3, 3]*gQb[3, 3]*Mb[2]*zqb[3])/(256*Pi^4) + 
 (gH[1]*gQ[1, 3]*gQ[3, 3]*gQb[1, 1]*Mb[3]*zqb[3])/(1152*Pi^4) - 
 (gH[2]*gQ[1, 3]*gQ[3, 3]*gQb[1, 2]*Mb[3]*zqb[3])/(128*Pi^4) + 
 (gH[1]*gQ[2, 3]*gQ[3, 3]*gQb[2, 1]*Mb[3]*zqb[3])/(1152*Pi^4) - 
 (gH[2]*gQ[2, 3]*gQ[3, 3]*gQb[2, 2]*Mb[3]*zqb[3])/(128*Pi^4) + 
 (gH[1]*gQ[3, 3]^2*gQb[3, 1]*Mb[3]*zqb[3])/(1152*Pi^4) - 
 (gH[2]*gQ[3, 3]^2*gQb[3, 2]*Mb[3]*zqb[3])/(128*Pi^4) + 
 (gH[1]*gQ[3, 3]*gU[1, 3]*gUb[1, 1]*Mb[3]*zqb[3])/(288*Pi^4) + 
 (gH[1]*gQ[3, 3]*gU[2, 3]*gUb[2, 1]*Mb[3]*zqb[3])/(288*Pi^4) + 
 (gH[1]*gQ[3, 3]*gU[3, 3]*gUb[3, 1]*Mb[3]*zqb[3])/(288*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*yd[1, 3]*ydb[1, 1]*zqb[3])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[1, 2]*yd[1, 3]*ydb[1, 1]*zqb[3])/(1024*Pi^4) - 
 (gH[1]*gQ[1, 1]*Mb[1]*yd[1, 3]*ydb[1, 1]*zqb[3])/(3072*Pi^4) - 
 (9*gH[2]*gQ[1, 2]*Mb[2]*yd[1, 3]*ydb[1, 1]*zqb[3])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*yd[1, 3]*ydb[1, 2]*zqb[3])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[2, 2]*yd[1, 3]*ydb[1, 2]*zqb[3])/(1024*Pi^4) - 
 (gH[1]*gQ[2, 1]*Mb[1]*yd[1, 3]*ydb[1, 2]*zqb[3])/(3072*Pi^4) - 
 (9*gH[2]*gQ[2, 2]*Mb[2]*yd[1, 3]*ydb[1, 2]*zqb[3])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*yd[1, 3]*ydb[1, 3]*zqb[3])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[3, 2]*yd[1, 3]*ydb[1, 3]*zqb[3])/(1024*Pi^4) - 
 (gH[1]*gQ[3, 1]*Mb[1]*yd[1, 3]*ydb[1, 3]*zqb[3])/(3072*Pi^4) - 
 (9*gH[2]*gQ[3, 2]*Mb[2]*yd[1, 3]*ydb[1, 3]*zqb[3])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*yd[2, 3]*ydb[2, 1]*zqb[3])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[1, 2]*yd[2, 3]*ydb[2, 1]*zqb[3])/(1024*Pi^4) - 
 (gH[1]*gQ[1, 1]*Mb[1]*yd[2, 3]*ydb[2, 1]*zqb[3])/(3072*Pi^4) - 
 (9*gH[2]*gQ[1, 2]*Mb[2]*yd[2, 3]*ydb[2, 1]*zqb[3])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*yd[2, 3]*ydb[2, 2]*zqb[3])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[2, 2]*yd[2, 3]*ydb[2, 2]*zqb[3])/(1024*Pi^4) - 
 (gH[1]*gQ[2, 1]*Mb[1]*yd[2, 3]*ydb[2, 2]*zqb[3])/(3072*Pi^4) - 
 (9*gH[2]*gQ[2, 2]*Mb[2]*yd[2, 3]*ydb[2, 2]*zqb[3])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*yd[2, 3]*ydb[2, 3]*zqb[3])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[3, 2]*yd[2, 3]*ydb[2, 3]*zqb[3])/(1024*Pi^4) - 
 (gH[1]*gQ[3, 1]*Mb[1]*yd[2, 3]*ydb[2, 3]*zqb[3])/(3072*Pi^4) - 
 (9*gH[2]*gQ[3, 2]*Mb[2]*yd[2, 3]*ydb[2, 3]*zqb[3])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*yd[3, 3]*ydb[3, 1]*zqb[3])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[1, 2]*yd[3, 3]*ydb[3, 1]*zqb[3])/(1024*Pi^4) - 
 (gH[1]*gQ[1, 1]*Mb[1]*yd[3, 3]*ydb[3, 1]*zqb[3])/(3072*Pi^4) - 
 (9*gH[2]*gQ[1, 2]*Mb[2]*yd[3, 3]*ydb[3, 1]*zqb[3])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*yd[3, 3]*ydb[3, 2]*zqb[3])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[2, 2]*yd[3, 3]*ydb[3, 2]*zqb[3])/(1024*Pi^4) - 
 (gH[1]*gQ[2, 1]*Mb[1]*yd[3, 3]*ydb[3, 2]*zqb[3])/(3072*Pi^4) - 
 (9*gH[2]*gQ[2, 2]*Mb[2]*yd[3, 3]*ydb[3, 2]*zqb[3])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*yd[3, 3]*ydb[3, 3]*zqb[3])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[3, 2]*yd[3, 3]*ydb[3, 3]*zqb[3])/(1024*Pi^4) - 
 (gH[1]*gQ[3, 1]*Mb[1]*yd[3, 3]*ydb[3, 3]*zqb[3])/(3072*Pi^4) - 
 (9*gH[2]*gQ[3, 2]*Mb[2]*yd[3, 3]*ydb[3, 3]*zqb[3])/(1024*Pi^4) + 
 (5*au*gH[1]*gUb[1, 1]*yu[1, 3]*zqb[3])/(768*Pi^4) + 
 (5*au*gH[1]*gUb[2, 1]*yu[2, 3]*zqb[3])/(768*Pi^4) + 
 (5*au*gH[1]*gUb[3, 1]*yu[3, 3]*zqb[3])/(768*Pi^4) - 
 (5*mu*gHcb[1]*gQ[1, 1]*yu[1, 3]*yub[1, 1]*zqb[3])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[1, 2]*yu[1, 3]*yub[1, 1]*zqb[3])/(1024*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*Mb[1]*yu[1, 3]*yub[1, 1]*zqb[3])/(3072*Pi^4) - 
 (3*gH[2]*gQ[1, 2]*Mb[2]*yu[1, 3]*yub[1, 1]*zqb[3])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[2, 1]*yu[1, 3]*yub[1, 2]*zqb[3])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[2, 2]*yu[1, 3]*yub[1, 2]*zqb[3])/(1024*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*Mb[1]*yu[1, 3]*yub[1, 2]*zqb[3])/(3072*Pi^4) - 
 (3*gH[2]*gQ[2, 2]*Mb[2]*yu[1, 3]*yub[1, 2]*zqb[3])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[3, 1]*yu[1, 3]*yub[1, 3]*zqb[3])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[3, 2]*yu[1, 3]*yub[1, 3]*zqb[3])/(1024*Pi^4) + 
 (5*gH[1]*gQ[3, 1]*Mb[1]*yu[1, 3]*yub[1, 3]*zqb[3])/(3072*Pi^4) - 
 (3*gH[2]*gQ[3, 2]*Mb[2]*yu[1, 3]*yub[1, 3]*zqb[3])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[1, 1]*yu[2, 3]*yub[2, 1]*zqb[3])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[1, 2]*yu[2, 3]*yub[2, 1]*zqb[3])/(1024*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*Mb[1]*yu[2, 3]*yub[2, 1]*zqb[3])/(3072*Pi^4) - 
 (3*gH[2]*gQ[1, 2]*Mb[2]*yu[2, 3]*yub[2, 1]*zqb[3])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[2, 1]*yu[2, 3]*yub[2, 2]*zqb[3])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[2, 2]*yu[2, 3]*yub[2, 2]*zqb[3])/(1024*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*Mb[1]*yu[2, 3]*yub[2, 2]*zqb[3])/(3072*Pi^4) - 
 (3*gH[2]*gQ[2, 2]*Mb[2]*yu[2, 3]*yub[2, 2]*zqb[3])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[3, 1]*yu[2, 3]*yub[2, 3]*zqb[3])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[3, 2]*yu[2, 3]*yub[2, 3]*zqb[3])/(1024*Pi^4) + 
 (5*gH[1]*gQ[3, 1]*Mb[1]*yu[2, 3]*yub[2, 3]*zqb[3])/(3072*Pi^4) - 
 (3*gH[2]*gQ[3, 2]*Mb[2]*yu[2, 3]*yub[2, 3]*zqb[3])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[1, 1]*yu[3, 3]*yub[3, 1]*zqb[3])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[1, 2]*yu[3, 3]*yub[3, 1]*zqb[3])/(1024*Pi^4) + 
 (5*gH[1]*gQ[1, 1]*Mb[1]*yu[3, 3]*yub[3, 1]*zqb[3])/(3072*Pi^4) - 
 (3*gH[2]*gQ[1, 2]*Mb[2]*yu[3, 3]*yub[3, 1]*zqb[3])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[2, 1]*yu[3, 3]*yub[3, 2]*zqb[3])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[2, 2]*yu[3, 3]*yub[3, 2]*zqb[3])/(1024*Pi^4) + 
 (5*gH[1]*gQ[2, 1]*Mb[1]*yu[3, 3]*yub[3, 2]*zqb[3])/(3072*Pi^4) - 
 (3*gH[2]*gQ[2, 2]*Mb[2]*yu[3, 3]*yub[3, 2]*zqb[3])/(1024*Pi^4) - 
 (5*mu*gHcb[1]*gQ[3, 1]*yu[3, 3]*yub[3, 3]*zqb[3])/(3072*Pi^4) + 
 (3*mu*gHcb[2]*gQ[3, 2]*yu[3, 3]*yub[3, 3]*zqb[3])/(1024*Pi^4) + 
 (5*gH[1]*gQ[3, 1]*Mb[1]*yu[3, 3]*yub[3, 3]*zqb[3])/(3072*Pi^4) - 
 (3*gH[2]*gQ[3, 2]*Mb[2]*yu[3, 3]*yub[3, 3]*zqb[3])/(1024*Pi^4) + 
 (5*mu*gQ[3, 1]*gQb[1, 1]*yd[1, 1]*zdb[1]*zqb[3])/(9216*Pi^4) - 
 (21*mu*gQ[3, 2]*gQb[1, 2]*yd[1, 1]*zdb[1]*zqb[3])/(1024*Pi^4) - 
 (mu*gQ[3, 3]*gQb[1, 3]*yd[1, 1]*zdb[1]*zqb[3])/(192*Pi^4) + 
 (5*mu*gQ[3, 1]*gQb[2, 1]*yd[1, 2]*zdb[1]*zqb[3])/(9216*Pi^4) - 
 (21*mu*gQ[3, 2]*gQb[2, 2]*yd[1, 2]*zdb[1]*zqb[3])/(1024*Pi^4) - 
 (mu*gQ[3, 3]*gQb[2, 3]*yd[1, 2]*zdb[1]*zqb[3])/(192*Pi^4) + 
 (mu*yd[1, 3]*zdb[1]*zqb[3])/(8*Pi^2) + (mu*g[1]^2*yd[1, 3]*zdb[1]*zqb[3])/
  (768*Pi^4) + (3*mu*g[2]^2*yd[1, 3]*zdb[1]*zqb[3])/(256*Pi^4) + 
 (mu*g[3]^2*yd[1, 3]*zdb[1]*zqb[3])/(96*Pi^4) + 
 (mu*gH[1]*gHb[1]*yd[1, 3]*zdb[1]*zqb[3])/(1024*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yd[1, 3]*zdb[1]*zqb[3])/(1024*Pi^4) + 
 (mu*gHc[1]*gHcb[1]*yd[1, 3]*zdb[1]*zqb[3])/(1024*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yd[1, 3]*zdb[1]*zqb[3])/(1024*Pi^4) + 
 (5*mu*gQ[3, 1]*gQb[3, 1]*yd[1, 3]*zdb[1]*zqb[3])/(9216*Pi^4) - 
 (21*mu*gQ[3, 2]*gQb[3, 2]*yd[1, 3]*zdb[1]*zqb[3])/(1024*Pi^4) - 
 (mu*gQ[3, 3]*gQb[3, 3]*yd[1, 3]*zdb[1]*zqb[3])/(192*Pi^4) + 
 (3*gH[2]*gHc[2]*Mb[2]*yd[1, 3]*zdb[1]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[1, 3]*ydb[1, 1]*zdb[1]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*yd[1, 3]*ydb[1, 2]*zdb[1]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 3]^2*ydb[1, 3]*zdb[1]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[2, 3]*ydb[2, 1]*zdb[1]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*yd[2, 3]*ydb[2, 2]*zdb[1]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*yd[2, 3]*ydb[2, 3]*zdb[1]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 1]*yd[3, 3]*ydb[3, 1]*zdb[1]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 2]*yd[3, 3]*ydb[3, 2]*zdb[1]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*yd[3, 3]*ydb[3, 3]*zdb[1]*zqb[3])/(256*Pi^4) + 
 (mu*yd[1, 1]*yu[1, 3]*yub[1, 1]*zdb[1]*zqb[3])/(256*Pi^4) + 
 (mu*yd[1, 2]*yu[1, 3]*yub[1, 2]*zdb[1]*zqb[3])/(256*Pi^4) + 
 (mu*yd[1, 3]*yu[1, 3]*yub[1, 3]*zdb[1]*zqb[3])/(256*Pi^4) + 
 (mu*yd[1, 1]*yu[2, 3]*yub[2, 1]*zdb[1]*zqb[3])/(256*Pi^4) + 
 (mu*yd[1, 2]*yu[2, 3]*yub[2, 2]*zdb[1]*zqb[3])/(256*Pi^4) + 
 (mu*yd[1, 3]*yu[2, 3]*yub[2, 3]*zdb[1]*zqb[3])/(256*Pi^4) + 
 (mu*yd[1, 1]*yu[3, 3]*yub[3, 1]*zdb[1]*zqb[3])/(256*Pi^4) + 
 (mu*yd[1, 2]*yu[3, 3]*yub[3, 2]*zdb[1]*zqb[3])/(256*Pi^4) + 
 (mu*yd[1, 3]*yu[3, 3]*yub[3, 3]*zdb[1]*zqb[3])/(256*Pi^4) - 
 (mu*gHcb[1]*gQ[3, 1]*zd[1]*zdb[1]*zqb[3])/(3072*Pi^4) + 
 (15*mu*gHcb[2]*gQ[3, 2]*zd[1]*zdb[1]*zqb[3])/(1024*Pi^4) - 
 (5*mu*yd[1, 3]*zd[1]*zdb[1]^2*zqb[3])/(256*Pi^4) + 
 (5*mu*gQ[3, 1]*gQb[1, 1]*yd[2, 1]*zdb[2]*zqb[3])/(9216*Pi^4) - 
 (21*mu*gQ[3, 2]*gQb[1, 2]*yd[2, 1]*zdb[2]*zqb[3])/(1024*Pi^4) - 
 (mu*gQ[3, 3]*gQb[1, 3]*yd[2, 1]*zdb[2]*zqb[3])/(192*Pi^4) + 
 (5*mu*gQ[3, 1]*gQb[2, 1]*yd[2, 2]*zdb[2]*zqb[3])/(9216*Pi^4) - 
 (21*mu*gQ[3, 2]*gQb[2, 2]*yd[2, 2]*zdb[2]*zqb[3])/(1024*Pi^4) - 
 (mu*gQ[3, 3]*gQb[2, 3]*yd[2, 2]*zdb[2]*zqb[3])/(192*Pi^4) + 
 (mu*yd[2, 3]*zdb[2]*zqb[3])/(8*Pi^2) + (mu*g[1]^2*yd[2, 3]*zdb[2]*zqb[3])/
  (768*Pi^4) + (3*mu*g[2]^2*yd[2, 3]*zdb[2]*zqb[3])/(256*Pi^4) + 
 (mu*g[3]^2*yd[2, 3]*zdb[2]*zqb[3])/(96*Pi^4) + 
 (mu*gH[1]*gHb[1]*yd[2, 3]*zdb[2]*zqb[3])/(1024*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yd[2, 3]*zdb[2]*zqb[3])/(1024*Pi^4) + 
 (mu*gHc[1]*gHcb[1]*yd[2, 3]*zdb[2]*zqb[3])/(1024*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yd[2, 3]*zdb[2]*zqb[3])/(1024*Pi^4) + 
 (5*mu*gQ[3, 1]*gQb[3, 1]*yd[2, 3]*zdb[2]*zqb[3])/(9216*Pi^4) - 
 (21*mu*gQ[3, 2]*gQb[3, 2]*yd[2, 3]*zdb[2]*zqb[3])/(1024*Pi^4) - 
 (mu*gQ[3, 3]*gQb[3, 3]*yd[2, 3]*zdb[2]*zqb[3])/(192*Pi^4) + 
 (3*gH[2]*gHc[2]*Mb[2]*yd[2, 3]*zdb[2]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*yd[2, 1]*ydb[1, 1]*zdb[2]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*yd[2, 2]*ydb[1, 2]*zdb[2]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*yd[2, 3]*ydb[1, 3]*zdb[2]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[2, 1]*yd[2, 3]*ydb[2, 1]*zdb[2]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[2, 2]*yd[2, 3]*ydb[2, 2]*zdb[2]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[2, 3]^2*ydb[2, 3]*zdb[2]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[2, 1]*yd[3, 3]*ydb[3, 1]*zdb[2]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[2, 2]*yd[3, 3]*ydb[3, 2]*zdb[2]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[2, 3]*yd[3, 3]*ydb[3, 3]*zdb[2]*zqb[3])/(256*Pi^4) + 
 (mu*yd[2, 1]*yu[1, 3]*yub[1, 1]*zdb[2]*zqb[3])/(256*Pi^4) + 
 (mu*yd[2, 2]*yu[1, 3]*yub[1, 2]*zdb[2]*zqb[3])/(256*Pi^4) + 
 (mu*yd[2, 3]*yu[1, 3]*yub[1, 3]*zdb[2]*zqb[3])/(256*Pi^4) + 
 (mu*yd[2, 1]*yu[2, 3]*yub[2, 1]*zdb[2]*zqb[3])/(256*Pi^4) + 
 (mu*yd[2, 2]*yu[2, 3]*yub[2, 2]*zdb[2]*zqb[3])/(256*Pi^4) + 
 (mu*yd[2, 3]*yu[2, 3]*yub[2, 3]*zdb[2]*zqb[3])/(256*Pi^4) + 
 (mu*yd[2, 1]*yu[3, 3]*yub[3, 1]*zdb[2]*zqb[3])/(256*Pi^4) + 
 (mu*yd[2, 2]*yu[3, 3]*yub[3, 2]*zdb[2]*zqb[3])/(256*Pi^4) + 
 (mu*yd[2, 3]*yu[3, 3]*yub[3, 3]*zdb[2]*zqb[3])/(256*Pi^4) - 
 (mu*gHcb[1]*gQ[3, 1]*zd[2]*zdb[2]*zqb[3])/(3072*Pi^4) + 
 (15*mu*gHcb[2]*gQ[3, 2]*zd[2]*zdb[2]*zqb[3])/(1024*Pi^4) - 
 (5*mu*yd[2, 3]*zd[1]*zdb[1]*zdb[2]*zqb[3])/(256*Pi^4) - 
 (5*mu*yd[1, 3]*zd[2]*zdb[1]*zdb[2]*zqb[3])/(256*Pi^4) - 
 (5*mu*yd[2, 3]*zd[2]*zdb[2]^2*zqb[3])/(256*Pi^4) + 
 (5*mu*gQ[3, 1]*gQb[1, 1]*yd[3, 1]*zdb[3]*zqb[3])/(9216*Pi^4) - 
 (21*mu*gQ[3, 2]*gQb[1, 2]*yd[3, 1]*zdb[3]*zqb[3])/(1024*Pi^4) - 
 (mu*gQ[3, 3]*gQb[1, 3]*yd[3, 1]*zdb[3]*zqb[3])/(192*Pi^4) + 
 (5*mu*gQ[3, 1]*gQb[2, 1]*yd[3, 2]*zdb[3]*zqb[3])/(9216*Pi^4) - 
 (21*mu*gQ[3, 2]*gQb[2, 2]*yd[3, 2]*zdb[3]*zqb[3])/(1024*Pi^4) - 
 (mu*gQ[3, 3]*gQb[2, 3]*yd[3, 2]*zdb[3]*zqb[3])/(192*Pi^4) + 
 (mu*yd[3, 3]*zdb[3]*zqb[3])/(8*Pi^2) + (mu*g[1]^2*yd[3, 3]*zdb[3]*zqb[3])/
  (768*Pi^4) + (3*mu*g[2]^2*yd[3, 3]*zdb[3]*zqb[3])/(256*Pi^4) + 
 (mu*g[3]^2*yd[3, 3]*zdb[3]*zqb[3])/(96*Pi^4) + 
 (mu*gH[1]*gHb[1]*yd[3, 3]*zdb[3]*zqb[3])/(1024*Pi^4) - 
 (9*mu*gH[2]*gHb[2]*yd[3, 3]*zdb[3]*zqb[3])/(1024*Pi^4) + 
 (mu*gHc[1]*gHcb[1]*yd[3, 3]*zdb[3]*zqb[3])/(1024*Pi^4) - 
 (9*mu*gHc[2]*gHcb[2]*yd[3, 3]*zdb[3]*zqb[3])/(1024*Pi^4) + 
 (5*mu*gQ[3, 1]*gQb[3, 1]*yd[3, 3]*zdb[3]*zqb[3])/(9216*Pi^4) - 
 (21*mu*gQ[3, 2]*gQb[3, 2]*yd[3, 3]*zdb[3]*zqb[3])/(1024*Pi^4) - 
 (mu*gQ[3, 3]*gQb[3, 3]*yd[3, 3]*zdb[3]*zqb[3])/(192*Pi^4) + 
 (3*gH[2]*gHc[2]*Mb[2]*yd[3, 3]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*yd[3, 1]*ydb[1, 1]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*yd[3, 2]*ydb[1, 2]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[1, 3]*yd[3, 3]*ydb[1, 3]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[2, 3]*yd[3, 1]*ydb[2, 1]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[2, 3]*yd[3, 2]*ydb[2, 2]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[2, 3]*yd[3, 3]*ydb[2, 3]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[3, 1]*yd[3, 3]*ydb[3, 1]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[3, 2]*yd[3, 3]*ydb[3, 2]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*yd[3, 3]^2*ydb[3, 3]*zdb[3]*zqb[3])/(256*Pi^4) + 
 (mu*yd[3, 1]*yu[1, 3]*yub[1, 1]*zdb[3]*zqb[3])/(256*Pi^4) + 
 (mu*yd[3, 2]*yu[1, 3]*yub[1, 2]*zdb[3]*zqb[3])/(256*Pi^4) + 
 (mu*yd[3, 3]*yu[1, 3]*yub[1, 3]*zdb[3]*zqb[3])/(256*Pi^4) + 
 (mu*yd[3, 1]*yu[2, 3]*yub[2, 1]*zdb[3]*zqb[3])/(256*Pi^4) + 
 (mu*yd[3, 2]*yu[2, 3]*yub[2, 2]*zdb[3]*zqb[3])/(256*Pi^4) + 
 (mu*yd[3, 3]*yu[2, 3]*yub[2, 3]*zdb[3]*zqb[3])/(256*Pi^4) + 
 (mu*yd[3, 1]*yu[3, 3]*yub[3, 1]*zdb[3]*zqb[3])/(256*Pi^4) + 
 (mu*yd[3, 2]*yu[3, 3]*yub[3, 2]*zdb[3]*zqb[3])/(256*Pi^4) + 
 (mu*yd[3, 3]*yu[3, 3]*yub[3, 3]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (mu*gHcb[1]*gQ[3, 1]*zd[3]*zdb[3]*zqb[3])/(3072*Pi^4) + 
 (15*mu*gHcb[2]*gQ[3, 2]*zd[3]*zdb[3]*zqb[3])/(1024*Pi^4) - 
 (5*mu*yd[3, 3]*zd[1]*zdb[1]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (5*mu*yd[1, 3]*zd[3]*zdb[1]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (5*mu*yd[3, 3]*zd[2]*zdb[2]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (5*mu*yd[2, 3]*zd[3]*zdb[2]*zdb[3]*zqb[3])/(256*Pi^4) - 
 (5*mu*yd[3, 3]*zd[3]*zdb[3]^2*zqb[3])/(256*Pi^4) - 
 (au*gQ[3, 1]*gQb[1, 1]*zq[1]*zqb[3])/(4096*Pi^4) - 
 (27*au*gQ[3, 2]*gQb[1, 2]*zq[1]*zqb[3])/(4096*Pi^4) - 
 (3*au*gQ[3, 3]*gQb[1, 3]*zq[1]*zqb[3])/(256*Pi^4) - 
 (15*au*yd[1, 3]*ydb[1, 1]*zq[1]*zqb[3])/(1024*Pi^4) - 
 (15*au*yd[2, 3]*ydb[2, 1]*zq[1]*zqb[3])/(1024*Pi^4) - 
 (15*au*yd[3, 3]*ydb[3, 1]*zq[1]*zqb[3])/(1024*Pi^4) - 
 (7*gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 3]*zq[1]*zqb[3])/(2304*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 3]*zq[1]*zqb[3])/(192*Pi^4) - 
 (7*gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 3]*zq[1]*zqb[3])/(2304*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 3]*zq[1]*zqb[3])/(192*Pi^4) - 
 (7*gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 3]*zq[1]*zqb[3])/(2304*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 3]*zq[1]*zqb[3])/(192*Pi^4) - 
 (7*gQ[3, 1]*gU[1, 1]*Mb[1]*yub[1, 1]*zq[1]*zqb[3])/(2304*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yub[1, 1]*zq[1]*zqb[3])/(192*Pi^4) + 
 (au*yu[1, 3]*yub[1, 1]*zq[1]*zqb[3])/(1024*Pi^4) - 
 (7*gQ[3, 1]*gU[2, 1]*Mb[1]*yub[2, 1]*zq[1]*zqb[3])/(2304*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yub[2, 1]*zq[1]*zqb[3])/(192*Pi^4) + 
 (au*yu[2, 3]*yub[2, 1]*zq[1]*zqb[3])/(1024*Pi^4) - 
 (7*gQ[3, 1]*gU[3, 1]*Mb[1]*yub[3, 1]*zq[1]*zqb[3])/(2304*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yub[3, 1]*zq[1]*zqb[3])/(192*Pi^4) + 
 (au*yu[3, 3]*yub[3, 1]*zq[1]*zqb[3])/(1024*Pi^4) - 
 (au*gQ[3, 1]*gQb[2, 1]*zq[2]*zqb[3])/(4096*Pi^4) - 
 (27*au*gQ[3, 2]*gQb[2, 2]*zq[2]*zqb[3])/(4096*Pi^4) - 
 (3*au*gQ[3, 3]*gQb[2, 3]*zq[2]*zqb[3])/(256*Pi^4) - 
 (15*au*yd[1, 3]*ydb[1, 2]*zq[2]*zqb[3])/(1024*Pi^4) - 
 (15*au*yd[2, 3]*ydb[2, 2]*zq[2]*zqb[3])/(1024*Pi^4) - 
 (15*au*yd[3, 3]*ydb[3, 2]*zq[2]*zqb[3])/(1024*Pi^4) - 
 (7*gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 3]*zq[2]*zqb[3])/(2304*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 3]*zq[2]*zqb[3])/(192*Pi^4) - 
 (7*gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 3]*zq[2]*zqb[3])/(2304*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 3]*zq[2]*zqb[3])/(192*Pi^4) - 
 (7*gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 3]*zq[2]*zqb[3])/(2304*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 3]*zq[2]*zqb[3])/(192*Pi^4) - 
 (7*gQ[3, 1]*gU[1, 1]*Mb[1]*yub[1, 2]*zq[2]*zqb[3])/(2304*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yub[1, 2]*zq[2]*zqb[3])/(192*Pi^4) + 
 (au*yu[1, 3]*yub[1, 2]*zq[2]*zqb[3])/(1024*Pi^4) - 
 (7*gQ[3, 1]*gU[2, 1]*Mb[1]*yub[2, 2]*zq[2]*zqb[3])/(2304*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yub[2, 2]*zq[2]*zqb[3])/(192*Pi^4) + 
 (au*yu[2, 3]*yub[2, 2]*zq[2]*zqb[3])/(1024*Pi^4) - 
 (7*gQ[3, 1]*gU[3, 1]*Mb[1]*yub[3, 2]*zq[2]*zqb[3])/(2304*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yub[3, 2]*zq[2]*zqb[3])/(192*Pi^4) + 
 (au*yu[3, 3]*yub[3, 2]*zq[2]*zqb[3])/(1024*Pi^4) + 
 (au*zq[3]*zqb[3])/(8*Pi^2) + (5*au*g[1]^2*zq[3]*zqb[3])/(1536*Pi^4) + 
 (15*au*g[2]^2*zq[3]*zqb[3])/(512*Pi^4) + (5*au*g[3]^2*zq[3]*zqb[3])/
  (192*Pi^4) - (15*au*gH[1]*gHb[1]*zq[3]*zqb[3])/(4096*Pi^4) - 
 (45*au*gH[2]*gHb[2]*zq[3]*zqb[3])/(4096*Pi^4) - 
 (au*gQ[3, 1]*gQb[3, 1]*zq[3]*zqb[3])/(4096*Pi^4) - 
 (27*au*gQ[3, 2]*gQb[3, 2]*zq[3]*zqb[3])/(4096*Pi^4) - 
 (3*au*gQ[3, 3]*gQb[3, 3]*zq[3]*zqb[3])/(256*Pi^4) - 
 (15*au*yd[1, 3]*ydb[1, 3]*zq[3]*zqb[3])/(1024*Pi^4) - 
 (15*au*yd[2, 3]*ydb[2, 3]*zq[3]*zqb[3])/(1024*Pi^4) - 
 (15*au*yd[3, 3]*ydb[3, 3]*zq[3]*zqb[3])/(1024*Pi^4) - 
 (7*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3]*zq[3]*zqb[3])/(2304*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3]*zq[3]*zqb[3])/(192*Pi^4) - 
 (7*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3]*zq[3]*zqb[3])/(2304*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3]*zq[3]*zqb[3])/(192*Pi^4) - 
 (7*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3]*zq[3]*zqb[3])/(2304*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3]*zq[3]*zqb[3])/(192*Pi^4) - 
 (7*gQ[3, 1]*gU[1, 1]*Mb[1]*yub[1, 3]*zq[3]*zqb[3])/(2304*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yub[1, 3]*zq[3]*zqb[3])/(192*Pi^4) + 
 (au*yu[1, 3]*yub[1, 3]*zq[3]*zqb[3])/(1024*Pi^4) - 
 (7*gQ[3, 1]*gU[2, 1]*Mb[1]*yub[2, 3]*zq[3]*zqb[3])/(2304*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yub[2, 3]*zq[3]*zqb[3])/(192*Pi^4) + 
 (au*yu[2, 3]*yub[2, 3]*zq[3]*zqb[3])/(1024*Pi^4) - 
 (7*gQ[3, 1]*gU[3, 1]*Mb[1]*yub[3, 3]*zq[3]*zqb[3])/(2304*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yub[3, 3]*zq[3]*zqb[3])/(192*Pi^4) + 
 (au*yu[3, 3]*yub[3, 3]*zq[3]*zqb[3])/(1024*Pi^4) - 
 (mub*gHc[1]*gQb[1, 1]*zq[1]*zq[3]*zqb[3])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQb[1, 2]*zq[1]*zq[3]*zqb[3])/(256*Pi^4) + 
 (gHb[1]*gQb[1, 1]*M[1]*zq[1]*zq[3]*zqb[3])/(768*Pi^4) - 
 (3*gHb[2]*gQb[1, 2]*M[2]*zq[1]*zq[3]*zqb[3])/(256*Pi^4) - 
 (mub*ydb[1, 1]*zd[1]*zq[1]*zq[3]*zqb[3])/(64*Pi^4) - 
 (mub*ydb[2, 1]*zd[2]*zq[1]*zq[3]*zqb[3])/(64*Pi^4) - 
 (mub*ydb[3, 1]*zd[3]*zq[1]*zq[3]*zqb[3])/(64*Pi^4) - 
 (mub*gHc[1]*gQb[2, 1]*zq[2]*zq[3]*zqb[3])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQb[2, 2]*zq[2]*zq[3]*zqb[3])/(256*Pi^4) + 
 (gHb[1]*gQb[2, 1]*M[1]*zq[2]*zq[3]*zqb[3])/(768*Pi^4) - 
 (3*gHb[2]*gQb[2, 2]*M[2]*zq[2]*zq[3]*zqb[3])/(256*Pi^4) - 
 (mub*ydb[1, 2]*zd[1]*zq[2]*zq[3]*zqb[3])/(64*Pi^4) - 
 (mub*ydb[2, 2]*zd[2]*zq[2]*zq[3]*zqb[3])/(64*Pi^4) - 
 (mub*ydb[3, 2]*zd[3]*zq[2]*zq[3]*zqb[3])/(64*Pi^4) - 
 (mub*gHc[1]*gQb[3, 1]*zq[3]^2*zqb[3])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQb[3, 2]*zq[3]^2*zqb[3])/(256*Pi^4) + 
 (gHb[1]*gQb[3, 1]*M[1]*zq[3]^2*zqb[3])/(768*Pi^4) - 
 (3*gHb[2]*gQb[3, 2]*M[2]*zq[3]^2*zqb[3])/(256*Pi^4) - 
 (mub*ydb[1, 3]*zd[1]*zq[3]^2*zqb[3])/(64*Pi^4) - 
 (mub*ydb[2, 3]*zd[2]*zq[3]^2*zqb[3])/(64*Pi^4) - 
 (mub*ydb[3, 3]*zd[3]*zq[3]^2*zqb[3])/(64*Pi^4) - 
 (mu*gHcb[1]*gQ[3, 1]*zq[1]*zqb[1]*zqb[3])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQ[3, 2]*zq[1]*zqb[1]*zqb[3])/(256*Pi^4) + 
 (gH[1]*gQ[3, 1]*Mb[1]*zq[1]*zqb[1]*zqb[3])/(768*Pi^4) - 
 (3*gH[2]*gQ[3, 2]*Mb[2]*zq[1]*zqb[1]*zqb[3])/(256*Pi^4) - 
 (mu*yd[1, 3]*zdb[1]*zq[1]*zqb[1]*zqb[3])/(64*Pi^4) - 
 (mu*yd[2, 3]*zdb[2]*zq[1]*zqb[1]*zqb[3])/(64*Pi^4) - 
 (mu*yd[3, 3]*zdb[3]*zq[1]*zqb[1]*zqb[3])/(64*Pi^4) - 
 (mu*gHcb[1]*gQ[1, 1]*zq[3]*zqb[1]*zqb[3])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQ[1, 2]*zq[3]*zqb[1]*zqb[3])/(256*Pi^4) + 
 (gH[1]*gQ[1, 1]*Mb[1]*zq[3]*zqb[1]*zqb[3])/(768*Pi^4) - 
 (3*gH[2]*gQ[1, 2]*Mb[2]*zq[3]*zqb[1]*zqb[3])/(256*Pi^4) - 
 (mu*yd[1, 1]*zdb[1]*zq[3]*zqb[1]*zqb[3])/(64*Pi^4) - 
 (mu*yd[2, 1]*zdb[2]*zq[3]*zqb[1]*zqb[3])/(64*Pi^4) - 
 (mu*yd[3, 1]*zdb[3]*zq[3]*zqb[1]*zqb[3])/(64*Pi^4) - 
 (3*au*zq[1]*zq[3]*zqb[1]*zqb[3])/(64*Pi^4) - 
 (mu*gHcb[1]*gQ[3, 1]*zq[2]*zqb[2]*zqb[3])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQ[3, 2]*zq[2]*zqb[2]*zqb[3])/(256*Pi^4) + 
 (gH[1]*gQ[3, 1]*Mb[1]*zq[2]*zqb[2]*zqb[3])/(768*Pi^4) - 
 (3*gH[2]*gQ[3, 2]*Mb[2]*zq[2]*zqb[2]*zqb[3])/(256*Pi^4) - 
 (mu*yd[1, 3]*zdb[1]*zq[2]*zqb[2]*zqb[3])/(64*Pi^4) - 
 (mu*yd[2, 3]*zdb[2]*zq[2]*zqb[2]*zqb[3])/(64*Pi^4) - 
 (mu*yd[3, 3]*zdb[3]*zq[2]*zqb[2]*zqb[3])/(64*Pi^4) - 
 (mu*gHcb[1]*gQ[2, 1]*zq[3]*zqb[2]*zqb[3])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQ[2, 2]*zq[3]*zqb[2]*zqb[3])/(256*Pi^4) + 
 (gH[1]*gQ[2, 1]*Mb[1]*zq[3]*zqb[2]*zqb[3])/(768*Pi^4) - 
 (3*gH[2]*gQ[2, 2]*Mb[2]*zq[3]*zqb[2]*zqb[3])/(256*Pi^4) - 
 (mu*yd[1, 2]*zdb[1]*zq[3]*zqb[2]*zqb[3])/(64*Pi^4) - 
 (mu*yd[2, 2]*zdb[2]*zq[3]*zqb[2]*zqb[3])/(64*Pi^4) - 
 (mu*yd[3, 2]*zdb[3]*zq[3]*zqb[2]*zqb[3])/(64*Pi^4) - 
 (3*au*zq[2]*zq[3]*zqb[2]*zqb[3])/(64*Pi^4) - 
 (mu*gHcb[1]*gQ[3, 1]*zq[3]*zqb[3]^2)/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQ[3, 2]*zq[3]*zqb[3]^2)/(256*Pi^4) + 
 (gH[1]*gQ[3, 1]*Mb[1]*zq[3]*zqb[3]^2)/(768*Pi^4) - 
 (3*gH[2]*gQ[3, 2]*Mb[2]*zq[3]*zqb[3]^2)/(256*Pi^4) - 
 (mu*yd[1, 3]*zdb[1]*zq[3]*zqb[3]^2)/(64*Pi^4) - 
 (mu*yd[2, 3]*zdb[2]*zq[3]*zqb[3]^2)/(64*Pi^4) - 
 (mu*yd[3, 3]*zdb[3]*zq[3]*zqb[3]^2)/(64*Pi^4) - 
 (3*au*zq[3]^2*zqb[3]^2)/(128*Pi^4) - (mub*gHc[1]*gUb[1, 1]*zu[1])/
  (24*Pi^2) - (17*mu*g[1]^2*gHc[1]*gUb[1, 1]*zu[1])/(23040*Pi^4) - 
 (mub*g[1]^2*gHc[1]*gUb[1, 1]*zu[1])/(5760*Pi^4) - 
 (mu*g[2]^2*gHc[1]*gUb[1, 1]*zu[1])/(512*Pi^4) - 
 (mu*g[3]^2*gHc[1]*gUb[1, 1]*zu[1])/(576*Pi^4) + 
 (mub*g[3]^2*gHc[1]*gUb[1, 1]*zu[1])/(576*Pi^4) + 
 (5*mub*gH[1]*gHb[1]*gHc[1]*gUb[1, 1]*zu[1])/(1024*Pi^4) + 
 (mub*gH[2]*gHb[2]*gHc[1]*gUb[1, 1]*zu[1])/(1024*Pi^4) + 
 (mub*gH[1]*gHb[2]*gHc[2]*gUb[1, 1]*zu[1])/(256*Pi^4) + 
 (mub*gHc[1]^2*gHcb[1]*gUb[1, 1]*zu[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gHc[2]*gHcb[2]*gUb[1, 1]*zu[1])/(1024*Pi^4) + 
 (mub*gHc[1]*gQ[1, 1]*gQb[1, 1]*gUb[1, 1]*zu[1])/(3456*Pi^4) - 
 (mub*gHc[2]*gQ[1, 1]*gQb[1, 2]*gUb[1, 1]*zu[1])/(1536*Pi^4) + 
 (mub*gHc[1]*gQ[2, 1]*gQb[2, 1]*gUb[1, 1]*zu[1])/(3456*Pi^4) - 
 (mub*gHc[2]*gQ[2, 1]*gQb[2, 2]*gUb[1, 1]*zu[1])/(1536*Pi^4) + 
 (mub*gHc[1]*gQ[3, 1]*gQb[3, 1]*gUb[1, 1]*zu[1])/(3456*Pi^4) - 
 (mub*gHc[2]*gQ[3, 1]*gQb[3, 2]*gUb[1, 1]*zu[1])/(1536*Pi^4) + 
 (mub*gHc[1]*gU[1, 1]*gUb[1, 1]^2*zu[1])/(432*Pi^4) + 
 (mub*gHc[1]*gQ[1, 3]*gQb[1, 1]*gUb[1, 3]*zu[1])/(1152*Pi^4) - 
 (mub*gHc[2]*gQ[1, 3]*gQb[1, 2]*gUb[1, 3]*zu[1])/(128*Pi^4) + 
 (mub*gHc[1]*gQ[2, 3]*gQb[2, 1]*gUb[1, 3]*zu[1])/(1152*Pi^4) - 
 (mub*gHc[2]*gQ[2, 3]*gQb[2, 2]*gUb[1, 3]*zu[1])/(128*Pi^4) + 
 (mub*gHc[1]*gQ[3, 3]*gQb[3, 1]*gUb[1, 3]*zu[1])/(1152*Pi^4) - 
 (mub*gHc[2]*gQ[3, 3]*gQb[3, 2]*gUb[1, 3]*zu[1])/(128*Pi^4) + 
 (mub*gHc[1]*gU[1, 3]*gUb[1, 1]*gUb[1, 3]*zu[1])/(576*Pi^4) + 
 (mub*gHc[1]*gU[2, 1]*gUb[1, 1]*gUb[2, 1]*zu[1])/(432*Pi^4) + 
 (mub*gHc[1]*gU[2, 3]*gUb[1, 3]*gUb[2, 1]*zu[1])/(576*Pi^4) + 
 (mub*gHc[1]*gU[3, 1]*gUb[1, 1]*gUb[3, 1]*zu[1])/(432*Pi^4) + 
 (mub*gHc[1]*gU[3, 3]*gUb[1, 3]*gUb[3, 1]*zu[1])/(576*Pi^4) + 
 (gHb[1]*gUb[1, 1]*M[1]*zu[1])/(24*Pi^2) + 
 (g[1]^2*gHb[1]*gUb[1, 1]*M[1]*zu[1])/(1920*Pi^4) - 
 (7*gH[1]*gHb[1]^2*gUb[1, 1]*M[1]*zu[1])/(3072*Pi^4) - 
 (gH[2]*gHb[1]*gHb[2]*gUb[1, 1]*M[1]*zu[1])/(1024*Pi^4) - 
 (gHb[1]*gHc[1]*gHcb[1]*gUb[1, 1]*M[1]*zu[1])/(384*Pi^4) - 
 (gHb[2]*gHc[2]*gHcb[1]*gUb[1, 1]*M[1]*zu[1])/(512*Pi^4) - 
 (gHb[1]*gQ[1, 1]*gQb[1, 1]*gUb[1, 1]*M[1]*zu[1])/(1728*Pi^4) + 
 (gHb[2]*gQ[1, 2]*gQb[1, 1]*gUb[1, 1]*M[1]*zu[1])/(1536*Pi^4) - 
 (gHb[1]*gQ[2, 1]*gQb[2, 1]*gUb[1, 1]*M[1]*zu[1])/(1728*Pi^4) + 
 (gHb[2]*gQ[2, 2]*gQb[2, 1]*gUb[1, 1]*M[1]*zu[1])/(1536*Pi^4) - 
 (gHb[1]*gQ[3, 1]*gQb[3, 1]*gUb[1, 1]*M[1]*zu[1])/(1728*Pi^4) + 
 (gHb[2]*gQ[3, 2]*gQb[3, 1]*gUb[1, 1]*M[1]*zu[1])/(1536*Pi^4) - 
 (gHb[1]*gU[1, 1]*gUb[1, 1]^2*M[1]*zu[1])/(192*Pi^4) - 
 (gHb[1]*gQ[1, 3]*gQb[1, 1]*gUb[1, 3]*M[1]*zu[1])/(1152*Pi^4) - 
 (gHb[1]*gQ[2, 3]*gQb[2, 1]*gUb[1, 3]*M[1]*zu[1])/(1152*Pi^4) - 
 (gHb[1]*gQ[3, 3]*gQb[3, 1]*gUb[1, 3]*M[1]*zu[1])/(1152*Pi^4) - 
 (gHb[1]*gU[1, 3]*gUb[1, 1]*gUb[1, 3]*M[1]*zu[1])/(576*Pi^4) - 
 (gHb[1]*gU[2, 1]*gUb[1, 1]*gUb[2, 1]*M[1]*zu[1])/(192*Pi^4) - 
 (gHb[1]*gU[2, 3]*gUb[1, 3]*gUb[2, 1]*M[1]*zu[1])/(576*Pi^4) - 
 (gHb[1]*gU[3, 1]*gUb[1, 1]*gUb[3, 1]*M[1]*zu[1])/(192*Pi^4) - 
 (gHb[1]*gU[3, 3]*gUb[1, 3]*gUb[3, 1]*M[1]*zu[1])/(576*Pi^4) - 
 (gH[1]*gHb[2]^2*gUb[1, 1]*M[2]*zu[1])/(512*Pi^4) - 
 (gHb[2]*gHc[1]*gHcb[2]*gUb[1, 1]*M[2]*zu[1])/(512*Pi^4) + 
 (gHb[2]*gQ[1, 1]*gQb[1, 2]*gUb[1, 1]*M[2]*zu[1])/(1536*Pi^4) + 
 (gHb[2]*gQ[2, 1]*gQb[2, 2]*gUb[1, 1]*M[2]*zu[1])/(1536*Pi^4) + 
 (gHb[2]*gQ[3, 1]*gQb[3, 2]*gUb[1, 1]*M[2]*zu[1])/(1536*Pi^4) + 
 (gHb[2]*gQ[1, 3]*gQb[1, 2]*gUb[1, 3]*M[2]*zu[1])/(128*Pi^4) + 
 (gHb[2]*gQ[2, 3]*gQb[2, 2]*gUb[1, 3]*M[2]*zu[1])/(128*Pi^4) + 
 (gHb[2]*gQ[3, 3]*gQb[3, 2]*gUb[1, 3]*M[2]*zu[1])/(128*Pi^4) - 
 (gHb[1]*gQ[1, 1]*gQb[1, 3]*gUb[1, 3]*M[3]*zu[1])/(1152*Pi^4) + 
 (gHb[2]*gQ[1, 2]*gQb[1, 3]*gUb[1, 3]*M[3]*zu[1])/(128*Pi^4) - 
 (gHb[1]*gQ[2, 1]*gQb[2, 3]*gUb[1, 3]*M[3]*zu[1])/(1152*Pi^4) + 
 (gHb[2]*gQ[2, 2]*gQb[2, 3]*gUb[1, 3]*M[3]*zu[1])/(128*Pi^4) - 
 (gHb[1]*gQ[3, 1]*gQb[3, 3]*gUb[1, 3]*M[3]*zu[1])/(1152*Pi^4) + 
 (gHb[2]*gQ[3, 2]*gQb[3, 3]*gUb[1, 3]*M[3]*zu[1])/(128*Pi^4) - 
 (gHb[1]*gU[1, 1]*gUb[1, 3]^2*M[3]*zu[1])/(288*Pi^4) - 
 (gHb[1]*gU[2, 1]*gUb[1, 3]*gUb[2, 3]*M[3]*zu[1])/(288*Pi^4) - 
 (gHb[1]*gU[3, 1]*gUb[1, 3]*gUb[3, 3]*M[3]*zu[1])/(288*Pi^4) - 
 (au*gHb[1]*gQ[1, 1]*yub[1, 1]*zu[1])/(768*Pi^4) + 
 (3*au*gHb[2]*gQ[1, 2]*yub[1, 1]*zu[1])/(256*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*yu[1, 1]*yub[1, 1]*zu[1])/(192*Pi^4) - 
 (gHb[1]*gUb[1, 1]*M[1]*yu[1, 1]*yub[1, 1]*zu[1])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*yu[2, 1]*yub[1, 1]*zu[1])/(192*Pi^4) - 
 (gHb[1]*gUb[2, 1]*M[1]*yu[2, 1]*yub[1, 1]*zu[1])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*yu[3, 1]*yub[1, 1]*zu[1])/(192*Pi^4) - 
 (gHb[1]*gUb[3, 1]*M[1]*yu[3, 1]*yub[1, 1]*zu[1])/(192*Pi^4) - 
 (au*gHb[1]*gQ[2, 1]*yub[1, 2]*zu[1])/(768*Pi^4) + 
 (3*au*gHb[2]*gQ[2, 2]*yub[1, 2]*zu[1])/(256*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*yu[1, 2]*yub[1, 2]*zu[1])/(192*Pi^4) - 
 (gHb[1]*gUb[1, 1]*M[1]*yu[1, 2]*yub[1, 2]*zu[1])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*yu[2, 2]*yub[1, 2]*zu[1])/(192*Pi^4) - 
 (gHb[1]*gUb[2, 1]*M[1]*yu[2, 2]*yub[1, 2]*zu[1])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*yu[3, 2]*yub[1, 2]*zu[1])/(192*Pi^4) - 
 (gHb[1]*gUb[3, 1]*M[1]*yu[3, 2]*yub[1, 2]*zu[1])/(192*Pi^4) - 
 (au*gHb[1]*gQ[3, 1]*yub[1, 3]*zu[1])/(768*Pi^4) + 
 (3*au*gHb[2]*gQ[3, 2]*yub[1, 3]*zu[1])/(256*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*yu[1, 3]*yub[1, 3]*zu[1])/(192*Pi^4) - 
 (gHb[1]*gUb[1, 1]*M[1]*yu[1, 3]*yub[1, 3]*zu[1])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*yu[2, 3]*yub[1, 3]*zu[1])/(192*Pi^4) - 
 (gHb[1]*gUb[2, 1]*M[1]*yu[2, 3]*yub[1, 3]*zu[1])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*yu[3, 3]*yub[1, 3]*zu[1])/(192*Pi^4) - 
 (gHb[1]*gUb[3, 1]*M[1]*yu[3, 3]*yub[1, 3]*zu[1])/(192*Pi^4) - 
 (mub*gQ[1, 1]*gUb[1, 1]*ydb[1, 1]*zd[1]*zu[1])/(576*Pi^4) + 
 (mub*gQ[1, 3]*gUb[1, 3]*ydb[1, 1]*zd[1]*zu[1])/(96*Pi^4) - 
 (mub*gQ[2, 1]*gUb[1, 1]*ydb[1, 2]*zd[1]*zu[1])/(576*Pi^4) + 
 (mub*gQ[2, 3]*gUb[1, 3]*ydb[1, 2]*zd[1]*zu[1])/(96*Pi^4) - 
 (mub*gQ[3, 1]*gUb[1, 1]*ydb[1, 3]*zd[1]*zu[1])/(576*Pi^4) + 
 (mub*gQ[3, 3]*gUb[1, 3]*ydb[1, 3]*zd[1]*zu[1])/(96*Pi^4) - 
 (mub*gQ[1, 1]*gUb[1, 1]*ydb[2, 1]*zd[2]*zu[1])/(576*Pi^4) + 
 (mub*gQ[1, 3]*gUb[1, 3]*ydb[2, 1]*zd[2]*zu[1])/(96*Pi^4) - 
 (mub*gQ[2, 1]*gUb[1, 1]*ydb[2, 2]*zd[2]*zu[1])/(576*Pi^4) + 
 (mub*gQ[2, 3]*gUb[1, 3]*ydb[2, 2]*zd[2]*zu[1])/(96*Pi^4) - 
 (mub*gQ[3, 1]*gUb[1, 1]*ydb[2, 3]*zd[2]*zu[1])/(576*Pi^4) + 
 (mub*gQ[3, 3]*gUb[1, 3]*ydb[2, 3]*zd[2]*zu[1])/(96*Pi^4) - 
 (mub*gQ[1, 1]*gUb[1, 1]*ydb[3, 1]*zd[3]*zu[1])/(576*Pi^4) + 
 (mub*gQ[1, 3]*gUb[1, 3]*ydb[3, 1]*zd[3]*zu[1])/(96*Pi^4) - 
 (mub*gQ[2, 1]*gUb[1, 1]*ydb[3, 2]*zd[3]*zu[1])/(576*Pi^4) + 
 (mub*gQ[2, 3]*gUb[1, 3]*ydb[3, 2]*zd[3]*zu[1])/(96*Pi^4) - 
 (mub*gQ[3, 1]*gUb[1, 1]*ydb[3, 3]*zd[3]*zu[1])/(576*Pi^4) + 
 (mub*gQ[3, 3]*gUb[1, 3]*ydb[3, 3]*zd[3]*zu[1])/(96*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*zd[1]*zdb[1]*zu[1])/(768*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*zd[2]*zdb[2]*zu[1])/(768*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*zd[3]*zdb[3]*zu[1])/(768*Pi^4) - 
 (3*mub*gHb[1]*gHc[1]*yub[1, 1]*zq[1]*zu[1])/(256*Pi^4) - 
 (3*mub*gHb[2]*gHc[2]*yub[1, 1]*zq[1]*zu[1])/(256*Pi^4) + 
 (3*gHb[1]^2*M[1]*yub[1, 1]*zq[1]*zu[1])/(512*Pi^4) + 
 (3*gHb[2]^2*M[2]*yub[1, 1]*zq[1]*zu[1])/(512*Pi^4) - 
 (3*mub*gHb[1]*gHc[1]*yub[1, 2]*zq[2]*zu[1])/(256*Pi^4) - 
 (3*mub*gHb[2]*gHc[2]*yub[1, 2]*zq[2]*zu[1])/(256*Pi^4) + 
 (3*gHb[1]^2*M[1]*yub[1, 2]*zq[2]*zu[1])/(512*Pi^4) + 
 (3*gHb[2]^2*M[2]*yub[1, 2]*zq[2]*zu[1])/(512*Pi^4) - 
 (3*mub*gHb[1]*gHc[1]*yub[1, 3]*zq[3]*zu[1])/(256*Pi^4) - 
 (3*mub*gHb[2]*gHc[2]*yub[1, 3]*zq[3]*zu[1])/(256*Pi^4) + 
 (3*gHb[1]^2*M[1]*yub[1, 3]*zq[3]*zu[1])/(512*Pi^4) + 
 (3*gHb[2]^2*M[2]*yub[1, 3]*zq[3]*zu[1])/(512*Pi^4) + 
 (au*gQ[1, 1]*gUb[1, 1]*zqb[1]*zu[1])/(768*Pi^4) + 
 (au*gQ[1, 3]*gUb[1, 3]*zqb[1]*zu[1])/(64*Pi^4) + 
 (gUb[1, 1]^2*M[1]*yu[1, 1]*zqb[1]*zu[1])/(72*Pi^4) + 
 (gUb[1, 3]^2*M[3]*yu[1, 1]*zqb[1]*zu[1])/(96*Pi^4) + 
 (gUb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1]*zqb[1]*zu[1])/(72*Pi^4) + 
 (gUb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1]*zqb[1]*zu[1])/(96*Pi^4) + 
 (gUb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1]*zqb[1]*zu[1])/(72*Pi^4) + 
 (gUb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1]*zqb[1]*zu[1])/(96*Pi^4) + 
 (5*gQ[1, 1]^2*Mb[1]*yub[1, 1]*zqb[1]*zu[1])/(4608*Pi^4) + 
 (9*gQ[1, 2]^2*Mb[2]*yub[1, 1]*zqb[1]*zu[1])/(512*Pi^4) + 
 (gQ[1, 3]^2*Mb[3]*yub[1, 1]*zqb[1]*zu[1])/(48*Pi^4) + 
 (5*gQ[1, 1]*gQ[2, 1]*Mb[1]*yub[1, 2]*zqb[1]*zu[1])/(4608*Pi^4) + 
 (9*gQ[1, 2]*gQ[2, 2]*Mb[2]*yub[1, 2]*zqb[1]*zu[1])/(512*Pi^4) + 
 (gQ[1, 3]*gQ[2, 3]*Mb[3]*yub[1, 2]*zqb[1]*zu[1])/(48*Pi^4) + 
 (5*gQ[1, 1]*gQ[3, 1]*Mb[1]*yub[1, 3]*zqb[1]*zu[1])/(4608*Pi^4) + 
 (9*gQ[1, 2]*gQ[3, 2]*Mb[2]*yub[1, 3]*zqb[1]*zu[1])/(512*Pi^4) + 
 (gQ[1, 3]*gQ[3, 3]*Mb[3]*yub[1, 3]*zqb[1]*zu[1])/(48*Pi^4) + 
 (5*mub*gHc[1]*gUb[1, 1]*zq[1]*zqb[1]*zu[1])/(768*Pi^4) - 
 (5*gHb[1]*gUb[1, 1]*M[1]*zq[1]*zqb[1]*zu[1])/(768*Pi^4) + 
 (au*gQ[2, 1]*gUb[1, 1]*zqb[2]*zu[1])/(768*Pi^4) + 
 (au*gQ[2, 3]*gUb[1, 3]*zqb[2]*zu[1])/(64*Pi^4) + 
 (gUb[1, 1]^2*M[1]*yu[1, 2]*zqb[2]*zu[1])/(72*Pi^4) + 
 (gUb[1, 3]^2*M[3]*yu[1, 2]*zqb[2]*zu[1])/(96*Pi^4) + 
 (gUb[1, 1]*gUb[2, 1]*M[1]*yu[2, 2]*zqb[2]*zu[1])/(72*Pi^4) + 
 (gUb[1, 3]*gUb[2, 3]*M[3]*yu[2, 2]*zqb[2]*zu[1])/(96*Pi^4) + 
 (gUb[1, 1]*gUb[3, 1]*M[1]*yu[3, 2]*zqb[2]*zu[1])/(72*Pi^4) + 
 (gUb[1, 3]*gUb[3, 3]*M[3]*yu[3, 2]*zqb[2]*zu[1])/(96*Pi^4) + 
 (5*gQ[1, 1]*gQ[2, 1]*Mb[1]*yub[1, 1]*zqb[2]*zu[1])/(4608*Pi^4) + 
 (9*gQ[1, 2]*gQ[2, 2]*Mb[2]*yub[1, 1]*zqb[2]*zu[1])/(512*Pi^4) + 
 (gQ[1, 3]*gQ[2, 3]*Mb[3]*yub[1, 1]*zqb[2]*zu[1])/(48*Pi^4) + 
 (5*gQ[2, 1]^2*Mb[1]*yub[1, 2]*zqb[2]*zu[1])/(4608*Pi^4) + 
 (9*gQ[2, 2]^2*Mb[2]*yub[1, 2]*zqb[2]*zu[1])/(512*Pi^4) + 
 (gQ[2, 3]^2*Mb[3]*yub[1, 2]*zqb[2]*zu[1])/(48*Pi^4) + 
 (5*gQ[2, 1]*gQ[3, 1]*Mb[1]*yub[1, 3]*zqb[2]*zu[1])/(4608*Pi^4) + 
 (9*gQ[2, 2]*gQ[3, 2]*Mb[2]*yub[1, 3]*zqb[2]*zu[1])/(512*Pi^4) + 
 (gQ[2, 3]*gQ[3, 3]*Mb[3]*yub[1, 3]*zqb[2]*zu[1])/(48*Pi^4) + 
 (5*mub*gHc[1]*gUb[1, 1]*zq[2]*zqb[2]*zu[1])/(768*Pi^4) - 
 (5*gHb[1]*gUb[1, 1]*M[1]*zq[2]*zqb[2]*zu[1])/(768*Pi^4) + 
 (au*gQ[3, 1]*gUb[1, 1]*zqb[3]*zu[1])/(768*Pi^4) + 
 (au*gQ[3, 3]*gUb[1, 3]*zqb[3]*zu[1])/(64*Pi^4) + 
 (gUb[1, 1]^2*M[1]*yu[1, 3]*zqb[3]*zu[1])/(72*Pi^4) + 
 (gUb[1, 3]^2*M[3]*yu[1, 3]*zqb[3]*zu[1])/(96*Pi^4) + 
 (gUb[1, 1]*gUb[2, 1]*M[1]*yu[2, 3]*zqb[3]*zu[1])/(72*Pi^4) + 
 (gUb[1, 3]*gUb[2, 3]*M[3]*yu[2, 3]*zqb[3]*zu[1])/(96*Pi^4) + 
 (gUb[1, 1]*gUb[3, 1]*M[1]*yu[3, 3]*zqb[3]*zu[1])/(72*Pi^4) + 
 (gUb[1, 3]*gUb[3, 3]*M[3]*yu[3, 3]*zqb[3]*zu[1])/(96*Pi^4) + 
 (5*gQ[1, 1]*gQ[3, 1]*Mb[1]*yub[1, 1]*zqb[3]*zu[1])/(4608*Pi^4) + 
 (9*gQ[1, 2]*gQ[3, 2]*Mb[2]*yub[1, 1]*zqb[3]*zu[1])/(512*Pi^4) + 
 (gQ[1, 3]*gQ[3, 3]*Mb[3]*yub[1, 1]*zqb[3]*zu[1])/(48*Pi^4) + 
 (5*gQ[2, 1]*gQ[3, 1]*Mb[1]*yub[1, 2]*zqb[3]*zu[1])/(4608*Pi^4) + 
 (9*gQ[2, 2]*gQ[3, 2]*Mb[2]*yub[1, 2]*zqb[3]*zu[1])/(512*Pi^4) + 
 (gQ[2, 3]*gQ[3, 3]*Mb[3]*yub[1, 2]*zqb[3]*zu[1])/(48*Pi^4) + 
 (5*gQ[3, 1]^2*Mb[1]*yub[1, 3]*zqb[3]*zu[1])/(4608*Pi^4) + 
 (9*gQ[3, 2]^2*Mb[2]*yub[1, 3]*zqb[3]*zu[1])/(512*Pi^4) + 
 (gQ[3, 3]^2*Mb[3]*yub[1, 3]*zqb[3]*zu[1])/(48*Pi^4) + 
 (5*mub*gHc[1]*gUb[1, 1]*zq[3]*zqb[3]*zu[1])/(768*Pi^4) - 
 (5*gHb[1]*gUb[1, 1]*M[1]*zq[3]*zqb[3]*zu[1])/(768*Pi^4) - 
 (mub*gHc[1]*gUb[2, 1]*zu[2])/(24*Pi^2) - 
 (17*mu*g[1]^2*gHc[1]*gUb[2, 1]*zu[2])/(23040*Pi^4) - 
 (mub*g[1]^2*gHc[1]*gUb[2, 1]*zu[2])/(5760*Pi^4) - 
 (mu*g[2]^2*gHc[1]*gUb[2, 1]*zu[2])/(512*Pi^4) - 
 (mu*g[3]^2*gHc[1]*gUb[2, 1]*zu[2])/(576*Pi^4) + 
 (mub*g[3]^2*gHc[1]*gUb[2, 1]*zu[2])/(576*Pi^4) + 
 (5*mub*gH[1]*gHb[1]*gHc[1]*gUb[2, 1]*zu[2])/(1024*Pi^4) + 
 (mub*gH[2]*gHb[2]*gHc[1]*gUb[2, 1]*zu[2])/(1024*Pi^4) + 
 (mub*gH[1]*gHb[2]*gHc[2]*gUb[2, 1]*zu[2])/(256*Pi^4) + 
 (mub*gHc[1]^2*gHcb[1]*gUb[2, 1]*zu[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gHc[2]*gHcb[2]*gUb[2, 1]*zu[2])/(1024*Pi^4) + 
 (mub*gHc[1]*gQ[1, 1]*gQb[1, 1]*gUb[2, 1]*zu[2])/(3456*Pi^4) - 
 (mub*gHc[2]*gQ[1, 1]*gQb[1, 2]*gUb[2, 1]*zu[2])/(1536*Pi^4) + 
 (mub*gHc[1]*gQ[2, 1]*gQb[2, 1]*gUb[2, 1]*zu[2])/(3456*Pi^4) - 
 (mub*gHc[2]*gQ[2, 1]*gQb[2, 2]*gUb[2, 1]*zu[2])/(1536*Pi^4) + 
 (mub*gHc[1]*gQ[3, 1]*gQb[3, 1]*gUb[2, 1]*zu[2])/(3456*Pi^4) - 
 (mub*gHc[2]*gQ[3, 1]*gQb[3, 2]*gUb[2, 1]*zu[2])/(1536*Pi^4) + 
 (mub*gHc[1]*gU[1, 1]*gUb[1, 1]*gUb[2, 1]*zu[2])/(432*Pi^4) + 
 (mub*gHc[1]*gU[2, 1]*gUb[2, 1]^2*zu[2])/(432*Pi^4) + 
 (mub*gHc[1]*gQ[1, 3]*gQb[1, 1]*gUb[2, 3]*zu[2])/(1152*Pi^4) - 
 (mub*gHc[2]*gQ[1, 3]*gQb[1, 2]*gUb[2, 3]*zu[2])/(128*Pi^4) + 
 (mub*gHc[1]*gQ[2, 3]*gQb[2, 1]*gUb[2, 3]*zu[2])/(1152*Pi^4) - 
 (mub*gHc[2]*gQ[2, 3]*gQb[2, 2]*gUb[2, 3]*zu[2])/(128*Pi^4) + 
 (mub*gHc[1]*gQ[3, 3]*gQb[3, 1]*gUb[2, 3]*zu[2])/(1152*Pi^4) - 
 (mub*gHc[2]*gQ[3, 3]*gQb[3, 2]*gUb[2, 3]*zu[2])/(128*Pi^4) + 
 (mub*gHc[1]*gU[1, 3]*gUb[1, 1]*gUb[2, 3]*zu[2])/(576*Pi^4) + 
 (mub*gHc[1]*gU[2, 3]*gUb[2, 1]*gUb[2, 3]*zu[2])/(576*Pi^4) + 
 (mub*gHc[1]*gU[3, 1]*gUb[2, 1]*gUb[3, 1]*zu[2])/(432*Pi^4) + 
 (mub*gHc[1]*gU[3, 3]*gUb[2, 3]*gUb[3, 1]*zu[2])/(576*Pi^4) + 
 (gHb[1]*gUb[2, 1]*M[1]*zu[2])/(24*Pi^2) + 
 (g[1]^2*gHb[1]*gUb[2, 1]*M[1]*zu[2])/(1920*Pi^4) - 
 (7*gH[1]*gHb[1]^2*gUb[2, 1]*M[1]*zu[2])/(3072*Pi^4) - 
 (gH[2]*gHb[1]*gHb[2]*gUb[2, 1]*M[1]*zu[2])/(1024*Pi^4) - 
 (gHb[1]*gHc[1]*gHcb[1]*gUb[2, 1]*M[1]*zu[2])/(384*Pi^4) - 
 (gHb[2]*gHc[2]*gHcb[1]*gUb[2, 1]*M[1]*zu[2])/(512*Pi^4) - 
 (gHb[1]*gQ[1, 1]*gQb[1, 1]*gUb[2, 1]*M[1]*zu[2])/(1728*Pi^4) + 
 (gHb[2]*gQ[1, 2]*gQb[1, 1]*gUb[2, 1]*M[1]*zu[2])/(1536*Pi^4) - 
 (gHb[1]*gQ[2, 1]*gQb[2, 1]*gUb[2, 1]*M[1]*zu[2])/(1728*Pi^4) + 
 (gHb[2]*gQ[2, 2]*gQb[2, 1]*gUb[2, 1]*M[1]*zu[2])/(1536*Pi^4) - 
 (gHb[1]*gQ[3, 1]*gQb[3, 1]*gUb[2, 1]*M[1]*zu[2])/(1728*Pi^4) + 
 (gHb[2]*gQ[3, 2]*gQb[3, 1]*gUb[2, 1]*M[1]*zu[2])/(1536*Pi^4) - 
 (gHb[1]*gU[1, 1]*gUb[1, 1]*gUb[2, 1]*M[1]*zu[2])/(192*Pi^4) - 
 (gHb[1]*gU[2, 1]*gUb[2, 1]^2*M[1]*zu[2])/(192*Pi^4) - 
 (gHb[1]*gQ[1, 3]*gQb[1, 1]*gUb[2, 3]*M[1]*zu[2])/(1152*Pi^4) - 
 (gHb[1]*gQ[2, 3]*gQb[2, 1]*gUb[2, 3]*M[1]*zu[2])/(1152*Pi^4) - 
 (gHb[1]*gQ[3, 3]*gQb[3, 1]*gUb[2, 3]*M[1]*zu[2])/(1152*Pi^4) - 
 (gHb[1]*gU[1, 3]*gUb[1, 1]*gUb[2, 3]*M[1]*zu[2])/(576*Pi^4) - 
 (gHb[1]*gU[2, 3]*gUb[2, 1]*gUb[2, 3]*M[1]*zu[2])/(576*Pi^4) - 
 (gHb[1]*gU[3, 1]*gUb[2, 1]*gUb[3, 1]*M[1]*zu[2])/(192*Pi^4) - 
 (gHb[1]*gU[3, 3]*gUb[2, 3]*gUb[3, 1]*M[1]*zu[2])/(576*Pi^4) - 
 (gH[1]*gHb[2]^2*gUb[2, 1]*M[2]*zu[2])/(512*Pi^4) - 
 (gHb[2]*gHc[1]*gHcb[2]*gUb[2, 1]*M[2]*zu[2])/(512*Pi^4) + 
 (gHb[2]*gQ[1, 1]*gQb[1, 2]*gUb[2, 1]*M[2]*zu[2])/(1536*Pi^4) + 
 (gHb[2]*gQ[2, 1]*gQb[2, 2]*gUb[2, 1]*M[2]*zu[2])/(1536*Pi^4) + 
 (gHb[2]*gQ[3, 1]*gQb[3, 2]*gUb[2, 1]*M[2]*zu[2])/(1536*Pi^4) + 
 (gHb[2]*gQ[1, 3]*gQb[1, 2]*gUb[2, 3]*M[2]*zu[2])/(128*Pi^4) + 
 (gHb[2]*gQ[2, 3]*gQb[2, 2]*gUb[2, 3]*M[2]*zu[2])/(128*Pi^4) + 
 (gHb[2]*gQ[3, 3]*gQb[3, 2]*gUb[2, 3]*M[2]*zu[2])/(128*Pi^4) - 
 (gHb[1]*gQ[1, 1]*gQb[1, 3]*gUb[2, 3]*M[3]*zu[2])/(1152*Pi^4) + 
 (gHb[2]*gQ[1, 2]*gQb[1, 3]*gUb[2, 3]*M[3]*zu[2])/(128*Pi^4) - 
 (gHb[1]*gQ[2, 1]*gQb[2, 3]*gUb[2, 3]*M[3]*zu[2])/(1152*Pi^4) + 
 (gHb[2]*gQ[2, 2]*gQb[2, 3]*gUb[2, 3]*M[3]*zu[2])/(128*Pi^4) - 
 (gHb[1]*gQ[3, 1]*gQb[3, 3]*gUb[2, 3]*M[3]*zu[2])/(1152*Pi^4) + 
 (gHb[2]*gQ[3, 2]*gQb[3, 3]*gUb[2, 3]*M[3]*zu[2])/(128*Pi^4) - 
 (gHb[1]*gU[1, 1]*gUb[1, 3]*gUb[2, 3]*M[3]*zu[2])/(288*Pi^4) - 
 (gHb[1]*gU[2, 1]*gUb[2, 3]^2*M[3]*zu[2])/(288*Pi^4) - 
 (gHb[1]*gU[3, 1]*gUb[2, 3]*gUb[3, 3]*M[3]*zu[2])/(288*Pi^4) - 
 (au*gHb[1]*gQ[1, 1]*yub[2, 1]*zu[2])/(768*Pi^4) + 
 (3*au*gHb[2]*gQ[1, 2]*yub[2, 1]*zu[2])/(256*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*yu[1, 1]*yub[2, 1]*zu[2])/(192*Pi^4) - 
 (gHb[1]*gUb[1, 1]*M[1]*yu[1, 1]*yub[2, 1]*zu[2])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*yu[2, 1]*yub[2, 1]*zu[2])/(192*Pi^4) - 
 (gHb[1]*gUb[2, 1]*M[1]*yu[2, 1]*yub[2, 1]*zu[2])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*yu[3, 1]*yub[2, 1]*zu[2])/(192*Pi^4) - 
 (gHb[1]*gUb[3, 1]*M[1]*yu[3, 1]*yub[2, 1]*zu[2])/(192*Pi^4) - 
 (au*gHb[1]*gQ[2, 1]*yub[2, 2]*zu[2])/(768*Pi^4) + 
 (3*au*gHb[2]*gQ[2, 2]*yub[2, 2]*zu[2])/(256*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*yu[1, 2]*yub[2, 2]*zu[2])/(192*Pi^4) - 
 (gHb[1]*gUb[1, 1]*M[1]*yu[1, 2]*yub[2, 2]*zu[2])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*yu[2, 2]*yub[2, 2]*zu[2])/(192*Pi^4) - 
 (gHb[1]*gUb[2, 1]*M[1]*yu[2, 2]*yub[2, 2]*zu[2])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*yu[3, 2]*yub[2, 2]*zu[2])/(192*Pi^4) - 
 (gHb[1]*gUb[3, 1]*M[1]*yu[3, 2]*yub[2, 2]*zu[2])/(192*Pi^4) - 
 (au*gHb[1]*gQ[3, 1]*yub[2, 3]*zu[2])/(768*Pi^4) + 
 (3*au*gHb[2]*gQ[3, 2]*yub[2, 3]*zu[2])/(256*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*yu[1, 3]*yub[2, 3]*zu[2])/(192*Pi^4) - 
 (gHb[1]*gUb[1, 1]*M[1]*yu[1, 3]*yub[2, 3]*zu[2])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*yu[2, 3]*yub[2, 3]*zu[2])/(192*Pi^4) - 
 (gHb[1]*gUb[2, 1]*M[1]*yu[2, 3]*yub[2, 3]*zu[2])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*yu[3, 3]*yub[2, 3]*zu[2])/(192*Pi^4) - 
 (gHb[1]*gUb[3, 1]*M[1]*yu[3, 3]*yub[2, 3]*zu[2])/(192*Pi^4) - 
 (mub*gQ[1, 1]*gUb[2, 1]*ydb[1, 1]*zd[1]*zu[2])/(576*Pi^4) + 
 (mub*gQ[1, 3]*gUb[2, 3]*ydb[1, 1]*zd[1]*zu[2])/(96*Pi^4) - 
 (mub*gQ[2, 1]*gUb[2, 1]*ydb[1, 2]*zd[1]*zu[2])/(576*Pi^4) + 
 (mub*gQ[2, 3]*gUb[2, 3]*ydb[1, 2]*zd[1]*zu[2])/(96*Pi^4) - 
 (mub*gQ[3, 1]*gUb[2, 1]*ydb[1, 3]*zd[1]*zu[2])/(576*Pi^4) + 
 (mub*gQ[3, 3]*gUb[2, 3]*ydb[1, 3]*zd[1]*zu[2])/(96*Pi^4) - 
 (mub*gQ[1, 1]*gUb[2, 1]*ydb[2, 1]*zd[2]*zu[2])/(576*Pi^4) + 
 (mub*gQ[1, 3]*gUb[2, 3]*ydb[2, 1]*zd[2]*zu[2])/(96*Pi^4) - 
 (mub*gQ[2, 1]*gUb[2, 1]*ydb[2, 2]*zd[2]*zu[2])/(576*Pi^4) + 
 (mub*gQ[2, 3]*gUb[2, 3]*ydb[2, 2]*zd[2]*zu[2])/(96*Pi^4) - 
 (mub*gQ[3, 1]*gUb[2, 1]*ydb[2, 3]*zd[2]*zu[2])/(576*Pi^4) + 
 (mub*gQ[3, 3]*gUb[2, 3]*ydb[2, 3]*zd[2]*zu[2])/(96*Pi^4) - 
 (mub*gQ[1, 1]*gUb[2, 1]*ydb[3, 1]*zd[3]*zu[2])/(576*Pi^4) + 
 (mub*gQ[1, 3]*gUb[2, 3]*ydb[3, 1]*zd[3]*zu[2])/(96*Pi^4) - 
 (mub*gQ[2, 1]*gUb[2, 1]*ydb[3, 2]*zd[3]*zu[2])/(576*Pi^4) + 
 (mub*gQ[2, 3]*gUb[2, 3]*ydb[3, 2]*zd[3]*zu[2])/(96*Pi^4) - 
 (mub*gQ[3, 1]*gUb[2, 1]*ydb[3, 3]*zd[3]*zu[2])/(576*Pi^4) + 
 (mub*gQ[3, 3]*gUb[2, 3]*ydb[3, 3]*zd[3]*zu[2])/(96*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*zd[1]*zdb[1]*zu[2])/(768*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*zd[2]*zdb[2]*zu[2])/(768*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*zd[3]*zdb[3]*zu[2])/(768*Pi^4) - 
 (3*mub*gHb[1]*gHc[1]*yub[2, 1]*zq[1]*zu[2])/(256*Pi^4) - 
 (3*mub*gHb[2]*gHc[2]*yub[2, 1]*zq[1]*zu[2])/(256*Pi^4) + 
 (3*gHb[1]^2*M[1]*yub[2, 1]*zq[1]*zu[2])/(512*Pi^4) + 
 (3*gHb[2]^2*M[2]*yub[2, 1]*zq[1]*zu[2])/(512*Pi^4) - 
 (3*mub*gHb[1]*gHc[1]*yub[2, 2]*zq[2]*zu[2])/(256*Pi^4) - 
 (3*mub*gHb[2]*gHc[2]*yub[2, 2]*zq[2]*zu[2])/(256*Pi^4) + 
 (3*gHb[1]^2*M[1]*yub[2, 2]*zq[2]*zu[2])/(512*Pi^4) + 
 (3*gHb[2]^2*M[2]*yub[2, 2]*zq[2]*zu[2])/(512*Pi^4) - 
 (3*mub*gHb[1]*gHc[1]*yub[2, 3]*zq[3]*zu[2])/(256*Pi^4) - 
 (3*mub*gHb[2]*gHc[2]*yub[2, 3]*zq[3]*zu[2])/(256*Pi^4) + 
 (3*gHb[1]^2*M[1]*yub[2, 3]*zq[3]*zu[2])/(512*Pi^4) + 
 (3*gHb[2]^2*M[2]*yub[2, 3]*zq[3]*zu[2])/(512*Pi^4) + 
 (au*gQ[1, 1]*gUb[2, 1]*zqb[1]*zu[2])/(768*Pi^4) + 
 (au*gQ[1, 3]*gUb[2, 3]*zqb[1]*zu[2])/(64*Pi^4) + 
 (gUb[1, 1]*gUb[2, 1]*M[1]*yu[1, 1]*zqb[1]*zu[2])/(72*Pi^4) + 
 (gUb[1, 3]*gUb[2, 3]*M[3]*yu[1, 1]*zqb[1]*zu[2])/(96*Pi^4) + 
 (gUb[2, 1]^2*M[1]*yu[2, 1]*zqb[1]*zu[2])/(72*Pi^4) + 
 (gUb[2, 3]^2*M[3]*yu[2, 1]*zqb[1]*zu[2])/(96*Pi^4) + 
 (gUb[2, 1]*gUb[3, 1]*M[1]*yu[3, 1]*zqb[1]*zu[2])/(72*Pi^4) + 
 (gUb[2, 3]*gUb[3, 3]*M[3]*yu[3, 1]*zqb[1]*zu[2])/(96*Pi^4) + 
 (5*gQ[1, 1]^2*Mb[1]*yub[2, 1]*zqb[1]*zu[2])/(4608*Pi^4) + 
 (9*gQ[1, 2]^2*Mb[2]*yub[2, 1]*zqb[1]*zu[2])/(512*Pi^4) + 
 (gQ[1, 3]^2*Mb[3]*yub[2, 1]*zqb[1]*zu[2])/(48*Pi^4) + 
 (5*gQ[1, 1]*gQ[2, 1]*Mb[1]*yub[2, 2]*zqb[1]*zu[2])/(4608*Pi^4) + 
 (9*gQ[1, 2]*gQ[2, 2]*Mb[2]*yub[2, 2]*zqb[1]*zu[2])/(512*Pi^4) + 
 (gQ[1, 3]*gQ[2, 3]*Mb[3]*yub[2, 2]*zqb[1]*zu[2])/(48*Pi^4) + 
 (5*gQ[1, 1]*gQ[3, 1]*Mb[1]*yub[2, 3]*zqb[1]*zu[2])/(4608*Pi^4) + 
 (9*gQ[1, 2]*gQ[3, 2]*Mb[2]*yub[2, 3]*zqb[1]*zu[2])/(512*Pi^4) + 
 (gQ[1, 3]*gQ[3, 3]*Mb[3]*yub[2, 3]*zqb[1]*zu[2])/(48*Pi^4) + 
 (5*mub*gHc[1]*gUb[2, 1]*zq[1]*zqb[1]*zu[2])/(768*Pi^4) - 
 (5*gHb[1]*gUb[2, 1]*M[1]*zq[1]*zqb[1]*zu[2])/(768*Pi^4) + 
 (au*gQ[2, 1]*gUb[2, 1]*zqb[2]*zu[2])/(768*Pi^4) + 
 (au*gQ[2, 3]*gUb[2, 3]*zqb[2]*zu[2])/(64*Pi^4) + 
 (gUb[1, 1]*gUb[2, 1]*M[1]*yu[1, 2]*zqb[2]*zu[2])/(72*Pi^4) + 
 (gUb[1, 3]*gUb[2, 3]*M[3]*yu[1, 2]*zqb[2]*zu[2])/(96*Pi^4) + 
 (gUb[2, 1]^2*M[1]*yu[2, 2]*zqb[2]*zu[2])/(72*Pi^4) + 
 (gUb[2, 3]^2*M[3]*yu[2, 2]*zqb[2]*zu[2])/(96*Pi^4) + 
 (gUb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2]*zqb[2]*zu[2])/(72*Pi^4) + 
 (gUb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2]*zqb[2]*zu[2])/(96*Pi^4) + 
 (5*gQ[1, 1]*gQ[2, 1]*Mb[1]*yub[2, 1]*zqb[2]*zu[2])/(4608*Pi^4) + 
 (9*gQ[1, 2]*gQ[2, 2]*Mb[2]*yub[2, 1]*zqb[2]*zu[2])/(512*Pi^4) + 
 (gQ[1, 3]*gQ[2, 3]*Mb[3]*yub[2, 1]*zqb[2]*zu[2])/(48*Pi^4) + 
 (5*gQ[2, 1]^2*Mb[1]*yub[2, 2]*zqb[2]*zu[2])/(4608*Pi^4) + 
 (9*gQ[2, 2]^2*Mb[2]*yub[2, 2]*zqb[2]*zu[2])/(512*Pi^4) + 
 (gQ[2, 3]^2*Mb[3]*yub[2, 2]*zqb[2]*zu[2])/(48*Pi^4) + 
 (5*gQ[2, 1]*gQ[3, 1]*Mb[1]*yub[2, 3]*zqb[2]*zu[2])/(4608*Pi^4) + 
 (9*gQ[2, 2]*gQ[3, 2]*Mb[2]*yub[2, 3]*zqb[2]*zu[2])/(512*Pi^4) + 
 (gQ[2, 3]*gQ[3, 3]*Mb[3]*yub[2, 3]*zqb[2]*zu[2])/(48*Pi^4) + 
 (5*mub*gHc[1]*gUb[2, 1]*zq[2]*zqb[2]*zu[2])/(768*Pi^4) - 
 (5*gHb[1]*gUb[2, 1]*M[1]*zq[2]*zqb[2]*zu[2])/(768*Pi^4) + 
 (au*gQ[3, 1]*gUb[2, 1]*zqb[3]*zu[2])/(768*Pi^4) + 
 (au*gQ[3, 3]*gUb[2, 3]*zqb[3]*zu[2])/(64*Pi^4) + 
 (gUb[1, 1]*gUb[2, 1]*M[1]*yu[1, 3]*zqb[3]*zu[2])/(72*Pi^4) + 
 (gUb[1, 3]*gUb[2, 3]*M[3]*yu[1, 3]*zqb[3]*zu[2])/(96*Pi^4) + 
 (gUb[2, 1]^2*M[1]*yu[2, 3]*zqb[3]*zu[2])/(72*Pi^4) + 
 (gUb[2, 3]^2*M[3]*yu[2, 3]*zqb[3]*zu[2])/(96*Pi^4) + 
 (gUb[2, 1]*gUb[3, 1]*M[1]*yu[3, 3]*zqb[3]*zu[2])/(72*Pi^4) + 
 (gUb[2, 3]*gUb[3, 3]*M[3]*yu[3, 3]*zqb[3]*zu[2])/(96*Pi^4) + 
 (5*gQ[1, 1]*gQ[3, 1]*Mb[1]*yub[2, 1]*zqb[3]*zu[2])/(4608*Pi^4) + 
 (9*gQ[1, 2]*gQ[3, 2]*Mb[2]*yub[2, 1]*zqb[3]*zu[2])/(512*Pi^4) + 
 (gQ[1, 3]*gQ[3, 3]*Mb[3]*yub[2, 1]*zqb[3]*zu[2])/(48*Pi^4) + 
 (5*gQ[2, 1]*gQ[3, 1]*Mb[1]*yub[2, 2]*zqb[3]*zu[2])/(4608*Pi^4) + 
 (9*gQ[2, 2]*gQ[3, 2]*Mb[2]*yub[2, 2]*zqb[3]*zu[2])/(512*Pi^4) + 
 (gQ[2, 3]*gQ[3, 3]*Mb[3]*yub[2, 2]*zqb[3]*zu[2])/(48*Pi^4) + 
 (5*gQ[3, 1]^2*Mb[1]*yub[2, 3]*zqb[3]*zu[2])/(4608*Pi^4) + 
 (9*gQ[3, 2]^2*Mb[2]*yub[2, 3]*zqb[3]*zu[2])/(512*Pi^4) + 
 (gQ[3, 3]^2*Mb[3]*yub[2, 3]*zqb[3]*zu[2])/(48*Pi^4) + 
 (5*mub*gHc[1]*gUb[2, 1]*zq[3]*zqb[3]*zu[2])/(768*Pi^4) - 
 (5*gHb[1]*gUb[2, 1]*M[1]*zq[3]*zqb[3]*zu[2])/(768*Pi^4) - 
 (mub*gHc[1]*gUb[3, 1]*zu[3])/(24*Pi^2) - 
 (17*mu*g[1]^2*gHc[1]*gUb[3, 1]*zu[3])/(23040*Pi^4) - 
 (mub*g[1]^2*gHc[1]*gUb[3, 1]*zu[3])/(5760*Pi^4) - 
 (mu*g[2]^2*gHc[1]*gUb[3, 1]*zu[3])/(512*Pi^4) - 
 (mu*g[3]^2*gHc[1]*gUb[3, 1]*zu[3])/(576*Pi^4) + 
 (mub*g[3]^2*gHc[1]*gUb[3, 1]*zu[3])/(576*Pi^4) + 
 (5*mub*gH[1]*gHb[1]*gHc[1]*gUb[3, 1]*zu[3])/(1024*Pi^4) + 
 (mub*gH[2]*gHb[2]*gHc[1]*gUb[3, 1]*zu[3])/(1024*Pi^4) + 
 (mub*gH[1]*gHb[2]*gHc[2]*gUb[3, 1]*zu[3])/(256*Pi^4) + 
 (mub*gHc[1]^2*gHcb[1]*gUb[3, 1]*zu[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gHc[2]*gHcb[2]*gUb[3, 1]*zu[3])/(1024*Pi^4) + 
 (mub*gHc[1]*gQ[1, 1]*gQb[1, 1]*gUb[3, 1]*zu[3])/(3456*Pi^4) - 
 (mub*gHc[2]*gQ[1, 1]*gQb[1, 2]*gUb[3, 1]*zu[3])/(1536*Pi^4) + 
 (mub*gHc[1]*gQ[2, 1]*gQb[2, 1]*gUb[3, 1]*zu[3])/(3456*Pi^4) - 
 (mub*gHc[2]*gQ[2, 1]*gQb[2, 2]*gUb[3, 1]*zu[3])/(1536*Pi^4) + 
 (mub*gHc[1]*gQ[3, 1]*gQb[3, 1]*gUb[3, 1]*zu[3])/(3456*Pi^4) - 
 (mub*gHc[2]*gQ[3, 1]*gQb[3, 2]*gUb[3, 1]*zu[3])/(1536*Pi^4) + 
 (mub*gHc[1]*gU[1, 1]*gUb[1, 1]*gUb[3, 1]*zu[3])/(432*Pi^4) + 
 (mub*gHc[1]*gU[2, 1]*gUb[2, 1]*gUb[3, 1]*zu[3])/(432*Pi^4) + 
 (mub*gHc[1]*gU[3, 1]*gUb[3, 1]^2*zu[3])/(432*Pi^4) + 
 (mub*gHc[1]*gQ[1, 3]*gQb[1, 1]*gUb[3, 3]*zu[3])/(1152*Pi^4) - 
 (mub*gHc[2]*gQ[1, 3]*gQb[1, 2]*gUb[3, 3]*zu[3])/(128*Pi^4) + 
 (mub*gHc[1]*gQ[2, 3]*gQb[2, 1]*gUb[3, 3]*zu[3])/(1152*Pi^4) - 
 (mub*gHc[2]*gQ[2, 3]*gQb[2, 2]*gUb[3, 3]*zu[3])/(128*Pi^4) + 
 (mub*gHc[1]*gQ[3, 3]*gQb[3, 1]*gUb[3, 3]*zu[3])/(1152*Pi^4) - 
 (mub*gHc[2]*gQ[3, 3]*gQb[3, 2]*gUb[3, 3]*zu[3])/(128*Pi^4) + 
 (mub*gHc[1]*gU[1, 3]*gUb[1, 1]*gUb[3, 3]*zu[3])/(576*Pi^4) + 
 (mub*gHc[1]*gU[2, 3]*gUb[2, 1]*gUb[3, 3]*zu[3])/(576*Pi^4) + 
 (mub*gHc[1]*gU[3, 3]*gUb[3, 1]*gUb[3, 3]*zu[3])/(576*Pi^4) + 
 (gHb[1]*gUb[3, 1]*M[1]*zu[3])/(24*Pi^2) + 
 (g[1]^2*gHb[1]*gUb[3, 1]*M[1]*zu[3])/(1920*Pi^4) - 
 (7*gH[1]*gHb[1]^2*gUb[3, 1]*M[1]*zu[3])/(3072*Pi^4) - 
 (gH[2]*gHb[1]*gHb[2]*gUb[3, 1]*M[1]*zu[3])/(1024*Pi^4) - 
 (gHb[1]*gHc[1]*gHcb[1]*gUb[3, 1]*M[1]*zu[3])/(384*Pi^4) - 
 (gHb[2]*gHc[2]*gHcb[1]*gUb[3, 1]*M[1]*zu[3])/(512*Pi^4) - 
 (gHb[1]*gQ[1, 1]*gQb[1, 1]*gUb[3, 1]*M[1]*zu[3])/(1728*Pi^4) + 
 (gHb[2]*gQ[1, 2]*gQb[1, 1]*gUb[3, 1]*M[1]*zu[3])/(1536*Pi^4) - 
 (gHb[1]*gQ[2, 1]*gQb[2, 1]*gUb[3, 1]*M[1]*zu[3])/(1728*Pi^4) + 
 (gHb[2]*gQ[2, 2]*gQb[2, 1]*gUb[3, 1]*M[1]*zu[3])/(1536*Pi^4) - 
 (gHb[1]*gQ[3, 1]*gQb[3, 1]*gUb[3, 1]*M[1]*zu[3])/(1728*Pi^4) + 
 (gHb[2]*gQ[3, 2]*gQb[3, 1]*gUb[3, 1]*M[1]*zu[3])/(1536*Pi^4) - 
 (gHb[1]*gU[1, 1]*gUb[1, 1]*gUb[3, 1]*M[1]*zu[3])/(192*Pi^4) - 
 (gHb[1]*gU[2, 1]*gUb[2, 1]*gUb[3, 1]*M[1]*zu[3])/(192*Pi^4) - 
 (gHb[1]*gU[3, 1]*gUb[3, 1]^2*M[1]*zu[3])/(192*Pi^4) - 
 (gHb[1]*gQ[1, 3]*gQb[1, 1]*gUb[3, 3]*M[1]*zu[3])/(1152*Pi^4) - 
 (gHb[1]*gQ[2, 3]*gQb[2, 1]*gUb[3, 3]*M[1]*zu[3])/(1152*Pi^4) - 
 (gHb[1]*gQ[3, 3]*gQb[3, 1]*gUb[3, 3]*M[1]*zu[3])/(1152*Pi^4) - 
 (gHb[1]*gU[1, 3]*gUb[1, 1]*gUb[3, 3]*M[1]*zu[3])/(576*Pi^4) - 
 (gHb[1]*gU[2, 3]*gUb[2, 1]*gUb[3, 3]*M[1]*zu[3])/(576*Pi^4) - 
 (gHb[1]*gU[3, 3]*gUb[3, 1]*gUb[3, 3]*M[1]*zu[3])/(576*Pi^4) - 
 (gH[1]*gHb[2]^2*gUb[3, 1]*M[2]*zu[3])/(512*Pi^4) - 
 (gHb[2]*gHc[1]*gHcb[2]*gUb[3, 1]*M[2]*zu[3])/(512*Pi^4) + 
 (gHb[2]*gQ[1, 1]*gQb[1, 2]*gUb[3, 1]*M[2]*zu[3])/(1536*Pi^4) + 
 (gHb[2]*gQ[2, 1]*gQb[2, 2]*gUb[3, 1]*M[2]*zu[3])/(1536*Pi^4) + 
 (gHb[2]*gQ[3, 1]*gQb[3, 2]*gUb[3, 1]*M[2]*zu[3])/(1536*Pi^4) + 
 (gHb[2]*gQ[1, 3]*gQb[1, 2]*gUb[3, 3]*M[2]*zu[3])/(128*Pi^4) + 
 (gHb[2]*gQ[2, 3]*gQb[2, 2]*gUb[3, 3]*M[2]*zu[3])/(128*Pi^4) + 
 (gHb[2]*gQ[3, 3]*gQb[3, 2]*gUb[3, 3]*M[2]*zu[3])/(128*Pi^4) - 
 (gHb[1]*gQ[1, 1]*gQb[1, 3]*gUb[3, 3]*M[3]*zu[3])/(1152*Pi^4) + 
 (gHb[2]*gQ[1, 2]*gQb[1, 3]*gUb[3, 3]*M[3]*zu[3])/(128*Pi^4) - 
 (gHb[1]*gQ[2, 1]*gQb[2, 3]*gUb[3, 3]*M[3]*zu[3])/(1152*Pi^4) + 
 (gHb[2]*gQ[2, 2]*gQb[2, 3]*gUb[3, 3]*M[3]*zu[3])/(128*Pi^4) - 
 (gHb[1]*gQ[3, 1]*gQb[3, 3]*gUb[3, 3]*M[3]*zu[3])/(1152*Pi^4) + 
 (gHb[2]*gQ[3, 2]*gQb[3, 3]*gUb[3, 3]*M[3]*zu[3])/(128*Pi^4) - 
 (gHb[1]*gU[1, 1]*gUb[1, 3]*gUb[3, 3]*M[3]*zu[3])/(288*Pi^4) - 
 (gHb[1]*gU[2, 1]*gUb[2, 3]*gUb[3, 3]*M[3]*zu[3])/(288*Pi^4) - 
 (gHb[1]*gU[3, 1]*gUb[3, 3]^2*M[3]*zu[3])/(288*Pi^4) - 
 (au*gHb[1]*gQ[1, 1]*yub[3, 1]*zu[3])/(768*Pi^4) + 
 (3*au*gHb[2]*gQ[1, 2]*yub[3, 1]*zu[3])/(256*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*yu[1, 1]*yub[3, 1]*zu[3])/(192*Pi^4) - 
 (gHb[1]*gUb[1, 1]*M[1]*yu[1, 1]*yub[3, 1]*zu[3])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*yu[2, 1]*yub[3, 1]*zu[3])/(192*Pi^4) - 
 (gHb[1]*gUb[2, 1]*M[1]*yu[2, 1]*yub[3, 1]*zu[3])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*yu[3, 1]*yub[3, 1]*zu[3])/(192*Pi^4) - 
 (gHb[1]*gUb[3, 1]*M[1]*yu[3, 1]*yub[3, 1]*zu[3])/(192*Pi^4) - 
 (au*gHb[1]*gQ[2, 1]*yub[3, 2]*zu[3])/(768*Pi^4) + 
 (3*au*gHb[2]*gQ[2, 2]*yub[3, 2]*zu[3])/(256*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*yu[1, 2]*yub[3, 2]*zu[3])/(192*Pi^4) - 
 (gHb[1]*gUb[1, 1]*M[1]*yu[1, 2]*yub[3, 2]*zu[3])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*yu[2, 2]*yub[3, 2]*zu[3])/(192*Pi^4) - 
 (gHb[1]*gUb[2, 1]*M[1]*yu[2, 2]*yub[3, 2]*zu[3])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*yu[3, 2]*yub[3, 2]*zu[3])/(192*Pi^4) - 
 (gHb[1]*gUb[3, 1]*M[1]*yu[3, 2]*yub[3, 2]*zu[3])/(192*Pi^4) - 
 (au*gHb[1]*gQ[3, 1]*yub[3, 3]*zu[3])/(768*Pi^4) + 
 (3*au*gHb[2]*gQ[3, 2]*yub[3, 3]*zu[3])/(256*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*yu[1, 3]*yub[3, 3]*zu[3])/(192*Pi^4) - 
 (gHb[1]*gUb[1, 1]*M[1]*yu[1, 3]*yub[3, 3]*zu[3])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*yu[2, 3]*yub[3, 3]*zu[3])/(192*Pi^4) - 
 (gHb[1]*gUb[2, 1]*M[1]*yu[2, 3]*yub[3, 3]*zu[3])/(192*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*yu[3, 3]*yub[3, 3]*zu[3])/(192*Pi^4) - 
 (gHb[1]*gUb[3, 1]*M[1]*yu[3, 3]*yub[3, 3]*zu[3])/(192*Pi^4) - 
 (mub*gQ[1, 1]*gUb[3, 1]*ydb[1, 1]*zd[1]*zu[3])/(576*Pi^4) + 
 (mub*gQ[1, 3]*gUb[3, 3]*ydb[1, 1]*zd[1]*zu[3])/(96*Pi^4) - 
 (mub*gQ[2, 1]*gUb[3, 1]*ydb[1, 2]*zd[1]*zu[3])/(576*Pi^4) + 
 (mub*gQ[2, 3]*gUb[3, 3]*ydb[1, 2]*zd[1]*zu[3])/(96*Pi^4) - 
 (mub*gQ[3, 1]*gUb[3, 1]*ydb[1, 3]*zd[1]*zu[3])/(576*Pi^4) + 
 (mub*gQ[3, 3]*gUb[3, 3]*ydb[1, 3]*zd[1]*zu[3])/(96*Pi^4) - 
 (mub*gQ[1, 1]*gUb[3, 1]*ydb[2, 1]*zd[2]*zu[3])/(576*Pi^4) + 
 (mub*gQ[1, 3]*gUb[3, 3]*ydb[2, 1]*zd[2]*zu[3])/(96*Pi^4) - 
 (mub*gQ[2, 1]*gUb[3, 1]*ydb[2, 2]*zd[2]*zu[3])/(576*Pi^4) + 
 (mub*gQ[2, 3]*gUb[3, 3]*ydb[2, 2]*zd[2]*zu[3])/(96*Pi^4) - 
 (mub*gQ[3, 1]*gUb[3, 1]*ydb[2, 3]*zd[2]*zu[3])/(576*Pi^4) + 
 (mub*gQ[3, 3]*gUb[3, 3]*ydb[2, 3]*zd[2]*zu[3])/(96*Pi^4) - 
 (mub*gQ[1, 1]*gUb[3, 1]*ydb[3, 1]*zd[3]*zu[3])/(576*Pi^4) + 
 (mub*gQ[1, 3]*gUb[3, 3]*ydb[3, 1]*zd[3]*zu[3])/(96*Pi^4) - 
 (mub*gQ[2, 1]*gUb[3, 1]*ydb[3, 2]*zd[3]*zu[3])/(576*Pi^4) + 
 (mub*gQ[2, 3]*gUb[3, 3]*ydb[3, 2]*zd[3]*zu[3])/(96*Pi^4) - 
 (mub*gQ[3, 1]*gUb[3, 1]*ydb[3, 3]*zd[3]*zu[3])/(576*Pi^4) + 
 (mub*gQ[3, 3]*gUb[3, 3]*ydb[3, 3]*zd[3]*zu[3])/(96*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*zd[1]*zdb[1]*zu[3])/(768*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*zd[2]*zdb[2]*zu[3])/(768*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*zd[3]*zdb[3]*zu[3])/(768*Pi^4) - 
 (3*mub*gHb[1]*gHc[1]*yub[3, 1]*zq[1]*zu[3])/(256*Pi^4) - 
 (3*mub*gHb[2]*gHc[2]*yub[3, 1]*zq[1]*zu[3])/(256*Pi^4) + 
 (3*gHb[1]^2*M[1]*yub[3, 1]*zq[1]*zu[3])/(512*Pi^4) + 
 (3*gHb[2]^2*M[2]*yub[3, 1]*zq[1]*zu[3])/(512*Pi^4) - 
 (3*mub*gHb[1]*gHc[1]*yub[3, 2]*zq[2]*zu[3])/(256*Pi^4) - 
 (3*mub*gHb[2]*gHc[2]*yub[3, 2]*zq[2]*zu[3])/(256*Pi^4) + 
 (3*gHb[1]^2*M[1]*yub[3, 2]*zq[2]*zu[3])/(512*Pi^4) + 
 (3*gHb[2]^2*M[2]*yub[3, 2]*zq[2]*zu[3])/(512*Pi^4) - 
 (3*mub*gHb[1]*gHc[1]*yub[3, 3]*zq[3]*zu[3])/(256*Pi^4) - 
 (3*mub*gHb[2]*gHc[2]*yub[3, 3]*zq[3]*zu[3])/(256*Pi^4) + 
 (3*gHb[1]^2*M[1]*yub[3, 3]*zq[3]*zu[3])/(512*Pi^4) + 
 (3*gHb[2]^2*M[2]*yub[3, 3]*zq[3]*zu[3])/(512*Pi^4) + 
 (au*gQ[1, 1]*gUb[3, 1]*zqb[1]*zu[3])/(768*Pi^4) + 
 (au*gQ[1, 3]*gUb[3, 3]*zqb[1]*zu[3])/(64*Pi^4) + 
 (gUb[1, 1]*gUb[3, 1]*M[1]*yu[1, 1]*zqb[1]*zu[3])/(72*Pi^4) + 
 (gUb[1, 3]*gUb[3, 3]*M[3]*yu[1, 1]*zqb[1]*zu[3])/(96*Pi^4) + 
 (gUb[2, 1]*gUb[3, 1]*M[1]*yu[2, 1]*zqb[1]*zu[3])/(72*Pi^4) + 
 (gUb[2, 3]*gUb[3, 3]*M[3]*yu[2, 1]*zqb[1]*zu[3])/(96*Pi^4) + 
 (gUb[3, 1]^2*M[1]*yu[3, 1]*zqb[1]*zu[3])/(72*Pi^4) + 
 (gUb[3, 3]^2*M[3]*yu[3, 1]*zqb[1]*zu[3])/(96*Pi^4) + 
 (5*gQ[1, 1]^2*Mb[1]*yub[3, 1]*zqb[1]*zu[3])/(4608*Pi^4) + 
 (9*gQ[1, 2]^2*Mb[2]*yub[3, 1]*zqb[1]*zu[3])/(512*Pi^4) + 
 (gQ[1, 3]^2*Mb[3]*yub[3, 1]*zqb[1]*zu[3])/(48*Pi^4) + 
 (5*gQ[1, 1]*gQ[2, 1]*Mb[1]*yub[3, 2]*zqb[1]*zu[3])/(4608*Pi^4) + 
 (9*gQ[1, 2]*gQ[2, 2]*Mb[2]*yub[3, 2]*zqb[1]*zu[3])/(512*Pi^4) + 
 (gQ[1, 3]*gQ[2, 3]*Mb[3]*yub[3, 2]*zqb[1]*zu[3])/(48*Pi^4) + 
 (5*gQ[1, 1]*gQ[3, 1]*Mb[1]*yub[3, 3]*zqb[1]*zu[3])/(4608*Pi^4) + 
 (9*gQ[1, 2]*gQ[3, 2]*Mb[2]*yub[3, 3]*zqb[1]*zu[3])/(512*Pi^4) + 
 (gQ[1, 3]*gQ[3, 3]*Mb[3]*yub[3, 3]*zqb[1]*zu[3])/(48*Pi^4) + 
 (5*mub*gHc[1]*gUb[3, 1]*zq[1]*zqb[1]*zu[3])/(768*Pi^4) - 
 (5*gHb[1]*gUb[3, 1]*M[1]*zq[1]*zqb[1]*zu[3])/(768*Pi^4) + 
 (au*gQ[2, 1]*gUb[3, 1]*zqb[2]*zu[3])/(768*Pi^4) + 
 (au*gQ[2, 3]*gUb[3, 3]*zqb[2]*zu[3])/(64*Pi^4) + 
 (gUb[1, 1]*gUb[3, 1]*M[1]*yu[1, 2]*zqb[2]*zu[3])/(72*Pi^4) + 
 (gUb[1, 3]*gUb[3, 3]*M[3]*yu[1, 2]*zqb[2]*zu[3])/(96*Pi^4) + 
 (gUb[2, 1]*gUb[3, 1]*M[1]*yu[2, 2]*zqb[2]*zu[3])/(72*Pi^4) + 
 (gUb[2, 3]*gUb[3, 3]*M[3]*yu[2, 2]*zqb[2]*zu[3])/(96*Pi^4) + 
 (gUb[3, 1]^2*M[1]*yu[3, 2]*zqb[2]*zu[3])/(72*Pi^4) + 
 (gUb[3, 3]^2*M[3]*yu[3, 2]*zqb[2]*zu[3])/(96*Pi^4) + 
 (5*gQ[1, 1]*gQ[2, 1]*Mb[1]*yub[3, 1]*zqb[2]*zu[3])/(4608*Pi^4) + 
 (9*gQ[1, 2]*gQ[2, 2]*Mb[2]*yub[3, 1]*zqb[2]*zu[3])/(512*Pi^4) + 
 (gQ[1, 3]*gQ[2, 3]*Mb[3]*yub[3, 1]*zqb[2]*zu[3])/(48*Pi^4) + 
 (5*gQ[2, 1]^2*Mb[1]*yub[3, 2]*zqb[2]*zu[3])/(4608*Pi^4) + 
 (9*gQ[2, 2]^2*Mb[2]*yub[3, 2]*zqb[2]*zu[3])/(512*Pi^4) + 
 (gQ[2, 3]^2*Mb[3]*yub[3, 2]*zqb[2]*zu[3])/(48*Pi^4) + 
 (5*gQ[2, 1]*gQ[3, 1]*Mb[1]*yub[3, 3]*zqb[2]*zu[3])/(4608*Pi^4) + 
 (9*gQ[2, 2]*gQ[3, 2]*Mb[2]*yub[3, 3]*zqb[2]*zu[3])/(512*Pi^4) + 
 (gQ[2, 3]*gQ[3, 3]*Mb[3]*yub[3, 3]*zqb[2]*zu[3])/(48*Pi^4) + 
 (5*mub*gHc[1]*gUb[3, 1]*zq[2]*zqb[2]*zu[3])/(768*Pi^4) - 
 (5*gHb[1]*gUb[3, 1]*M[1]*zq[2]*zqb[2]*zu[3])/(768*Pi^4) + 
 (au*gQ[3, 1]*gUb[3, 1]*zqb[3]*zu[3])/(768*Pi^4) + 
 (au*gQ[3, 3]*gUb[3, 3]*zqb[3]*zu[3])/(64*Pi^4) + 
 (gUb[1, 1]*gUb[3, 1]*M[1]*yu[1, 3]*zqb[3]*zu[3])/(72*Pi^4) + 
 (gUb[1, 3]*gUb[3, 3]*M[3]*yu[1, 3]*zqb[3]*zu[3])/(96*Pi^4) + 
 (gUb[2, 1]*gUb[3, 1]*M[1]*yu[2, 3]*zqb[3]*zu[3])/(72*Pi^4) + 
 (gUb[2, 3]*gUb[3, 3]*M[3]*yu[2, 3]*zqb[3]*zu[3])/(96*Pi^4) + 
 (gUb[3, 1]^2*M[1]*yu[3, 3]*zqb[3]*zu[3])/(72*Pi^4) + 
 (gUb[3, 3]^2*M[3]*yu[3, 3]*zqb[3]*zu[3])/(96*Pi^4) + 
 (5*gQ[1, 1]*gQ[3, 1]*Mb[1]*yub[3, 1]*zqb[3]*zu[3])/(4608*Pi^4) + 
 (9*gQ[1, 2]*gQ[3, 2]*Mb[2]*yub[3, 1]*zqb[3]*zu[3])/(512*Pi^4) + 
 (gQ[1, 3]*gQ[3, 3]*Mb[3]*yub[3, 1]*zqb[3]*zu[3])/(48*Pi^4) + 
 (5*gQ[2, 1]*gQ[3, 1]*Mb[1]*yub[3, 2]*zqb[3]*zu[3])/(4608*Pi^4) + 
 (9*gQ[2, 2]*gQ[3, 2]*Mb[2]*yub[3, 2]*zqb[3]*zu[3])/(512*Pi^4) + 
 (gQ[2, 3]*gQ[3, 3]*Mb[3]*yub[3, 2]*zqb[3]*zu[3])/(48*Pi^4) + 
 (5*gQ[3, 1]^2*Mb[1]*yub[3, 3]*zqb[3]*zu[3])/(4608*Pi^4) + 
 (9*gQ[3, 2]^2*Mb[2]*yub[3, 3]*zqb[3]*zu[3])/(512*Pi^4) + 
 (gQ[3, 3]^2*Mb[3]*yub[3, 3]*zqb[3]*zu[3])/(48*Pi^4) + 
 (5*mub*gHc[1]*gUb[3, 1]*zq[3]*zqb[3]*zu[3])/(768*Pi^4) - 
 (5*gHb[1]*gUb[3, 1]*M[1]*zq[3]*zqb[3]*zu[3])/(768*Pi^4) - 
 (mu*gHcb[1]*gU[1, 1]*zub[1])/(24*Pi^2) - 
 (7*mu*g[1]^2*gHcb[1]*gU[1, 1]*zub[1])/(7680*Pi^4) - 
 (mu*g[2]^2*gHcb[1]*gU[1, 1]*zub[1])/(512*Pi^4) + 
 (5*mu*gH[1]*gHb[1]*gHcb[1]*gU[1, 1]*zub[1])/(1024*Pi^4) + 
 (mu*gH[2]*gHb[2]*gHcb[1]*gU[1, 1]*zub[1])/(1024*Pi^4) + 
 (mu*gHc[1]*gHcb[1]^2*gU[1, 1]*zub[1])/(1024*Pi^4) + 
 (mu*gH[2]*gHb[1]*gHcb[2]*gU[1, 1]*zub[1])/(256*Pi^4) + 
 (mu*gHc[2]*gHcb[1]*gHcb[2]*gU[1, 1]*zub[1])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*gQb[1, 1]*gU[1, 1]*zub[1])/(3456*Pi^4) - 
 (mu*gHcb[2]*gQ[1, 2]*gQb[1, 1]*gU[1, 1]*zub[1])/(1536*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*gQb[2, 1]*gU[1, 1]*zub[1])/(3456*Pi^4) - 
 (mu*gHcb[2]*gQ[2, 2]*gQb[2, 1]*gU[1, 1]*zub[1])/(1536*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*gQb[3, 1]*gU[1, 1]*zub[1])/(3456*Pi^4) - 
 (mu*gHcb[2]*gQ[3, 2]*gQb[3, 1]*gU[1, 1]*zub[1])/(1536*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*gQb[1, 3]*gU[1, 3]*zub[1])/(1152*Pi^4) - 
 (mu*gHcb[2]*gQ[1, 2]*gQb[1, 3]*gU[1, 3]*zub[1])/(128*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*gQb[2, 3]*gU[1, 3]*zub[1])/(1152*Pi^4) - 
 (mu*gHcb[2]*gQ[2, 2]*gQb[2, 3]*gU[1, 3]*zub[1])/(128*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*gQb[3, 3]*gU[1, 3]*zub[1])/(1152*Pi^4) - 
 (mu*gHcb[2]*gQ[3, 2]*gQb[3, 3]*gU[1, 3]*zub[1])/(128*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]^2*gUb[1, 1]*zub[1])/(432*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*gU[1, 3]*gUb[1, 3]*zub[1])/(576*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*gU[2, 1]*gUb[2, 1]*zub[1])/(432*Pi^4) + 
 (mu*gHcb[1]*gU[1, 3]*gU[2, 1]*gUb[2, 3]*zub[1])/(576*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*gU[3, 1]*gUb[3, 1]*zub[1])/(432*Pi^4) + 
 (mu*gHcb[1]*gU[1, 3]*gU[3, 1]*gUb[3, 3]*zub[1])/(576*Pi^4) + 
 (5*g[1]^2*gH[1]*gU[1, 1]*M[1]*zub[1])/(9216*Pi^4) + 
 (g[2]^2*gH[1]*gU[1, 1]*M[1]*zub[1])/(1024*Pi^4) + 
 (g[3]^2*gH[1]*gU[1, 1]*M[1]*zub[1])/(576*Pi^4) + 
 (gH[1]*gU[1, 1]*Mb[1]*zub[1])/(24*Pi^2) - 
 (g[1]^2*gH[1]*gU[1, 1]*Mb[1]*zub[1])/(46080*Pi^4) - 
 (g[2]^2*gH[1]*gU[1, 1]*Mb[1]*zub[1])/(1024*Pi^4) - 
 (g[3]^2*gH[1]*gU[1, 1]*Mb[1]*zub[1])/(576*Pi^4) - 
 (7*gH[1]^2*gHb[1]*gU[1, 1]*Mb[1]*zub[1])/(3072*Pi^4) - 
 (gH[1]*gH[2]*gHb[2]*gU[1, 1]*Mb[1]*zub[1])/(1024*Pi^4) - 
 (gH[1]*gHc[1]*gHcb[1]*gU[1, 1]*Mb[1]*zub[1])/(384*Pi^4) - 
 (gH[2]*gHc[1]*gHcb[2]*gU[1, 1]*Mb[1]*zub[1])/(512*Pi^4) - 
 (gH[1]*gQ[1, 1]*gQb[1, 1]*gU[1, 1]*Mb[1]*zub[1])/(1728*Pi^4) + 
 (gH[2]*gQ[1, 1]*gQb[1, 2]*gU[1, 1]*Mb[1]*zub[1])/(1536*Pi^4) - 
 (gH[1]*gQ[2, 1]*gQb[2, 1]*gU[1, 1]*Mb[1]*zub[1])/(1728*Pi^4) + 
 (gH[2]*gQ[2, 1]*gQb[2, 2]*gU[1, 1]*Mb[1]*zub[1])/(1536*Pi^4) - 
 (gH[1]*gQ[3, 1]*gQb[3, 1]*gU[1, 1]*Mb[1]*zub[1])/(1728*Pi^4) + 
 (gH[2]*gQ[3, 1]*gQb[3, 2]*gU[1, 1]*Mb[1]*zub[1])/(1536*Pi^4) - 
 (gH[1]*gQ[1, 1]*gQb[1, 3]*gU[1, 3]*Mb[1]*zub[1])/(1152*Pi^4) - 
 (gH[1]*gQ[2, 1]*gQb[2, 3]*gU[1, 3]*Mb[1]*zub[1])/(1152*Pi^4) - 
 (gH[1]*gQ[3, 1]*gQb[3, 3]*gU[1, 3]*Mb[1]*zub[1])/(1152*Pi^4) - 
 (gH[1]*gU[1, 1]^2*gUb[1, 1]*Mb[1]*zub[1])/(192*Pi^4) - 
 (gH[1]*gU[1, 1]*gU[1, 3]*gUb[1, 3]*Mb[1]*zub[1])/(576*Pi^4) - 
 (gH[1]*gU[1, 1]*gU[2, 1]*gUb[2, 1]*Mb[1]*zub[1])/(192*Pi^4) - 
 (gH[1]*gU[1, 3]*gU[2, 1]*gUb[2, 3]*Mb[1]*zub[1])/(576*Pi^4) - 
 (gH[1]*gU[1, 1]*gU[3, 1]*gUb[3, 1]*Mb[1]*zub[1])/(192*Pi^4) - 
 (gH[1]*gU[1, 3]*gU[3, 1]*gUb[3, 3]*Mb[1]*zub[1])/(576*Pi^4) - 
 (gH[2]^2*gHb[1]*gU[1, 1]*Mb[2]*zub[1])/(512*Pi^4) - 
 (gH[2]*gHc[2]*gHcb[1]*gU[1, 1]*Mb[2]*zub[1])/(512*Pi^4) + 
 (gH[2]*gQ[1, 2]*gQb[1, 1]*gU[1, 1]*Mb[2]*zub[1])/(1536*Pi^4) + 
 (gH[2]*gQ[2, 2]*gQb[2, 1]*gU[1, 1]*Mb[2]*zub[1])/(1536*Pi^4) + 
 (gH[2]*gQ[3, 2]*gQb[3, 1]*gU[1, 1]*Mb[2]*zub[1])/(1536*Pi^4) + 
 (gH[2]*gQ[1, 2]*gQb[1, 3]*gU[1, 3]*Mb[2]*zub[1])/(128*Pi^4) + 
 (gH[2]*gQ[2, 2]*gQb[2, 3]*gU[1, 3]*Mb[2]*zub[1])/(128*Pi^4) + 
 (gH[2]*gQ[3, 2]*gQb[3, 3]*gU[1, 3]*Mb[2]*zub[1])/(128*Pi^4) - 
 (gH[1]*gQ[1, 3]*gQb[1, 1]*gU[1, 3]*Mb[3]*zub[1])/(1152*Pi^4) + 
 (gH[2]*gQ[1, 3]*gQb[1, 2]*gU[1, 3]*Mb[3]*zub[1])/(128*Pi^4) - 
 (gH[1]*gQ[2, 3]*gQb[2, 1]*gU[1, 3]*Mb[3]*zub[1])/(1152*Pi^4) + 
 (gH[2]*gQ[2, 3]*gQb[2, 2]*gU[1, 3]*Mb[3]*zub[1])/(128*Pi^4) - 
 (gH[1]*gQ[3, 3]*gQb[3, 1]*gU[1, 3]*Mb[3]*zub[1])/(1152*Pi^4) + 
 (gH[2]*gQ[3, 3]*gQb[3, 2]*gU[1, 3]*Mb[3]*zub[1])/(128*Pi^4) - 
 (gH[1]*gU[1, 3]^2*gUb[1, 1]*Mb[3]*zub[1])/(288*Pi^4) - 
 (gH[1]*gU[1, 3]*gU[2, 3]*gUb[2, 1]*Mb[3]*zub[1])/(288*Pi^4) - 
 (gH[1]*gU[1, 3]*gU[3, 3]*gUb[3, 1]*Mb[3]*zub[1])/(288*Pi^4) - 
 (au*gH[1]*gQb[1, 1]*yu[1, 1]*zub[1])/(768*Pi^4) + 
 (3*au*gH[2]*gQb[1, 2]*yu[1, 1]*zub[1])/(256*Pi^4) - 
 (au*gH[1]*gQb[2, 1]*yu[1, 2]*zub[1])/(768*Pi^4) + 
 (3*au*gH[2]*gQb[2, 2]*yu[1, 2]*zub[1])/(256*Pi^4) - 
 (au*gH[1]*gQb[3, 1]*yu[1, 3]*zub[1])/(768*Pi^4) + 
 (3*au*gH[2]*gQb[3, 2]*yu[1, 3]*zub[1])/(256*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*yu[1, 1]*yub[1, 1]*zub[1])/(192*Pi^4) - 
 (gH[1]*gU[1, 1]*Mb[1]*yu[1, 1]*yub[1, 1]*zub[1])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*yu[1, 2]*yub[1, 2]*zub[1])/(192*Pi^4) - 
 (gH[1]*gU[1, 1]*Mb[1]*yu[1, 2]*yub[1, 2]*zub[1])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*yu[1, 3]*yub[1, 3]*zub[1])/(192*Pi^4) - 
 (gH[1]*gU[1, 1]*Mb[1]*yu[1, 3]*yub[1, 3]*zub[1])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*yu[1, 1]*yub[2, 1]*zub[1])/(192*Pi^4) - 
 (gH[1]*gU[2, 1]*Mb[1]*yu[1, 1]*yub[2, 1]*zub[1])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*yu[1, 2]*yub[2, 2]*zub[1])/(192*Pi^4) - 
 (gH[1]*gU[2, 1]*Mb[1]*yu[1, 2]*yub[2, 2]*zub[1])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*yu[1, 3]*yub[2, 3]*zub[1])/(192*Pi^4) - 
 (gH[1]*gU[2, 1]*Mb[1]*yu[1, 3]*yub[2, 3]*zub[1])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*yu[1, 1]*yub[3, 1]*zub[1])/(192*Pi^4) - 
 (gH[1]*gU[3, 1]*Mb[1]*yu[1, 1]*yub[3, 1]*zub[1])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*yu[1, 2]*yub[3, 2]*zub[1])/(192*Pi^4) - 
 (gH[1]*gU[3, 1]*Mb[1]*yu[1, 2]*yub[3, 2]*zub[1])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*yu[1, 3]*yub[3, 3]*zub[1])/(192*Pi^4) - 
 (gH[1]*gU[3, 1]*Mb[1]*yu[1, 3]*yub[3, 3]*zub[1])/(192*Pi^4) - 
 (mu*gQb[1, 1]*gU[1, 1]*yd[1, 1]*zdb[1]*zub[1])/(576*Pi^4) + 
 (mu*gQb[1, 3]*gU[1, 3]*yd[1, 1]*zdb[1]*zub[1])/(96*Pi^4) - 
 (mu*gQb[2, 1]*gU[1, 1]*yd[1, 2]*zdb[1]*zub[1])/(576*Pi^4) + 
 (mu*gQb[2, 3]*gU[1, 3]*yd[1, 2]*zdb[1]*zub[1])/(96*Pi^4) - 
 (mu*gQb[3, 1]*gU[1, 1]*yd[1, 3]*zdb[1]*zub[1])/(576*Pi^4) + 
 (mu*gQb[3, 3]*gU[1, 3]*yd[1, 3]*zdb[1]*zub[1])/(96*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*zd[1]*zdb[1]*zub[1])/(768*Pi^4) - 
 (mu*gQb[1, 1]*gU[1, 1]*yd[2, 1]*zdb[2]*zub[1])/(576*Pi^4) + 
 (mu*gQb[1, 3]*gU[1, 3]*yd[2, 1]*zdb[2]*zub[1])/(96*Pi^4) - 
 (mu*gQb[2, 1]*gU[1, 1]*yd[2, 2]*zdb[2]*zub[1])/(576*Pi^4) + 
 (mu*gQb[2, 3]*gU[1, 3]*yd[2, 2]*zdb[2]*zub[1])/(96*Pi^4) - 
 (mu*gQb[3, 1]*gU[1, 1]*yd[2, 3]*zdb[2]*zub[1])/(576*Pi^4) + 
 (mu*gQb[3, 3]*gU[1, 3]*yd[2, 3]*zdb[2]*zub[1])/(96*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*zd[2]*zdb[2]*zub[1])/(768*Pi^4) - 
 (mu*gQb[1, 1]*gU[1, 1]*yd[3, 1]*zdb[3]*zub[1])/(576*Pi^4) + 
 (mu*gQb[1, 3]*gU[1, 3]*yd[3, 1]*zdb[3]*zub[1])/(96*Pi^4) - 
 (mu*gQb[2, 1]*gU[1, 1]*yd[3, 2]*zdb[3]*zub[1])/(576*Pi^4) + 
 (mu*gQb[2, 3]*gU[1, 3]*yd[3, 2]*zdb[3]*zub[1])/(96*Pi^4) - 
 (mu*gQb[3, 1]*gU[1, 1]*yd[3, 3]*zdb[3]*zub[1])/(576*Pi^4) + 
 (mu*gQb[3, 3]*gU[1, 3]*yd[3, 3]*zdb[3]*zub[1])/(96*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*zd[3]*zdb[3]*zub[1])/(768*Pi^4) + 
 (au*gQb[1, 1]*gU[1, 1]*zq[1]*zub[1])/(768*Pi^4) + 
 (au*gQb[1, 3]*gU[1, 3]*zq[1]*zub[1])/(64*Pi^4) + 
 (5*gQb[1, 1]^2*M[1]*yu[1, 1]*zq[1]*zub[1])/(4608*Pi^4) + 
 (9*gQb[1, 2]^2*M[2]*yu[1, 1]*zq[1]*zub[1])/(512*Pi^4) + 
 (gQb[1, 3]^2*M[3]*yu[1, 1]*zq[1]*zub[1])/(48*Pi^4) + 
 (5*gQb[1, 1]*gQb[2, 1]*M[1]*yu[1, 2]*zq[1]*zub[1])/(4608*Pi^4) + 
 (9*gQb[1, 2]*gQb[2, 2]*M[2]*yu[1, 2]*zq[1]*zub[1])/(512*Pi^4) + 
 (gQb[1, 3]*gQb[2, 3]*M[3]*yu[1, 2]*zq[1]*zub[1])/(48*Pi^4) + 
 (5*gQb[1, 1]*gQb[3, 1]*M[1]*yu[1, 3]*zq[1]*zub[1])/(4608*Pi^4) + 
 (9*gQb[1, 2]*gQb[3, 2]*M[2]*yu[1, 3]*zq[1]*zub[1])/(512*Pi^4) + 
 (gQb[1, 3]*gQb[3, 3]*M[3]*yu[1, 3]*zq[1]*zub[1])/(48*Pi^4) + 
 (gU[1, 1]^2*Mb[1]*yub[1, 1]*zq[1]*zub[1])/(72*Pi^4) + 
 (gU[1, 3]^2*Mb[3]*yub[1, 1]*zq[1]*zub[1])/(96*Pi^4) + 
 (gU[1, 1]*gU[2, 1]*Mb[1]*yub[2, 1]*zq[1]*zub[1])/(72*Pi^4) + 
 (gU[1, 3]*gU[2, 3]*Mb[3]*yub[2, 1]*zq[1]*zub[1])/(96*Pi^4) + 
 (gU[1, 1]*gU[3, 1]*Mb[1]*yub[3, 1]*zq[1]*zub[1])/(72*Pi^4) + 
 (gU[1, 3]*gU[3, 3]*Mb[3]*yub[3, 1]*zq[1]*zub[1])/(96*Pi^4) + 
 (au*gQb[2, 1]*gU[1, 1]*zq[2]*zub[1])/(768*Pi^4) + 
 (au*gQb[2, 3]*gU[1, 3]*zq[2]*zub[1])/(64*Pi^4) + 
 (5*gQb[1, 1]*gQb[2, 1]*M[1]*yu[1, 1]*zq[2]*zub[1])/(4608*Pi^4) + 
 (9*gQb[1, 2]*gQb[2, 2]*M[2]*yu[1, 1]*zq[2]*zub[1])/(512*Pi^4) + 
 (gQb[1, 3]*gQb[2, 3]*M[3]*yu[1, 1]*zq[2]*zub[1])/(48*Pi^4) + 
 (5*gQb[2, 1]^2*M[1]*yu[1, 2]*zq[2]*zub[1])/(4608*Pi^4) + 
 (9*gQb[2, 2]^2*M[2]*yu[1, 2]*zq[2]*zub[1])/(512*Pi^4) + 
 (gQb[2, 3]^2*M[3]*yu[1, 2]*zq[2]*zub[1])/(48*Pi^4) + 
 (5*gQb[2, 1]*gQb[3, 1]*M[1]*yu[1, 3]*zq[2]*zub[1])/(4608*Pi^4) + 
 (9*gQb[2, 2]*gQb[3, 2]*M[2]*yu[1, 3]*zq[2]*zub[1])/(512*Pi^4) + 
 (gQb[2, 3]*gQb[3, 3]*M[3]*yu[1, 3]*zq[2]*zub[1])/(48*Pi^4) + 
 (gU[1, 1]^2*Mb[1]*yub[1, 2]*zq[2]*zub[1])/(72*Pi^4) + 
 (gU[1, 3]^2*Mb[3]*yub[1, 2]*zq[2]*zub[1])/(96*Pi^4) + 
 (gU[1, 1]*gU[2, 1]*Mb[1]*yub[2, 2]*zq[2]*zub[1])/(72*Pi^4) + 
 (gU[1, 3]*gU[2, 3]*Mb[3]*yub[2, 2]*zq[2]*zub[1])/(96*Pi^4) + 
 (gU[1, 1]*gU[3, 1]*Mb[1]*yub[3, 2]*zq[2]*zub[1])/(72*Pi^4) + 
 (gU[1, 3]*gU[3, 3]*Mb[3]*yub[3, 2]*zq[2]*zub[1])/(96*Pi^4) + 
 (au*gQb[3, 1]*gU[1, 1]*zq[3]*zub[1])/(768*Pi^4) + 
 (au*gQb[3, 3]*gU[1, 3]*zq[3]*zub[1])/(64*Pi^4) + 
 (5*gQb[1, 1]*gQb[3, 1]*M[1]*yu[1, 1]*zq[3]*zub[1])/(4608*Pi^4) + 
 (9*gQb[1, 2]*gQb[3, 2]*M[2]*yu[1, 1]*zq[3]*zub[1])/(512*Pi^4) + 
 (gQb[1, 3]*gQb[3, 3]*M[3]*yu[1, 1]*zq[3]*zub[1])/(48*Pi^4) + 
 (5*gQb[2, 1]*gQb[3, 1]*M[1]*yu[1, 2]*zq[3]*zub[1])/(4608*Pi^4) + 
 (9*gQb[2, 2]*gQb[3, 2]*M[2]*yu[1, 2]*zq[3]*zub[1])/(512*Pi^4) + 
 (gQb[2, 3]*gQb[3, 3]*M[3]*yu[1, 2]*zq[3]*zub[1])/(48*Pi^4) + 
 (5*gQb[3, 1]^2*M[1]*yu[1, 3]*zq[3]*zub[1])/(4608*Pi^4) + 
 (9*gQb[3, 2]^2*M[2]*yu[1, 3]*zq[3]*zub[1])/(512*Pi^4) + 
 (gQb[3, 3]^2*M[3]*yu[1, 3]*zq[3]*zub[1])/(48*Pi^4) + 
 (gU[1, 1]^2*Mb[1]*yub[1, 3]*zq[3]*zub[1])/(72*Pi^4) + 
 (gU[1, 3]^2*Mb[3]*yub[1, 3]*zq[3]*zub[1])/(96*Pi^4) + 
 (gU[1, 1]*gU[2, 1]*Mb[1]*yub[2, 3]*zq[3]*zub[1])/(72*Pi^4) + 
 (gU[1, 3]*gU[2, 3]*Mb[3]*yub[2, 3]*zq[3]*zub[1])/(96*Pi^4) + 
 (gU[1, 1]*gU[3, 1]*Mb[1]*yub[3, 3]*zq[3]*zub[1])/(72*Pi^4) + 
 (gU[1, 3]*gU[3, 3]*Mb[3]*yub[3, 3]*zq[3]*zub[1])/(96*Pi^4) - 
 (3*mu*gH[1]*gHcb[1]*yu[1, 1]*zqb[1]*zub[1])/(256*Pi^4) - 
 (3*mu*gH[2]*gHcb[2]*yu[1, 1]*zqb[1]*zub[1])/(256*Pi^4) + 
 (3*gH[1]^2*Mb[1]*yu[1, 1]*zqb[1]*zub[1])/(512*Pi^4) + 
 (3*gH[2]^2*Mb[2]*yu[1, 1]*zqb[1]*zub[1])/(512*Pi^4) + 
 (5*mu*gHcb[1]*gU[1, 1]*zq[1]*zqb[1]*zub[1])/(768*Pi^4) - 
 (5*gH[1]*gU[1, 1]*Mb[1]*zq[1]*zqb[1]*zub[1])/(768*Pi^4) - 
 (3*mu*gH[1]*gHcb[1]*yu[1, 2]*zqb[2]*zub[1])/(256*Pi^4) - 
 (3*mu*gH[2]*gHcb[2]*yu[1, 2]*zqb[2]*zub[1])/(256*Pi^4) + 
 (3*gH[1]^2*Mb[1]*yu[1, 2]*zqb[2]*zub[1])/(512*Pi^4) + 
 (3*gH[2]^2*Mb[2]*yu[1, 2]*zqb[2]*zub[1])/(512*Pi^4) + 
 (5*mu*gHcb[1]*gU[1, 1]*zq[2]*zqb[2]*zub[1])/(768*Pi^4) - 
 (5*gH[1]*gU[1, 1]*Mb[1]*zq[2]*zqb[2]*zub[1])/(768*Pi^4) - 
 (3*mu*gH[1]*gHcb[1]*yu[1, 3]*zqb[3]*zub[1])/(256*Pi^4) - 
 (3*mu*gH[2]*gHcb[2]*yu[1, 3]*zqb[3]*zub[1])/(256*Pi^4) + 
 (3*gH[1]^2*Mb[1]*yu[1, 3]*zqb[3]*zub[1])/(512*Pi^4) + 
 (3*gH[2]^2*Mb[2]*yu[1, 3]*zqb[3]*zub[1])/(512*Pi^4) + 
 (5*mu*gHcb[1]*gU[1, 1]*zq[3]*zqb[3]*zub[1])/(768*Pi^4) - 
 (5*gH[1]*gU[1, 1]*Mb[1]*zq[3]*zqb[3]*zub[1])/(768*Pi^4) + 
 (au*zu[1]*zub[1])/(16*Pi^2) + (25*au*g[1]^2*zu[1]*zub[1])/(6144*Pi^4) + 
 (15*au*g[2]^2*zu[1]*zub[1])/(2048*Pi^4) + (5*au*g[3]^2*zu[1]*zub[1])/
  (384*Pi^4) - (3*au*gH[1]*gHb[1]*zu[1]*zub[1])/(1024*Pi^4) - 
 (9*au*gH[2]*gHb[2]*zu[1]*zub[1])/(1024*Pi^4) - 
 (au*gU[1, 1]*gUb[1, 1]*zu[1]*zub[1])/(256*Pi^4) - 
 (3*au*gU[1, 3]*gUb[1, 3]*zu[1]*zub[1])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1]*zu[1]*zub[1])/(288*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1]*zu[1]*zub[1])/(96*Pi^4) - 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2]*zu[1]*zub[1])/(288*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2]*zu[1]*zub[1])/(96*Pi^4) - 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3]*zu[1]*zub[1])/(288*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3]*zu[1]*zub[1])/(96*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yub[1, 1]*zu[1]*zub[1])/(288*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yub[1, 1]*zu[1]*zub[1])/(96*Pi^4) - 
 (au*yu[1, 1]*yub[1, 1]*zu[1]*zub[1])/(128*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yub[1, 2]*zu[1]*zub[1])/(288*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yub[1, 2]*zu[1]*zub[1])/(96*Pi^4) - 
 (au*yu[1, 2]*yub[1, 2]*zu[1]*zub[1])/(128*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yub[1, 3]*zu[1]*zub[1])/(288*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yub[1, 3]*zu[1]*zub[1])/(96*Pi^4) - 
 (au*yu[1, 3]*yub[1, 3]*zu[1]*zub[1])/(128*Pi^4) - 
 (7*mub*gHc[1]*gQb[1, 1]*zq[1]*zu[1]*zub[1])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[1, 2]*zq[1]*zu[1]*zub[1])/(1024*Pi^4) + 
 (7*gHb[1]*gQb[1, 1]*M[1]*zq[1]*zu[1]*zub[1])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[1, 2]*M[2]*zq[1]*zu[1]*zub[1])/(1024*Pi^4) - 
 (mub*ydb[1, 1]*zd[1]*zq[1]*zu[1]*zub[1])/(256*Pi^4) - 
 (mub*ydb[2, 1]*zd[2]*zq[1]*zu[1]*zub[1])/(256*Pi^4) - 
 (mub*ydb[3, 1]*zd[3]*zq[1]*zu[1]*zub[1])/(256*Pi^4) - 
 (7*mub*gHc[1]*gQb[2, 1]*zq[2]*zu[1]*zub[1])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[2, 2]*zq[2]*zu[1]*zub[1])/(1024*Pi^4) + 
 (7*gHb[1]*gQb[2, 1]*M[1]*zq[2]*zu[1]*zub[1])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[2, 2]*M[2]*zq[2]*zu[1]*zub[1])/(1024*Pi^4) - 
 (mub*ydb[1, 2]*zd[1]*zq[2]*zu[1]*zub[1])/(256*Pi^4) - 
 (mub*ydb[2, 2]*zd[2]*zq[2]*zu[1]*zub[1])/(256*Pi^4) - 
 (mub*ydb[3, 2]*zd[3]*zq[2]*zu[1]*zub[1])/(256*Pi^4) - 
 (7*mub*gHc[1]*gQb[3, 1]*zq[3]*zu[1]*zub[1])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[3, 2]*zq[3]*zu[1]*zub[1])/(1024*Pi^4) + 
 (7*gHb[1]*gQb[3, 1]*M[1]*zq[3]*zu[1]*zub[1])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[3, 2]*M[2]*zq[3]*zu[1]*zub[1])/(1024*Pi^4) - 
 (mub*ydb[1, 3]*zd[1]*zq[3]*zu[1]*zub[1])/(256*Pi^4) - 
 (mub*ydb[2, 3]*zd[2]*zq[3]*zu[1]*zub[1])/(256*Pi^4) - 
 (mub*ydb[3, 3]*zd[3]*zq[3]*zu[1]*zub[1])/(256*Pi^4) - 
 (7*mu*gHcb[1]*gQ[1, 1]*zqb[1]*zu[1]*zub[1])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[1, 2]*zqb[1]*zu[1]*zub[1])/(1024*Pi^4) + 
 (7*gH[1]*gQ[1, 1]*Mb[1]*zqb[1]*zu[1]*zub[1])/(3072*Pi^4) - 
 (9*gH[2]*gQ[1, 2]*Mb[2]*zqb[1]*zu[1]*zub[1])/(1024*Pi^4) - 
 (mu*yd[1, 1]*zdb[1]*zqb[1]*zu[1]*zub[1])/(256*Pi^4) - 
 (mu*yd[2, 1]*zdb[2]*zqb[1]*zu[1]*zub[1])/(256*Pi^4) - 
 (mu*yd[3, 1]*zdb[3]*zqb[1]*zu[1]*zub[1])/(256*Pi^4) - 
 (11*au*zq[1]*zqb[1]*zu[1]*zub[1])/(1024*Pi^4) - 
 (7*mu*gHcb[1]*gQ[2, 1]*zqb[2]*zu[1]*zub[1])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[2, 2]*zqb[2]*zu[1]*zub[1])/(1024*Pi^4) + 
 (7*gH[1]*gQ[2, 1]*Mb[1]*zqb[2]*zu[1]*zub[1])/(3072*Pi^4) - 
 (9*gH[2]*gQ[2, 2]*Mb[2]*zqb[2]*zu[1]*zub[1])/(1024*Pi^4) - 
 (mu*yd[1, 2]*zdb[1]*zqb[2]*zu[1]*zub[1])/(256*Pi^4) - 
 (mu*yd[2, 2]*zdb[2]*zqb[2]*zu[1]*zub[1])/(256*Pi^4) - 
 (mu*yd[3, 2]*zdb[3]*zqb[2]*zu[1]*zub[1])/(256*Pi^4) - 
 (11*au*zq[2]*zqb[2]*zu[1]*zub[1])/(1024*Pi^4) - 
 (7*mu*gHcb[1]*gQ[3, 1]*zqb[3]*zu[1]*zub[1])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[3, 2]*zqb[3]*zu[1]*zub[1])/(1024*Pi^4) + 
 (7*gH[1]*gQ[3, 1]*Mb[1]*zqb[3]*zu[1]*zub[1])/(3072*Pi^4) - 
 (9*gH[2]*gQ[3, 2]*Mb[2]*zqb[3]*zu[1]*zub[1])/(1024*Pi^4) - 
 (mu*yd[1, 3]*zdb[1]*zqb[3]*zu[1]*zub[1])/(256*Pi^4) - 
 (mu*yd[2, 3]*zdb[2]*zqb[3]*zu[1]*zub[1])/(256*Pi^4) - 
 (mu*yd[3, 3]*zdb[3]*zqb[3]*zu[1]*zub[1])/(256*Pi^4) - 
 (11*au*zq[3]*zqb[3]*zu[1]*zub[1])/(1024*Pi^4) + 
 (5*mub*gHc[1]*gUb[1, 1]*zu[1]^2*zub[1])/(768*Pi^4) - 
 (5*gHb[1]*gUb[1, 1]*M[1]*zu[1]^2*zub[1])/(768*Pi^4) - 
 (au*gU[1, 1]*gUb[2, 1]*zu[2]*zub[1])/(256*Pi^4) - 
 (3*au*gU[1, 3]*gUb[2, 3]*zu[2]*zub[1])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[1, 1]*zu[2]*zub[1])/(288*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[1, 1]*zu[2]*zub[1])/(96*Pi^4) - 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[1, 2]*zu[2]*zub[1])/(288*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[1, 2]*zu[2]*zub[1])/(96*Pi^4) - 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[1, 3]*zu[2]*zub[1])/(288*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[1, 3]*zu[2]*zub[1])/(96*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yub[2, 1]*zu[2]*zub[1])/(288*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yub[2, 1]*zu[2]*zub[1])/(96*Pi^4) - 
 (au*yu[1, 1]*yub[2, 1]*zu[2]*zub[1])/(128*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yub[2, 2]*zu[2]*zub[1])/(288*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yub[2, 2]*zu[2]*zub[1])/(96*Pi^4) - 
 (au*yu[1, 2]*yub[2, 2]*zu[2]*zub[1])/(128*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yub[2, 3]*zu[2]*zub[1])/(288*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yub[2, 3]*zu[2]*zub[1])/(96*Pi^4) - 
 (au*yu[1, 3]*yub[2, 3]*zu[2]*zub[1])/(128*Pi^4) + 
 (5*mub*gHc[1]*gUb[2, 1]*zu[1]*zu[2]*zub[1])/(768*Pi^4) - 
 (5*gHb[1]*gUb[2, 1]*M[1]*zu[1]*zu[2]*zub[1])/(768*Pi^4) - 
 (au*gU[1, 1]*gUb[3, 1]*zu[3]*zub[1])/(256*Pi^4) - 
 (3*au*gU[1, 3]*gUb[3, 3]*zu[3]*zub[1])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[1, 1]*zu[3]*zub[1])/(288*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[1, 1]*zu[3]*zub[1])/(96*Pi^4) - 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[1, 2]*zu[3]*zub[1])/(288*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[1, 2]*zu[3]*zub[1])/(96*Pi^4) - 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[1, 3]*zu[3]*zub[1])/(288*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[1, 3]*zu[3]*zub[1])/(96*Pi^4) - 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yub[3, 1]*zu[3]*zub[1])/(288*Pi^4) - 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yub[3, 1]*zu[3]*zub[1])/(96*Pi^4) - 
 (au*yu[1, 1]*yub[3, 1]*zu[3]*zub[1])/(128*Pi^4) - 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yub[3, 2]*zu[3]*zub[1])/(288*Pi^4) - 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yub[3, 2]*zu[3]*zub[1])/(96*Pi^4) - 
 (au*yu[1, 2]*yub[3, 2]*zu[3]*zub[1])/(128*Pi^4) - 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yub[3, 3]*zu[3]*zub[1])/(288*Pi^4) - 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yub[3, 3]*zu[3]*zub[1])/(96*Pi^4) - 
 (au*yu[1, 3]*yub[3, 3]*zu[3]*zub[1])/(128*Pi^4) + 
 (5*mub*gHc[1]*gUb[3, 1]*zu[1]*zu[3]*zub[1])/(768*Pi^4) - 
 (5*gHb[1]*gUb[3, 1]*M[1]*zu[1]*zu[3]*zub[1])/(768*Pi^4) + 
 (5*mu*gHcb[1]*gU[1, 1]*zu[1]*zub[1]^2)/(768*Pi^4) - 
 (5*gH[1]*gU[1, 1]*Mb[1]*zu[1]*zub[1]^2)/(768*Pi^4) - 
 (15*au*zu[1]^2*zub[1]^2)/(1024*Pi^4) - (mu*gHcb[1]*gU[2, 1]*zub[2])/
  (24*Pi^2) - (7*mu*g[1]^2*gHcb[1]*gU[2, 1]*zub[2])/(7680*Pi^4) - 
 (mu*g[2]^2*gHcb[1]*gU[2, 1]*zub[2])/(512*Pi^4) + 
 (5*mu*gH[1]*gHb[1]*gHcb[1]*gU[2, 1]*zub[2])/(1024*Pi^4) + 
 (mu*gH[2]*gHb[2]*gHcb[1]*gU[2, 1]*zub[2])/(1024*Pi^4) + 
 (mu*gHc[1]*gHcb[1]^2*gU[2, 1]*zub[2])/(1024*Pi^4) + 
 (mu*gH[2]*gHb[1]*gHcb[2]*gU[2, 1]*zub[2])/(256*Pi^4) + 
 (mu*gHc[2]*gHcb[1]*gHcb[2]*gU[2, 1]*zub[2])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*gQb[1, 1]*gU[2, 1]*zub[2])/(3456*Pi^4) - 
 (mu*gHcb[2]*gQ[1, 2]*gQb[1, 1]*gU[2, 1]*zub[2])/(1536*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*gQb[2, 1]*gU[2, 1]*zub[2])/(3456*Pi^4) - 
 (mu*gHcb[2]*gQ[2, 2]*gQb[2, 1]*gU[2, 1]*zub[2])/(1536*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*gQb[3, 1]*gU[2, 1]*zub[2])/(3456*Pi^4) - 
 (mu*gHcb[2]*gQ[3, 2]*gQb[3, 1]*gU[2, 1]*zub[2])/(1536*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*gQb[1, 3]*gU[2, 3]*zub[2])/(1152*Pi^4) - 
 (mu*gHcb[2]*gQ[1, 2]*gQb[1, 3]*gU[2, 3]*zub[2])/(128*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*gQb[2, 3]*gU[2, 3]*zub[2])/(1152*Pi^4) - 
 (mu*gHcb[2]*gQ[2, 2]*gQb[2, 3]*gU[2, 3]*zub[2])/(128*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*gQb[3, 3]*gU[2, 3]*zub[2])/(1152*Pi^4) - 
 (mu*gHcb[2]*gQ[3, 2]*gQb[3, 3]*gU[2, 3]*zub[2])/(128*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*gU[2, 1]*gUb[1, 1]*zub[2])/(432*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*gU[2, 3]*gUb[1, 3]*zub[2])/(576*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]^2*gUb[2, 1]*zub[2])/(432*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*gU[2, 3]*gUb[2, 3]*zub[2])/(576*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*gU[3, 1]*gUb[3, 1]*zub[2])/(432*Pi^4) + 
 (mu*gHcb[1]*gU[2, 3]*gU[3, 1]*gUb[3, 3]*zub[2])/(576*Pi^4) + 
 (5*g[1]^2*gH[1]*gU[2, 1]*M[1]*zub[2])/(9216*Pi^4) + 
 (g[2]^2*gH[1]*gU[2, 1]*M[1]*zub[2])/(1024*Pi^4) + 
 (g[3]^2*gH[1]*gU[2, 1]*M[1]*zub[2])/(576*Pi^4) + 
 (gH[1]*gU[2, 1]*Mb[1]*zub[2])/(24*Pi^2) - 
 (g[1]^2*gH[1]*gU[2, 1]*Mb[1]*zub[2])/(46080*Pi^4) - 
 (g[2]^2*gH[1]*gU[2, 1]*Mb[1]*zub[2])/(1024*Pi^4) - 
 (g[3]^2*gH[1]*gU[2, 1]*Mb[1]*zub[2])/(576*Pi^4) - 
 (7*gH[1]^2*gHb[1]*gU[2, 1]*Mb[1]*zub[2])/(3072*Pi^4) - 
 (gH[1]*gH[2]*gHb[2]*gU[2, 1]*Mb[1]*zub[2])/(1024*Pi^4) - 
 (gH[1]*gHc[1]*gHcb[1]*gU[2, 1]*Mb[1]*zub[2])/(384*Pi^4) - 
 (gH[2]*gHc[1]*gHcb[2]*gU[2, 1]*Mb[1]*zub[2])/(512*Pi^4) - 
 (gH[1]*gQ[1, 1]*gQb[1, 1]*gU[2, 1]*Mb[1]*zub[2])/(1728*Pi^4) + 
 (gH[2]*gQ[1, 1]*gQb[1, 2]*gU[2, 1]*Mb[1]*zub[2])/(1536*Pi^4) - 
 (gH[1]*gQ[2, 1]*gQb[2, 1]*gU[2, 1]*Mb[1]*zub[2])/(1728*Pi^4) + 
 (gH[2]*gQ[2, 1]*gQb[2, 2]*gU[2, 1]*Mb[1]*zub[2])/(1536*Pi^4) - 
 (gH[1]*gQ[3, 1]*gQb[3, 1]*gU[2, 1]*Mb[1]*zub[2])/(1728*Pi^4) + 
 (gH[2]*gQ[3, 1]*gQb[3, 2]*gU[2, 1]*Mb[1]*zub[2])/(1536*Pi^4) - 
 (gH[1]*gQ[1, 1]*gQb[1, 3]*gU[2, 3]*Mb[1]*zub[2])/(1152*Pi^4) - 
 (gH[1]*gQ[2, 1]*gQb[2, 3]*gU[2, 3]*Mb[1]*zub[2])/(1152*Pi^4) - 
 (gH[1]*gQ[3, 1]*gQb[3, 3]*gU[2, 3]*Mb[1]*zub[2])/(1152*Pi^4) - 
 (gH[1]*gU[1, 1]*gU[2, 1]*gUb[1, 1]*Mb[1]*zub[2])/(192*Pi^4) - 
 (gH[1]*gU[1, 1]*gU[2, 3]*gUb[1, 3]*Mb[1]*zub[2])/(576*Pi^4) - 
 (gH[1]*gU[2, 1]^2*gUb[2, 1]*Mb[1]*zub[2])/(192*Pi^4) - 
 (gH[1]*gU[2, 1]*gU[2, 3]*gUb[2, 3]*Mb[1]*zub[2])/(576*Pi^4) - 
 (gH[1]*gU[2, 1]*gU[3, 1]*gUb[3, 1]*Mb[1]*zub[2])/(192*Pi^4) - 
 (gH[1]*gU[2, 3]*gU[3, 1]*gUb[3, 3]*Mb[1]*zub[2])/(576*Pi^4) - 
 (gH[2]^2*gHb[1]*gU[2, 1]*Mb[2]*zub[2])/(512*Pi^4) - 
 (gH[2]*gHc[2]*gHcb[1]*gU[2, 1]*Mb[2]*zub[2])/(512*Pi^4) + 
 (gH[2]*gQ[1, 2]*gQb[1, 1]*gU[2, 1]*Mb[2]*zub[2])/(1536*Pi^4) + 
 (gH[2]*gQ[2, 2]*gQb[2, 1]*gU[2, 1]*Mb[2]*zub[2])/(1536*Pi^4) + 
 (gH[2]*gQ[3, 2]*gQb[3, 1]*gU[2, 1]*Mb[2]*zub[2])/(1536*Pi^4) + 
 (gH[2]*gQ[1, 2]*gQb[1, 3]*gU[2, 3]*Mb[2]*zub[2])/(128*Pi^4) + 
 (gH[2]*gQ[2, 2]*gQb[2, 3]*gU[2, 3]*Mb[2]*zub[2])/(128*Pi^4) + 
 (gH[2]*gQ[3, 2]*gQb[3, 3]*gU[2, 3]*Mb[2]*zub[2])/(128*Pi^4) - 
 (gH[1]*gQ[1, 3]*gQb[1, 1]*gU[2, 3]*Mb[3]*zub[2])/(1152*Pi^4) + 
 (gH[2]*gQ[1, 3]*gQb[1, 2]*gU[2, 3]*Mb[3]*zub[2])/(128*Pi^4) - 
 (gH[1]*gQ[2, 3]*gQb[2, 1]*gU[2, 3]*Mb[3]*zub[2])/(1152*Pi^4) + 
 (gH[2]*gQ[2, 3]*gQb[2, 2]*gU[2, 3]*Mb[3]*zub[2])/(128*Pi^4) - 
 (gH[1]*gQ[3, 3]*gQb[3, 1]*gU[2, 3]*Mb[3]*zub[2])/(1152*Pi^4) + 
 (gH[2]*gQ[3, 3]*gQb[3, 2]*gU[2, 3]*Mb[3]*zub[2])/(128*Pi^4) - 
 (gH[1]*gU[1, 3]*gU[2, 3]*gUb[1, 1]*Mb[3]*zub[2])/(288*Pi^4) - 
 (gH[1]*gU[2, 3]^2*gUb[2, 1]*Mb[3]*zub[2])/(288*Pi^4) - 
 (gH[1]*gU[2, 3]*gU[3, 3]*gUb[3, 1]*Mb[3]*zub[2])/(288*Pi^4) - 
 (au*gH[1]*gQb[1, 1]*yu[2, 1]*zub[2])/(768*Pi^4) + 
 (3*au*gH[2]*gQb[1, 2]*yu[2, 1]*zub[2])/(256*Pi^4) - 
 (au*gH[1]*gQb[2, 1]*yu[2, 2]*zub[2])/(768*Pi^4) + 
 (3*au*gH[2]*gQb[2, 2]*yu[2, 2]*zub[2])/(256*Pi^4) - 
 (au*gH[1]*gQb[3, 1]*yu[2, 3]*zub[2])/(768*Pi^4) + 
 (3*au*gH[2]*gQb[3, 2]*yu[2, 3]*zub[2])/(256*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*yu[2, 1]*yub[1, 1]*zub[2])/(192*Pi^4) - 
 (gH[1]*gU[1, 1]*Mb[1]*yu[2, 1]*yub[1, 1]*zub[2])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*yu[2, 2]*yub[1, 2]*zub[2])/(192*Pi^4) - 
 (gH[1]*gU[1, 1]*Mb[1]*yu[2, 2]*yub[1, 2]*zub[2])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*yu[2, 3]*yub[1, 3]*zub[2])/(192*Pi^4) - 
 (gH[1]*gU[1, 1]*Mb[1]*yu[2, 3]*yub[1, 3]*zub[2])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*yu[2, 1]*yub[2, 1]*zub[2])/(192*Pi^4) - 
 (gH[1]*gU[2, 1]*Mb[1]*yu[2, 1]*yub[2, 1]*zub[2])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*yu[2, 2]*yub[2, 2]*zub[2])/(192*Pi^4) - 
 (gH[1]*gU[2, 1]*Mb[1]*yu[2, 2]*yub[2, 2]*zub[2])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*yu[2, 3]*yub[2, 3]*zub[2])/(192*Pi^4) - 
 (gH[1]*gU[2, 1]*Mb[1]*yu[2, 3]*yub[2, 3]*zub[2])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*yu[2, 1]*yub[3, 1]*zub[2])/(192*Pi^4) - 
 (gH[1]*gU[3, 1]*Mb[1]*yu[2, 1]*yub[3, 1]*zub[2])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*yu[2, 2]*yub[3, 2]*zub[2])/(192*Pi^4) - 
 (gH[1]*gU[3, 1]*Mb[1]*yu[2, 2]*yub[3, 2]*zub[2])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*yu[2, 3]*yub[3, 3]*zub[2])/(192*Pi^4) - 
 (gH[1]*gU[3, 1]*Mb[1]*yu[2, 3]*yub[3, 3]*zub[2])/(192*Pi^4) - 
 (mu*gQb[1, 1]*gU[2, 1]*yd[1, 1]*zdb[1]*zub[2])/(576*Pi^4) + 
 (mu*gQb[1, 3]*gU[2, 3]*yd[1, 1]*zdb[1]*zub[2])/(96*Pi^4) - 
 (mu*gQb[2, 1]*gU[2, 1]*yd[1, 2]*zdb[1]*zub[2])/(576*Pi^4) + 
 (mu*gQb[2, 3]*gU[2, 3]*yd[1, 2]*zdb[1]*zub[2])/(96*Pi^4) - 
 (mu*gQb[3, 1]*gU[2, 1]*yd[1, 3]*zdb[1]*zub[2])/(576*Pi^4) + 
 (mu*gQb[3, 3]*gU[2, 3]*yd[1, 3]*zdb[1]*zub[2])/(96*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*zd[1]*zdb[1]*zub[2])/(768*Pi^4) - 
 (mu*gQb[1, 1]*gU[2, 1]*yd[2, 1]*zdb[2]*zub[2])/(576*Pi^4) + 
 (mu*gQb[1, 3]*gU[2, 3]*yd[2, 1]*zdb[2]*zub[2])/(96*Pi^4) - 
 (mu*gQb[2, 1]*gU[2, 1]*yd[2, 2]*zdb[2]*zub[2])/(576*Pi^4) + 
 (mu*gQb[2, 3]*gU[2, 3]*yd[2, 2]*zdb[2]*zub[2])/(96*Pi^4) - 
 (mu*gQb[3, 1]*gU[2, 1]*yd[2, 3]*zdb[2]*zub[2])/(576*Pi^4) + 
 (mu*gQb[3, 3]*gU[2, 3]*yd[2, 3]*zdb[2]*zub[2])/(96*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*zd[2]*zdb[2]*zub[2])/(768*Pi^4) - 
 (mu*gQb[1, 1]*gU[2, 1]*yd[3, 1]*zdb[3]*zub[2])/(576*Pi^4) + 
 (mu*gQb[1, 3]*gU[2, 3]*yd[3, 1]*zdb[3]*zub[2])/(96*Pi^4) - 
 (mu*gQb[2, 1]*gU[2, 1]*yd[3, 2]*zdb[3]*zub[2])/(576*Pi^4) + 
 (mu*gQb[2, 3]*gU[2, 3]*yd[3, 2]*zdb[3]*zub[2])/(96*Pi^4) - 
 (mu*gQb[3, 1]*gU[2, 1]*yd[3, 3]*zdb[3]*zub[2])/(576*Pi^4) + 
 (mu*gQb[3, 3]*gU[2, 3]*yd[3, 3]*zdb[3]*zub[2])/(96*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*zd[3]*zdb[3]*zub[2])/(768*Pi^4) + 
 (au*gQb[1, 1]*gU[2, 1]*zq[1]*zub[2])/(768*Pi^4) + 
 (au*gQb[1, 3]*gU[2, 3]*zq[1]*zub[2])/(64*Pi^4) + 
 (5*gQb[1, 1]^2*M[1]*yu[2, 1]*zq[1]*zub[2])/(4608*Pi^4) + 
 (9*gQb[1, 2]^2*M[2]*yu[2, 1]*zq[1]*zub[2])/(512*Pi^4) + 
 (gQb[1, 3]^2*M[3]*yu[2, 1]*zq[1]*zub[2])/(48*Pi^4) + 
 (5*gQb[1, 1]*gQb[2, 1]*M[1]*yu[2, 2]*zq[1]*zub[2])/(4608*Pi^4) + 
 (9*gQb[1, 2]*gQb[2, 2]*M[2]*yu[2, 2]*zq[1]*zub[2])/(512*Pi^4) + 
 (gQb[1, 3]*gQb[2, 3]*M[3]*yu[2, 2]*zq[1]*zub[2])/(48*Pi^4) + 
 (5*gQb[1, 1]*gQb[3, 1]*M[1]*yu[2, 3]*zq[1]*zub[2])/(4608*Pi^4) + 
 (9*gQb[1, 2]*gQb[3, 2]*M[2]*yu[2, 3]*zq[1]*zub[2])/(512*Pi^4) + 
 (gQb[1, 3]*gQb[3, 3]*M[3]*yu[2, 3]*zq[1]*zub[2])/(48*Pi^4) + 
 (gU[1, 1]*gU[2, 1]*Mb[1]*yub[1, 1]*zq[1]*zub[2])/(72*Pi^4) + 
 (gU[1, 3]*gU[2, 3]*Mb[3]*yub[1, 1]*zq[1]*zub[2])/(96*Pi^4) + 
 (gU[2, 1]^2*Mb[1]*yub[2, 1]*zq[1]*zub[2])/(72*Pi^4) + 
 (gU[2, 3]^2*Mb[3]*yub[2, 1]*zq[1]*zub[2])/(96*Pi^4) + 
 (gU[2, 1]*gU[3, 1]*Mb[1]*yub[3, 1]*zq[1]*zub[2])/(72*Pi^4) + 
 (gU[2, 3]*gU[3, 3]*Mb[3]*yub[3, 1]*zq[1]*zub[2])/(96*Pi^4) + 
 (au*gQb[2, 1]*gU[2, 1]*zq[2]*zub[2])/(768*Pi^4) + 
 (au*gQb[2, 3]*gU[2, 3]*zq[2]*zub[2])/(64*Pi^4) + 
 (5*gQb[1, 1]*gQb[2, 1]*M[1]*yu[2, 1]*zq[2]*zub[2])/(4608*Pi^4) + 
 (9*gQb[1, 2]*gQb[2, 2]*M[2]*yu[2, 1]*zq[2]*zub[2])/(512*Pi^4) + 
 (gQb[1, 3]*gQb[2, 3]*M[3]*yu[2, 1]*zq[2]*zub[2])/(48*Pi^4) + 
 (5*gQb[2, 1]^2*M[1]*yu[2, 2]*zq[2]*zub[2])/(4608*Pi^4) + 
 (9*gQb[2, 2]^2*M[2]*yu[2, 2]*zq[2]*zub[2])/(512*Pi^4) + 
 (gQb[2, 3]^2*M[3]*yu[2, 2]*zq[2]*zub[2])/(48*Pi^4) + 
 (5*gQb[2, 1]*gQb[3, 1]*M[1]*yu[2, 3]*zq[2]*zub[2])/(4608*Pi^4) + 
 (9*gQb[2, 2]*gQb[3, 2]*M[2]*yu[2, 3]*zq[2]*zub[2])/(512*Pi^4) + 
 (gQb[2, 3]*gQb[3, 3]*M[3]*yu[2, 3]*zq[2]*zub[2])/(48*Pi^4) + 
 (gU[1, 1]*gU[2, 1]*Mb[1]*yub[1, 2]*zq[2]*zub[2])/(72*Pi^4) + 
 (gU[1, 3]*gU[2, 3]*Mb[3]*yub[1, 2]*zq[2]*zub[2])/(96*Pi^4) + 
 (gU[2, 1]^2*Mb[1]*yub[2, 2]*zq[2]*zub[2])/(72*Pi^4) + 
 (gU[2, 3]^2*Mb[3]*yub[2, 2]*zq[2]*zub[2])/(96*Pi^4) + 
 (gU[2, 1]*gU[3, 1]*Mb[1]*yub[3, 2]*zq[2]*zub[2])/(72*Pi^4) + 
 (gU[2, 3]*gU[3, 3]*Mb[3]*yub[3, 2]*zq[2]*zub[2])/(96*Pi^4) + 
 (au*gQb[3, 1]*gU[2, 1]*zq[3]*zub[2])/(768*Pi^4) + 
 (au*gQb[3, 3]*gU[2, 3]*zq[3]*zub[2])/(64*Pi^4) + 
 (5*gQb[1, 1]*gQb[3, 1]*M[1]*yu[2, 1]*zq[3]*zub[2])/(4608*Pi^4) + 
 (9*gQb[1, 2]*gQb[3, 2]*M[2]*yu[2, 1]*zq[3]*zub[2])/(512*Pi^4) + 
 (gQb[1, 3]*gQb[3, 3]*M[3]*yu[2, 1]*zq[3]*zub[2])/(48*Pi^4) + 
 (5*gQb[2, 1]*gQb[3, 1]*M[1]*yu[2, 2]*zq[3]*zub[2])/(4608*Pi^4) + 
 (9*gQb[2, 2]*gQb[3, 2]*M[2]*yu[2, 2]*zq[3]*zub[2])/(512*Pi^4) + 
 (gQb[2, 3]*gQb[3, 3]*M[3]*yu[2, 2]*zq[3]*zub[2])/(48*Pi^4) + 
 (5*gQb[3, 1]^2*M[1]*yu[2, 3]*zq[3]*zub[2])/(4608*Pi^4) + 
 (9*gQb[3, 2]^2*M[2]*yu[2, 3]*zq[3]*zub[2])/(512*Pi^4) + 
 (gQb[3, 3]^2*M[3]*yu[2, 3]*zq[3]*zub[2])/(48*Pi^4) + 
 (gU[1, 1]*gU[2, 1]*Mb[1]*yub[1, 3]*zq[3]*zub[2])/(72*Pi^4) + 
 (gU[1, 3]*gU[2, 3]*Mb[3]*yub[1, 3]*zq[3]*zub[2])/(96*Pi^4) + 
 (gU[2, 1]^2*Mb[1]*yub[2, 3]*zq[3]*zub[2])/(72*Pi^4) + 
 (gU[2, 3]^2*Mb[3]*yub[2, 3]*zq[3]*zub[2])/(96*Pi^4) + 
 (gU[2, 1]*gU[3, 1]*Mb[1]*yub[3, 3]*zq[3]*zub[2])/(72*Pi^4) + 
 (gU[2, 3]*gU[3, 3]*Mb[3]*yub[3, 3]*zq[3]*zub[2])/(96*Pi^4) - 
 (3*mu*gH[1]*gHcb[1]*yu[2, 1]*zqb[1]*zub[2])/(256*Pi^4) - 
 (3*mu*gH[2]*gHcb[2]*yu[2, 1]*zqb[1]*zub[2])/(256*Pi^4) + 
 (3*gH[1]^2*Mb[1]*yu[2, 1]*zqb[1]*zub[2])/(512*Pi^4) + 
 (3*gH[2]^2*Mb[2]*yu[2, 1]*zqb[1]*zub[2])/(512*Pi^4) + 
 (5*mu*gHcb[1]*gU[2, 1]*zq[1]*zqb[1]*zub[2])/(768*Pi^4) - 
 (5*gH[1]*gU[2, 1]*Mb[1]*zq[1]*zqb[1]*zub[2])/(768*Pi^4) - 
 (3*mu*gH[1]*gHcb[1]*yu[2, 2]*zqb[2]*zub[2])/(256*Pi^4) - 
 (3*mu*gH[2]*gHcb[2]*yu[2, 2]*zqb[2]*zub[2])/(256*Pi^4) + 
 (3*gH[1]^2*Mb[1]*yu[2, 2]*zqb[2]*zub[2])/(512*Pi^4) + 
 (3*gH[2]^2*Mb[2]*yu[2, 2]*zqb[2]*zub[2])/(512*Pi^4) + 
 (5*mu*gHcb[1]*gU[2, 1]*zq[2]*zqb[2]*zub[2])/(768*Pi^4) - 
 (5*gH[1]*gU[2, 1]*Mb[1]*zq[2]*zqb[2]*zub[2])/(768*Pi^4) - 
 (3*mu*gH[1]*gHcb[1]*yu[2, 3]*zqb[3]*zub[2])/(256*Pi^4) - 
 (3*mu*gH[2]*gHcb[2]*yu[2, 3]*zqb[3]*zub[2])/(256*Pi^4) + 
 (3*gH[1]^2*Mb[1]*yu[2, 3]*zqb[3]*zub[2])/(512*Pi^4) + 
 (3*gH[2]^2*Mb[2]*yu[2, 3]*zqb[3]*zub[2])/(512*Pi^4) + 
 (5*mu*gHcb[1]*gU[2, 1]*zq[3]*zqb[3]*zub[2])/(768*Pi^4) - 
 (5*gH[1]*gU[2, 1]*Mb[1]*zq[3]*zqb[3]*zub[2])/(768*Pi^4) - 
 (au*gU[2, 1]*gUb[1, 1]*zu[1]*zub[2])/(256*Pi^4) - 
 (3*au*gU[2, 3]*gUb[1, 3]*zu[1]*zub[2])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[2, 1]*zu[1]*zub[2])/(288*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[2, 1]*zu[1]*zub[2])/(96*Pi^4) - 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[2, 2]*zu[1]*zub[2])/(288*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[2, 2]*zu[1]*zub[2])/(96*Pi^4) - 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[2, 3]*zu[1]*zub[2])/(288*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[2, 3]*zu[1]*zub[2])/(96*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yub[1, 1]*zu[1]*zub[2])/(288*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yub[1, 1]*zu[1]*zub[2])/(96*Pi^4) - 
 (au*yu[2, 1]*yub[1, 1]*zu[1]*zub[2])/(128*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yub[1, 2]*zu[1]*zub[2])/(288*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yub[1, 2]*zu[1]*zub[2])/(96*Pi^4) - 
 (au*yu[2, 2]*yub[1, 2]*zu[1]*zub[2])/(128*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yub[1, 3]*zu[1]*zub[2])/(288*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yub[1, 3]*zu[1]*zub[2])/(96*Pi^4) - 
 (au*yu[2, 3]*yub[1, 3]*zu[1]*zub[2])/(128*Pi^4) + 
 (au*zu[2]*zub[2])/(16*Pi^2) + (25*au*g[1]^2*zu[2]*zub[2])/(6144*Pi^4) + 
 (15*au*g[2]^2*zu[2]*zub[2])/(2048*Pi^4) + (5*au*g[3]^2*zu[2]*zub[2])/
  (384*Pi^4) - (3*au*gH[1]*gHb[1]*zu[2]*zub[2])/(1024*Pi^4) - 
 (9*au*gH[2]*gHb[2]*zu[2]*zub[2])/(1024*Pi^4) - 
 (au*gU[2, 1]*gUb[2, 1]*zu[2]*zub[2])/(256*Pi^4) - 
 (3*au*gU[2, 3]*gUb[2, 3]*zu[2]*zub[2])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1]*zu[2]*zub[2])/(288*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1]*zu[2]*zub[2])/(96*Pi^4) - 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2]*zu[2]*zub[2])/(288*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2]*zu[2]*zub[2])/(96*Pi^4) - 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3]*zu[2]*zub[2])/(288*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3]*zu[2]*zub[2])/(96*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yub[2, 1]*zu[2]*zub[2])/(288*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yub[2, 1]*zu[2]*zub[2])/(96*Pi^4) - 
 (au*yu[2, 1]*yub[2, 1]*zu[2]*zub[2])/(128*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yub[2, 2]*zu[2]*zub[2])/(288*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yub[2, 2]*zu[2]*zub[2])/(96*Pi^4) - 
 (au*yu[2, 2]*yub[2, 2]*zu[2]*zub[2])/(128*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yub[2, 3]*zu[2]*zub[2])/(288*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yub[2, 3]*zu[2]*zub[2])/(96*Pi^4) - 
 (au*yu[2, 3]*yub[2, 3]*zu[2]*zub[2])/(128*Pi^4) - 
 (7*mub*gHc[1]*gQb[1, 1]*zq[1]*zu[2]*zub[2])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[1, 2]*zq[1]*zu[2]*zub[2])/(1024*Pi^4) + 
 (7*gHb[1]*gQb[1, 1]*M[1]*zq[1]*zu[2]*zub[2])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[1, 2]*M[2]*zq[1]*zu[2]*zub[2])/(1024*Pi^4) - 
 (mub*ydb[1, 1]*zd[1]*zq[1]*zu[2]*zub[2])/(256*Pi^4) - 
 (mub*ydb[2, 1]*zd[2]*zq[1]*zu[2]*zub[2])/(256*Pi^4) - 
 (mub*ydb[3, 1]*zd[3]*zq[1]*zu[2]*zub[2])/(256*Pi^4) - 
 (7*mub*gHc[1]*gQb[2, 1]*zq[2]*zu[2]*zub[2])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[2, 2]*zq[2]*zu[2]*zub[2])/(1024*Pi^4) + 
 (7*gHb[1]*gQb[2, 1]*M[1]*zq[2]*zu[2]*zub[2])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[2, 2]*M[2]*zq[2]*zu[2]*zub[2])/(1024*Pi^4) - 
 (mub*ydb[1, 2]*zd[1]*zq[2]*zu[2]*zub[2])/(256*Pi^4) - 
 (mub*ydb[2, 2]*zd[2]*zq[2]*zu[2]*zub[2])/(256*Pi^4) - 
 (mub*ydb[3, 2]*zd[3]*zq[2]*zu[2]*zub[2])/(256*Pi^4) - 
 (7*mub*gHc[1]*gQb[3, 1]*zq[3]*zu[2]*zub[2])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[3, 2]*zq[3]*zu[2]*zub[2])/(1024*Pi^4) + 
 (7*gHb[1]*gQb[3, 1]*M[1]*zq[3]*zu[2]*zub[2])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[3, 2]*M[2]*zq[3]*zu[2]*zub[2])/(1024*Pi^4) - 
 (mub*ydb[1, 3]*zd[1]*zq[3]*zu[2]*zub[2])/(256*Pi^4) - 
 (mub*ydb[2, 3]*zd[2]*zq[3]*zu[2]*zub[2])/(256*Pi^4) - 
 (mub*ydb[3, 3]*zd[3]*zq[3]*zu[2]*zub[2])/(256*Pi^4) - 
 (7*mu*gHcb[1]*gQ[1, 1]*zqb[1]*zu[2]*zub[2])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[1, 2]*zqb[1]*zu[2]*zub[2])/(1024*Pi^4) + 
 (7*gH[1]*gQ[1, 1]*Mb[1]*zqb[1]*zu[2]*zub[2])/(3072*Pi^4) - 
 (9*gH[2]*gQ[1, 2]*Mb[2]*zqb[1]*zu[2]*zub[2])/(1024*Pi^4) - 
 (mu*yd[1, 1]*zdb[1]*zqb[1]*zu[2]*zub[2])/(256*Pi^4) - 
 (mu*yd[2, 1]*zdb[2]*zqb[1]*zu[2]*zub[2])/(256*Pi^4) - 
 (mu*yd[3, 1]*zdb[3]*zqb[1]*zu[2]*zub[2])/(256*Pi^4) - 
 (11*au*zq[1]*zqb[1]*zu[2]*zub[2])/(1024*Pi^4) - 
 (7*mu*gHcb[1]*gQ[2, 1]*zqb[2]*zu[2]*zub[2])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[2, 2]*zqb[2]*zu[2]*zub[2])/(1024*Pi^4) + 
 (7*gH[1]*gQ[2, 1]*Mb[1]*zqb[2]*zu[2]*zub[2])/(3072*Pi^4) - 
 (9*gH[2]*gQ[2, 2]*Mb[2]*zqb[2]*zu[2]*zub[2])/(1024*Pi^4) - 
 (mu*yd[1, 2]*zdb[1]*zqb[2]*zu[2]*zub[2])/(256*Pi^4) - 
 (mu*yd[2, 2]*zdb[2]*zqb[2]*zu[2]*zub[2])/(256*Pi^4) - 
 (mu*yd[3, 2]*zdb[3]*zqb[2]*zu[2]*zub[2])/(256*Pi^4) - 
 (11*au*zq[2]*zqb[2]*zu[2]*zub[2])/(1024*Pi^4) - 
 (7*mu*gHcb[1]*gQ[3, 1]*zqb[3]*zu[2]*zub[2])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[3, 2]*zqb[3]*zu[2]*zub[2])/(1024*Pi^4) + 
 (7*gH[1]*gQ[3, 1]*Mb[1]*zqb[3]*zu[2]*zub[2])/(3072*Pi^4) - 
 (9*gH[2]*gQ[3, 2]*Mb[2]*zqb[3]*zu[2]*zub[2])/(1024*Pi^4) - 
 (mu*yd[1, 3]*zdb[1]*zqb[3]*zu[2]*zub[2])/(256*Pi^4) - 
 (mu*yd[2, 3]*zdb[2]*zqb[3]*zu[2]*zub[2])/(256*Pi^4) - 
 (mu*yd[3, 3]*zdb[3]*zqb[3]*zu[2]*zub[2])/(256*Pi^4) - 
 (11*au*zq[3]*zqb[3]*zu[2]*zub[2])/(1024*Pi^4) + 
 (5*mub*gHc[1]*gUb[1, 1]*zu[1]*zu[2]*zub[2])/(768*Pi^4) - 
 (5*gHb[1]*gUb[1, 1]*M[1]*zu[1]*zu[2]*zub[2])/(768*Pi^4) + 
 (5*mub*gHc[1]*gUb[2, 1]*zu[2]^2*zub[2])/(768*Pi^4) - 
 (5*gHb[1]*gUb[2, 1]*M[1]*zu[2]^2*zub[2])/(768*Pi^4) - 
 (au*gU[2, 1]*gUb[3, 1]*zu[3]*zub[2])/(256*Pi^4) - 
 (3*au*gU[2, 3]*gUb[3, 3]*zu[3]*zub[2])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[2, 1]*zu[3]*zub[2])/(288*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[2, 1]*zu[3]*zub[2])/(96*Pi^4) - 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[2, 2]*zu[3]*zub[2])/(288*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[2, 2]*zu[3]*zub[2])/(96*Pi^4) - 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[2, 3]*zu[3]*zub[2])/(288*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[2, 3]*zu[3]*zub[2])/(96*Pi^4) - 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yub[3, 1]*zu[3]*zub[2])/(288*Pi^4) - 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yub[3, 1]*zu[3]*zub[2])/(96*Pi^4) - 
 (au*yu[2, 1]*yub[3, 1]*zu[3]*zub[2])/(128*Pi^4) - 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yub[3, 2]*zu[3]*zub[2])/(288*Pi^4) - 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yub[3, 2]*zu[3]*zub[2])/(96*Pi^4) - 
 (au*yu[2, 2]*yub[3, 2]*zu[3]*zub[2])/(128*Pi^4) - 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yub[3, 3]*zu[3]*zub[2])/(288*Pi^4) - 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yub[3, 3]*zu[3]*zub[2])/(96*Pi^4) - 
 (au*yu[2, 3]*yub[3, 3]*zu[3]*zub[2])/(128*Pi^4) + 
 (5*mub*gHc[1]*gUb[3, 1]*zu[2]*zu[3]*zub[2])/(768*Pi^4) - 
 (5*gHb[1]*gUb[3, 1]*M[1]*zu[2]*zu[3]*zub[2])/(768*Pi^4) + 
 (5*mu*gHcb[1]*gU[2, 1]*zu[1]*zub[1]*zub[2])/(768*Pi^4) - 
 (5*gH[1]*gU[2, 1]*Mb[1]*zu[1]*zub[1]*zub[2])/(768*Pi^4) + 
 (5*mu*gHcb[1]*gU[1, 1]*zu[2]*zub[1]*zub[2])/(768*Pi^4) - 
 (5*gH[1]*gU[1, 1]*Mb[1]*zu[2]*zub[1]*zub[2])/(768*Pi^4) - 
 (15*au*zu[1]*zu[2]*zub[1]*zub[2])/(512*Pi^4) + 
 (5*mu*gHcb[1]*gU[2, 1]*zu[2]*zub[2]^2)/(768*Pi^4) - 
 (5*gH[1]*gU[2, 1]*Mb[1]*zu[2]*zub[2]^2)/(768*Pi^4) - 
 (15*au*zu[2]^2*zub[2]^2)/(1024*Pi^4) - (mu*gHcb[1]*gU[3, 1]*zub[3])/
  (24*Pi^2) - (7*mu*g[1]^2*gHcb[1]*gU[3, 1]*zub[3])/(7680*Pi^4) - 
 (mu*g[2]^2*gHcb[1]*gU[3, 1]*zub[3])/(512*Pi^4) + 
 (5*mu*gH[1]*gHb[1]*gHcb[1]*gU[3, 1]*zub[3])/(1024*Pi^4) + 
 (mu*gH[2]*gHb[2]*gHcb[1]*gU[3, 1]*zub[3])/(1024*Pi^4) + 
 (mu*gHc[1]*gHcb[1]^2*gU[3, 1]*zub[3])/(1024*Pi^4) + 
 (mu*gH[2]*gHb[1]*gHcb[2]*gU[3, 1]*zub[3])/(256*Pi^4) + 
 (mu*gHc[2]*gHcb[1]*gHcb[2]*gU[3, 1]*zub[3])/(1024*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*gQb[1, 1]*gU[3, 1]*zub[3])/(3456*Pi^4) - 
 (mu*gHcb[2]*gQ[1, 2]*gQb[1, 1]*gU[3, 1]*zub[3])/(1536*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*gQb[2, 1]*gU[3, 1]*zub[3])/(3456*Pi^4) - 
 (mu*gHcb[2]*gQ[2, 2]*gQb[2, 1]*gU[3, 1]*zub[3])/(1536*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*gQb[3, 1]*gU[3, 1]*zub[3])/(3456*Pi^4) - 
 (mu*gHcb[2]*gQ[3, 2]*gQb[3, 1]*gU[3, 1]*zub[3])/(1536*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*gQb[1, 3]*gU[3, 3]*zub[3])/(1152*Pi^4) - 
 (mu*gHcb[2]*gQ[1, 2]*gQb[1, 3]*gU[3, 3]*zub[3])/(128*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*gQb[2, 3]*gU[3, 3]*zub[3])/(1152*Pi^4) - 
 (mu*gHcb[2]*gQ[2, 2]*gQb[2, 3]*gU[3, 3]*zub[3])/(128*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*gQb[3, 3]*gU[3, 3]*zub[3])/(1152*Pi^4) - 
 (mu*gHcb[2]*gQ[3, 2]*gQb[3, 3]*gU[3, 3]*zub[3])/(128*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*gU[3, 1]*gUb[1, 1]*zub[3])/(432*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*gU[3, 3]*gUb[1, 3]*zub[3])/(576*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*gU[3, 1]*gUb[2, 1]*zub[3])/(432*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*gU[3, 3]*gUb[2, 3]*zub[3])/(576*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]^2*gUb[3, 1]*zub[3])/(432*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*gU[3, 3]*gUb[3, 3]*zub[3])/(576*Pi^4) + 
 (5*g[1]^2*gH[1]*gU[3, 1]*M[1]*zub[3])/(9216*Pi^4) + 
 (g[2]^2*gH[1]*gU[3, 1]*M[1]*zub[3])/(1024*Pi^4) + 
 (g[3]^2*gH[1]*gU[3, 1]*M[1]*zub[3])/(576*Pi^4) + 
 (gH[1]*gU[3, 1]*Mb[1]*zub[3])/(24*Pi^2) - 
 (g[1]^2*gH[1]*gU[3, 1]*Mb[1]*zub[3])/(46080*Pi^4) - 
 (g[2]^2*gH[1]*gU[3, 1]*Mb[1]*zub[3])/(1024*Pi^4) - 
 (g[3]^2*gH[1]*gU[3, 1]*Mb[1]*zub[3])/(576*Pi^4) - 
 (7*gH[1]^2*gHb[1]*gU[3, 1]*Mb[1]*zub[3])/(3072*Pi^4) - 
 (gH[1]*gH[2]*gHb[2]*gU[3, 1]*Mb[1]*zub[3])/(1024*Pi^4) - 
 (gH[1]*gHc[1]*gHcb[1]*gU[3, 1]*Mb[1]*zub[3])/(384*Pi^4) - 
 (gH[2]*gHc[1]*gHcb[2]*gU[3, 1]*Mb[1]*zub[3])/(512*Pi^4) - 
 (gH[1]*gQ[1, 1]*gQb[1, 1]*gU[3, 1]*Mb[1]*zub[3])/(1728*Pi^4) + 
 (gH[2]*gQ[1, 1]*gQb[1, 2]*gU[3, 1]*Mb[1]*zub[3])/(1536*Pi^4) - 
 (gH[1]*gQ[2, 1]*gQb[2, 1]*gU[3, 1]*Mb[1]*zub[3])/(1728*Pi^4) + 
 (gH[2]*gQ[2, 1]*gQb[2, 2]*gU[3, 1]*Mb[1]*zub[3])/(1536*Pi^4) - 
 (gH[1]*gQ[3, 1]*gQb[3, 1]*gU[3, 1]*Mb[1]*zub[3])/(1728*Pi^4) + 
 (gH[2]*gQ[3, 1]*gQb[3, 2]*gU[3, 1]*Mb[1]*zub[3])/(1536*Pi^4) - 
 (gH[1]*gQ[1, 1]*gQb[1, 3]*gU[3, 3]*Mb[1]*zub[3])/(1152*Pi^4) - 
 (gH[1]*gQ[2, 1]*gQb[2, 3]*gU[3, 3]*Mb[1]*zub[3])/(1152*Pi^4) - 
 (gH[1]*gQ[3, 1]*gQb[3, 3]*gU[3, 3]*Mb[1]*zub[3])/(1152*Pi^4) - 
 (gH[1]*gU[1, 1]*gU[3, 1]*gUb[1, 1]*Mb[1]*zub[3])/(192*Pi^4) - 
 (gH[1]*gU[1, 1]*gU[3, 3]*gUb[1, 3]*Mb[1]*zub[3])/(576*Pi^4) - 
 (gH[1]*gU[2, 1]*gU[3, 1]*gUb[2, 1]*Mb[1]*zub[3])/(192*Pi^4) - 
 (gH[1]*gU[2, 1]*gU[3, 3]*gUb[2, 3]*Mb[1]*zub[3])/(576*Pi^4) - 
 (gH[1]*gU[3, 1]^2*gUb[3, 1]*Mb[1]*zub[3])/(192*Pi^4) - 
 (gH[1]*gU[3, 1]*gU[3, 3]*gUb[3, 3]*Mb[1]*zub[3])/(576*Pi^4) - 
 (gH[2]^2*gHb[1]*gU[3, 1]*Mb[2]*zub[3])/(512*Pi^4) - 
 (gH[2]*gHc[2]*gHcb[1]*gU[3, 1]*Mb[2]*zub[3])/(512*Pi^4) + 
 (gH[2]*gQ[1, 2]*gQb[1, 1]*gU[3, 1]*Mb[2]*zub[3])/(1536*Pi^4) + 
 (gH[2]*gQ[2, 2]*gQb[2, 1]*gU[3, 1]*Mb[2]*zub[3])/(1536*Pi^4) + 
 (gH[2]*gQ[3, 2]*gQb[3, 1]*gU[3, 1]*Mb[2]*zub[3])/(1536*Pi^4) + 
 (gH[2]*gQ[1, 2]*gQb[1, 3]*gU[3, 3]*Mb[2]*zub[3])/(128*Pi^4) + 
 (gH[2]*gQ[2, 2]*gQb[2, 3]*gU[3, 3]*Mb[2]*zub[3])/(128*Pi^4) + 
 (gH[2]*gQ[3, 2]*gQb[3, 3]*gU[3, 3]*Mb[2]*zub[3])/(128*Pi^4) - 
 (gH[1]*gQ[1, 3]*gQb[1, 1]*gU[3, 3]*Mb[3]*zub[3])/(1152*Pi^4) + 
 (gH[2]*gQ[1, 3]*gQb[1, 2]*gU[3, 3]*Mb[3]*zub[3])/(128*Pi^4) - 
 (gH[1]*gQ[2, 3]*gQb[2, 1]*gU[3, 3]*Mb[3]*zub[3])/(1152*Pi^4) + 
 (gH[2]*gQ[2, 3]*gQb[2, 2]*gU[3, 3]*Mb[3]*zub[3])/(128*Pi^4) - 
 (gH[1]*gQ[3, 3]*gQb[3, 1]*gU[3, 3]*Mb[3]*zub[3])/(1152*Pi^4) + 
 (gH[2]*gQ[3, 3]*gQb[3, 2]*gU[3, 3]*Mb[3]*zub[3])/(128*Pi^4) - 
 (gH[1]*gU[1, 3]*gU[3, 3]*gUb[1, 1]*Mb[3]*zub[3])/(288*Pi^4) - 
 (gH[1]*gU[2, 3]*gU[3, 3]*gUb[2, 1]*Mb[3]*zub[3])/(288*Pi^4) - 
 (gH[1]*gU[3, 3]^2*gUb[3, 1]*Mb[3]*zub[3])/(288*Pi^4) - 
 (au*gH[1]*gQb[1, 1]*yu[3, 1]*zub[3])/(768*Pi^4) + 
 (3*au*gH[2]*gQb[1, 2]*yu[3, 1]*zub[3])/(256*Pi^4) - 
 (au*gH[1]*gQb[2, 1]*yu[3, 2]*zub[3])/(768*Pi^4) + 
 (3*au*gH[2]*gQb[2, 2]*yu[3, 2]*zub[3])/(256*Pi^4) - 
 (au*gH[1]*gQb[3, 1]*yu[3, 3]*zub[3])/(768*Pi^4) + 
 (3*au*gH[2]*gQb[3, 2]*yu[3, 3]*zub[3])/(256*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*yu[3, 1]*yub[1, 1]*zub[3])/(192*Pi^4) - 
 (gH[1]*gU[1, 1]*Mb[1]*yu[3, 1]*yub[1, 1]*zub[3])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*yu[3, 2]*yub[1, 2]*zub[3])/(192*Pi^4) - 
 (gH[1]*gU[1, 1]*Mb[1]*yu[3, 2]*yub[1, 2]*zub[3])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*yu[3, 3]*yub[1, 3]*zub[3])/(192*Pi^4) - 
 (gH[1]*gU[1, 1]*Mb[1]*yu[3, 3]*yub[1, 3]*zub[3])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*yu[3, 1]*yub[2, 1]*zub[3])/(192*Pi^4) - 
 (gH[1]*gU[2, 1]*Mb[1]*yu[3, 1]*yub[2, 1]*zub[3])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*yu[3, 2]*yub[2, 2]*zub[3])/(192*Pi^4) - 
 (gH[1]*gU[2, 1]*Mb[1]*yu[3, 2]*yub[2, 2]*zub[3])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*yu[3, 3]*yub[2, 3]*zub[3])/(192*Pi^4) - 
 (gH[1]*gU[2, 1]*Mb[1]*yu[3, 3]*yub[2, 3]*zub[3])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*yu[3, 1]*yub[3, 1]*zub[3])/(192*Pi^4) - 
 (gH[1]*gU[3, 1]*Mb[1]*yu[3, 1]*yub[3, 1]*zub[3])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*yu[3, 2]*yub[3, 2]*zub[3])/(192*Pi^4) - 
 (gH[1]*gU[3, 1]*Mb[1]*yu[3, 2]*yub[3, 2]*zub[3])/(192*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*yu[3, 3]*yub[3, 3]*zub[3])/(192*Pi^4) - 
 (gH[1]*gU[3, 1]*Mb[1]*yu[3, 3]*yub[3, 3]*zub[3])/(192*Pi^4) - 
 (mu*gQb[1, 1]*gU[3, 1]*yd[1, 1]*zdb[1]*zub[3])/(576*Pi^4) + 
 (mu*gQb[1, 3]*gU[3, 3]*yd[1, 1]*zdb[1]*zub[3])/(96*Pi^4) - 
 (mu*gQb[2, 1]*gU[3, 1]*yd[1, 2]*zdb[1]*zub[3])/(576*Pi^4) + 
 (mu*gQb[2, 3]*gU[3, 3]*yd[1, 2]*zdb[1]*zub[3])/(96*Pi^4) - 
 (mu*gQb[3, 1]*gU[3, 1]*yd[1, 3]*zdb[1]*zub[3])/(576*Pi^4) + 
 (mu*gQb[3, 3]*gU[3, 3]*yd[1, 3]*zdb[1]*zub[3])/(96*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*zd[1]*zdb[1]*zub[3])/(768*Pi^4) - 
 (mu*gQb[1, 1]*gU[3, 1]*yd[2, 1]*zdb[2]*zub[3])/(576*Pi^4) + 
 (mu*gQb[1, 3]*gU[3, 3]*yd[2, 1]*zdb[2]*zub[3])/(96*Pi^4) - 
 (mu*gQb[2, 1]*gU[3, 1]*yd[2, 2]*zdb[2]*zub[3])/(576*Pi^4) + 
 (mu*gQb[2, 3]*gU[3, 3]*yd[2, 2]*zdb[2]*zub[3])/(96*Pi^4) - 
 (mu*gQb[3, 1]*gU[3, 1]*yd[2, 3]*zdb[2]*zub[3])/(576*Pi^4) + 
 (mu*gQb[3, 3]*gU[3, 3]*yd[2, 3]*zdb[2]*zub[3])/(96*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*zd[2]*zdb[2]*zub[3])/(768*Pi^4) - 
 (mu*gQb[1, 1]*gU[3, 1]*yd[3, 1]*zdb[3]*zub[3])/(576*Pi^4) + 
 (mu*gQb[1, 3]*gU[3, 3]*yd[3, 1]*zdb[3]*zub[3])/(96*Pi^4) - 
 (mu*gQb[2, 1]*gU[3, 1]*yd[3, 2]*zdb[3]*zub[3])/(576*Pi^4) + 
 (mu*gQb[2, 3]*gU[3, 3]*yd[3, 2]*zdb[3]*zub[3])/(96*Pi^4) - 
 (mu*gQb[3, 1]*gU[3, 1]*yd[3, 3]*zdb[3]*zub[3])/(576*Pi^4) + 
 (mu*gQb[3, 3]*gU[3, 3]*yd[3, 3]*zdb[3]*zub[3])/(96*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*zd[3]*zdb[3]*zub[3])/(768*Pi^4) + 
 (au*gQb[1, 1]*gU[3, 1]*zq[1]*zub[3])/(768*Pi^4) + 
 (au*gQb[1, 3]*gU[3, 3]*zq[1]*zub[3])/(64*Pi^4) + 
 (5*gQb[1, 1]^2*M[1]*yu[3, 1]*zq[1]*zub[3])/(4608*Pi^4) + 
 (9*gQb[1, 2]^2*M[2]*yu[3, 1]*zq[1]*zub[3])/(512*Pi^4) + 
 (gQb[1, 3]^2*M[3]*yu[3, 1]*zq[1]*zub[3])/(48*Pi^4) + 
 (5*gQb[1, 1]*gQb[2, 1]*M[1]*yu[3, 2]*zq[1]*zub[3])/(4608*Pi^4) + 
 (9*gQb[1, 2]*gQb[2, 2]*M[2]*yu[3, 2]*zq[1]*zub[3])/(512*Pi^4) + 
 (gQb[1, 3]*gQb[2, 3]*M[3]*yu[3, 2]*zq[1]*zub[3])/(48*Pi^4) + 
 (5*gQb[1, 1]*gQb[3, 1]*M[1]*yu[3, 3]*zq[1]*zub[3])/(4608*Pi^4) + 
 (9*gQb[1, 2]*gQb[3, 2]*M[2]*yu[3, 3]*zq[1]*zub[3])/(512*Pi^4) + 
 (gQb[1, 3]*gQb[3, 3]*M[3]*yu[3, 3]*zq[1]*zub[3])/(48*Pi^4) + 
 (gU[1, 1]*gU[3, 1]*Mb[1]*yub[1, 1]*zq[1]*zub[3])/(72*Pi^4) + 
 (gU[1, 3]*gU[3, 3]*Mb[3]*yub[1, 1]*zq[1]*zub[3])/(96*Pi^4) + 
 (gU[2, 1]*gU[3, 1]*Mb[1]*yub[2, 1]*zq[1]*zub[3])/(72*Pi^4) + 
 (gU[2, 3]*gU[3, 3]*Mb[3]*yub[2, 1]*zq[1]*zub[3])/(96*Pi^4) + 
 (gU[3, 1]^2*Mb[1]*yub[3, 1]*zq[1]*zub[3])/(72*Pi^4) + 
 (gU[3, 3]^2*Mb[3]*yub[3, 1]*zq[1]*zub[3])/(96*Pi^4) + 
 (au*gQb[2, 1]*gU[3, 1]*zq[2]*zub[3])/(768*Pi^4) + 
 (au*gQb[2, 3]*gU[3, 3]*zq[2]*zub[3])/(64*Pi^4) + 
 (5*gQb[1, 1]*gQb[2, 1]*M[1]*yu[3, 1]*zq[2]*zub[3])/(4608*Pi^4) + 
 (9*gQb[1, 2]*gQb[2, 2]*M[2]*yu[3, 1]*zq[2]*zub[3])/(512*Pi^4) + 
 (gQb[1, 3]*gQb[2, 3]*M[3]*yu[3, 1]*zq[2]*zub[3])/(48*Pi^4) + 
 (5*gQb[2, 1]^2*M[1]*yu[3, 2]*zq[2]*zub[3])/(4608*Pi^4) + 
 (9*gQb[2, 2]^2*M[2]*yu[3, 2]*zq[2]*zub[3])/(512*Pi^4) + 
 (gQb[2, 3]^2*M[3]*yu[3, 2]*zq[2]*zub[3])/(48*Pi^4) + 
 (5*gQb[2, 1]*gQb[3, 1]*M[1]*yu[3, 3]*zq[2]*zub[3])/(4608*Pi^4) + 
 (9*gQb[2, 2]*gQb[3, 2]*M[2]*yu[3, 3]*zq[2]*zub[3])/(512*Pi^4) + 
 (gQb[2, 3]*gQb[3, 3]*M[3]*yu[3, 3]*zq[2]*zub[3])/(48*Pi^4) + 
 (gU[1, 1]*gU[3, 1]*Mb[1]*yub[1, 2]*zq[2]*zub[3])/(72*Pi^4) + 
 (gU[1, 3]*gU[3, 3]*Mb[3]*yub[1, 2]*zq[2]*zub[3])/(96*Pi^4) + 
 (gU[2, 1]*gU[3, 1]*Mb[1]*yub[2, 2]*zq[2]*zub[3])/(72*Pi^4) + 
 (gU[2, 3]*gU[3, 3]*Mb[3]*yub[2, 2]*zq[2]*zub[3])/(96*Pi^4) + 
 (gU[3, 1]^2*Mb[1]*yub[3, 2]*zq[2]*zub[3])/(72*Pi^4) + 
 (gU[3, 3]^2*Mb[3]*yub[3, 2]*zq[2]*zub[3])/(96*Pi^4) + 
 (au*gQb[3, 1]*gU[3, 1]*zq[3]*zub[3])/(768*Pi^4) + 
 (au*gQb[3, 3]*gU[3, 3]*zq[3]*zub[3])/(64*Pi^4) + 
 (5*gQb[1, 1]*gQb[3, 1]*M[1]*yu[3, 1]*zq[3]*zub[3])/(4608*Pi^4) + 
 (9*gQb[1, 2]*gQb[3, 2]*M[2]*yu[3, 1]*zq[3]*zub[3])/(512*Pi^4) + 
 (gQb[1, 3]*gQb[3, 3]*M[3]*yu[3, 1]*zq[3]*zub[3])/(48*Pi^4) + 
 (5*gQb[2, 1]*gQb[3, 1]*M[1]*yu[3, 2]*zq[3]*zub[3])/(4608*Pi^4) + 
 (9*gQb[2, 2]*gQb[3, 2]*M[2]*yu[3, 2]*zq[3]*zub[3])/(512*Pi^4) + 
 (gQb[2, 3]*gQb[3, 3]*M[3]*yu[3, 2]*zq[3]*zub[3])/(48*Pi^4) + 
 (5*gQb[3, 1]^2*M[1]*yu[3, 3]*zq[3]*zub[3])/(4608*Pi^4) + 
 (9*gQb[3, 2]^2*M[2]*yu[3, 3]*zq[3]*zub[3])/(512*Pi^4) + 
 (gQb[3, 3]^2*M[3]*yu[3, 3]*zq[3]*zub[3])/(48*Pi^4) + 
 (gU[1, 1]*gU[3, 1]*Mb[1]*yub[1, 3]*zq[3]*zub[3])/(72*Pi^4) + 
 (gU[1, 3]*gU[3, 3]*Mb[3]*yub[1, 3]*zq[3]*zub[3])/(96*Pi^4) + 
 (gU[2, 1]*gU[3, 1]*Mb[1]*yub[2, 3]*zq[3]*zub[3])/(72*Pi^4) + 
 (gU[2, 3]*gU[3, 3]*Mb[3]*yub[2, 3]*zq[3]*zub[3])/(96*Pi^4) + 
 (gU[3, 1]^2*Mb[1]*yub[3, 3]*zq[3]*zub[3])/(72*Pi^4) + 
 (gU[3, 3]^2*Mb[3]*yub[3, 3]*zq[3]*zub[3])/(96*Pi^4) - 
 (3*mu*gH[1]*gHcb[1]*yu[3, 1]*zqb[1]*zub[3])/(256*Pi^4) - 
 (3*mu*gH[2]*gHcb[2]*yu[3, 1]*zqb[1]*zub[3])/(256*Pi^4) + 
 (3*gH[1]^2*Mb[1]*yu[3, 1]*zqb[1]*zub[3])/(512*Pi^4) + 
 (3*gH[2]^2*Mb[2]*yu[3, 1]*zqb[1]*zub[3])/(512*Pi^4) + 
 (5*mu*gHcb[1]*gU[3, 1]*zq[1]*zqb[1]*zub[3])/(768*Pi^4) - 
 (5*gH[1]*gU[3, 1]*Mb[1]*zq[1]*zqb[1]*zub[3])/(768*Pi^4) - 
 (3*mu*gH[1]*gHcb[1]*yu[3, 2]*zqb[2]*zub[3])/(256*Pi^4) - 
 (3*mu*gH[2]*gHcb[2]*yu[3, 2]*zqb[2]*zub[3])/(256*Pi^4) + 
 (3*gH[1]^2*Mb[1]*yu[3, 2]*zqb[2]*zub[3])/(512*Pi^4) + 
 (3*gH[2]^2*Mb[2]*yu[3, 2]*zqb[2]*zub[3])/(512*Pi^4) + 
 (5*mu*gHcb[1]*gU[3, 1]*zq[2]*zqb[2]*zub[3])/(768*Pi^4) - 
 (5*gH[1]*gU[3, 1]*Mb[1]*zq[2]*zqb[2]*zub[3])/(768*Pi^4) - 
 (3*mu*gH[1]*gHcb[1]*yu[3, 3]*zqb[3]*zub[3])/(256*Pi^4) - 
 (3*mu*gH[2]*gHcb[2]*yu[3, 3]*zqb[3]*zub[3])/(256*Pi^4) + 
 (3*gH[1]^2*Mb[1]*yu[3, 3]*zqb[3]*zub[3])/(512*Pi^4) + 
 (3*gH[2]^2*Mb[2]*yu[3, 3]*zqb[3]*zub[3])/(512*Pi^4) + 
 (5*mu*gHcb[1]*gU[3, 1]*zq[3]*zqb[3]*zub[3])/(768*Pi^4) - 
 (5*gH[1]*gU[3, 1]*Mb[1]*zq[3]*zqb[3]*zub[3])/(768*Pi^4) - 
 (au*gU[3, 1]*gUb[1, 1]*zu[1]*zub[3])/(256*Pi^4) - 
 (3*au*gU[3, 3]*gUb[1, 3]*zu[1]*zub[3])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[3, 1]*zu[1]*zub[3])/(288*Pi^4) - 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[3, 1]*zu[1]*zub[3])/(96*Pi^4) - 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[3, 2]*zu[1]*zub[3])/(288*Pi^4) - 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[3, 2]*zu[1]*zub[3])/(96*Pi^4) - 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[3, 3]*zu[1]*zub[3])/(288*Pi^4) - 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[3, 3]*zu[1]*zub[3])/(96*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yub[1, 1]*zu[1]*zub[3])/(288*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yub[1, 1]*zu[1]*zub[3])/(96*Pi^4) - 
 (au*yu[3, 1]*yub[1, 1]*zu[1]*zub[3])/(128*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yub[1, 2]*zu[1]*zub[3])/(288*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yub[1, 2]*zu[1]*zub[3])/(96*Pi^4) - 
 (au*yu[3, 2]*yub[1, 2]*zu[1]*zub[3])/(128*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yub[1, 3]*zu[1]*zub[3])/(288*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yub[1, 3]*zu[1]*zub[3])/(96*Pi^4) - 
 (au*yu[3, 3]*yub[1, 3]*zu[1]*zub[3])/(128*Pi^4) - 
 (au*gU[3, 1]*gUb[2, 1]*zu[2]*zub[3])/(256*Pi^4) - 
 (3*au*gU[3, 3]*gUb[2, 3]*zu[2]*zub[3])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[3, 1]*zu[2]*zub[3])/(288*Pi^4) - 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[3, 1]*zu[2]*zub[3])/(96*Pi^4) - 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[3, 2]*zu[2]*zub[3])/(288*Pi^4) - 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[3, 2]*zu[2]*zub[3])/(96*Pi^4) - 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[3, 3]*zu[2]*zub[3])/(288*Pi^4) - 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[3, 3]*zu[2]*zub[3])/(96*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yub[2, 1]*zu[2]*zub[3])/(288*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yub[2, 1]*zu[2]*zub[3])/(96*Pi^4) - 
 (au*yu[3, 1]*yub[2, 1]*zu[2]*zub[3])/(128*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yub[2, 2]*zu[2]*zub[3])/(288*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yub[2, 2]*zu[2]*zub[3])/(96*Pi^4) - 
 (au*yu[3, 2]*yub[2, 2]*zu[2]*zub[3])/(128*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yub[2, 3]*zu[2]*zub[3])/(288*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yub[2, 3]*zu[2]*zub[3])/(96*Pi^4) - 
 (au*yu[3, 3]*yub[2, 3]*zu[2]*zub[3])/(128*Pi^4) + 
 (au*zu[3]*zub[3])/(16*Pi^2) + (25*au*g[1]^2*zu[3]*zub[3])/(6144*Pi^4) + 
 (15*au*g[2]^2*zu[3]*zub[3])/(2048*Pi^4) + (5*au*g[3]^2*zu[3]*zub[3])/
  (384*Pi^4) - (3*au*gH[1]*gHb[1]*zu[3]*zub[3])/(1024*Pi^4) - 
 (9*au*gH[2]*gHb[2]*zu[3]*zub[3])/(1024*Pi^4) - 
 (au*gU[3, 1]*gUb[3, 1]*zu[3]*zub[3])/(256*Pi^4) - 
 (3*au*gU[3, 3]*gUb[3, 3]*zu[3]*zub[3])/(256*Pi^4) - 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1]*zu[3]*zub[3])/(288*Pi^4) - 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1]*zu[3]*zub[3])/(96*Pi^4) - 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2]*zu[3]*zub[3])/(288*Pi^4) - 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2]*zu[3]*zub[3])/(96*Pi^4) - 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3]*zu[3]*zub[3])/(288*Pi^4) - 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3]*zu[3]*zub[3])/(96*Pi^4) - 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yub[3, 1]*zu[3]*zub[3])/(288*Pi^4) - 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yub[3, 1]*zu[3]*zub[3])/(96*Pi^4) - 
 (au*yu[3, 1]*yub[3, 1]*zu[3]*zub[3])/(128*Pi^4) - 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yub[3, 2]*zu[3]*zub[3])/(288*Pi^4) - 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yub[3, 2]*zu[3]*zub[3])/(96*Pi^4) - 
 (au*yu[3, 2]*yub[3, 2]*zu[3]*zub[3])/(128*Pi^4) - 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yub[3, 3]*zu[3]*zub[3])/(288*Pi^4) - 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yub[3, 3]*zu[3]*zub[3])/(96*Pi^4) - 
 (au*yu[3, 3]*yub[3, 3]*zu[3]*zub[3])/(128*Pi^4) - 
 (7*mub*gHc[1]*gQb[1, 1]*zq[1]*zu[3]*zub[3])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[1, 2]*zq[1]*zu[3]*zub[3])/(1024*Pi^4) + 
 (7*gHb[1]*gQb[1, 1]*M[1]*zq[1]*zu[3]*zub[3])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[1, 2]*M[2]*zq[1]*zu[3]*zub[3])/(1024*Pi^4) - 
 (mub*ydb[1, 1]*zd[1]*zq[1]*zu[3]*zub[3])/(256*Pi^4) - 
 (mub*ydb[2, 1]*zd[2]*zq[1]*zu[3]*zub[3])/(256*Pi^4) - 
 (mub*ydb[3, 1]*zd[3]*zq[1]*zu[3]*zub[3])/(256*Pi^4) - 
 (7*mub*gHc[1]*gQb[2, 1]*zq[2]*zu[3]*zub[3])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[2, 2]*zq[2]*zu[3]*zub[3])/(1024*Pi^4) + 
 (7*gHb[1]*gQb[2, 1]*M[1]*zq[2]*zu[3]*zub[3])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[2, 2]*M[2]*zq[2]*zu[3]*zub[3])/(1024*Pi^4) - 
 (mub*ydb[1, 2]*zd[1]*zq[2]*zu[3]*zub[3])/(256*Pi^4) - 
 (mub*ydb[2, 2]*zd[2]*zq[2]*zu[3]*zub[3])/(256*Pi^4) - 
 (mub*ydb[3, 2]*zd[3]*zq[2]*zu[3]*zub[3])/(256*Pi^4) - 
 (7*mub*gHc[1]*gQb[3, 1]*zq[3]*zu[3]*zub[3])/(3072*Pi^4) + 
 (9*mub*gHc[2]*gQb[3, 2]*zq[3]*zu[3]*zub[3])/(1024*Pi^4) + 
 (7*gHb[1]*gQb[3, 1]*M[1]*zq[3]*zu[3]*zub[3])/(3072*Pi^4) - 
 (9*gHb[2]*gQb[3, 2]*M[2]*zq[3]*zu[3]*zub[3])/(1024*Pi^4) - 
 (mub*ydb[1, 3]*zd[1]*zq[3]*zu[3]*zub[3])/(256*Pi^4) - 
 (mub*ydb[2, 3]*zd[2]*zq[3]*zu[3]*zub[3])/(256*Pi^4) - 
 (mub*ydb[3, 3]*zd[3]*zq[3]*zu[3]*zub[3])/(256*Pi^4) - 
 (7*mu*gHcb[1]*gQ[1, 1]*zqb[1]*zu[3]*zub[3])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[1, 2]*zqb[1]*zu[3]*zub[3])/(1024*Pi^4) + 
 (7*gH[1]*gQ[1, 1]*Mb[1]*zqb[1]*zu[3]*zub[3])/(3072*Pi^4) - 
 (9*gH[2]*gQ[1, 2]*Mb[2]*zqb[1]*zu[3]*zub[3])/(1024*Pi^4) - 
 (mu*yd[1, 1]*zdb[1]*zqb[1]*zu[3]*zub[3])/(256*Pi^4) - 
 (mu*yd[2, 1]*zdb[2]*zqb[1]*zu[3]*zub[3])/(256*Pi^4) - 
 (mu*yd[3, 1]*zdb[3]*zqb[1]*zu[3]*zub[3])/(256*Pi^4) - 
 (11*au*zq[1]*zqb[1]*zu[3]*zub[3])/(1024*Pi^4) - 
 (7*mu*gHcb[1]*gQ[2, 1]*zqb[2]*zu[3]*zub[3])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[2, 2]*zqb[2]*zu[3]*zub[3])/(1024*Pi^4) + 
 (7*gH[1]*gQ[2, 1]*Mb[1]*zqb[2]*zu[3]*zub[3])/(3072*Pi^4) - 
 (9*gH[2]*gQ[2, 2]*Mb[2]*zqb[2]*zu[3]*zub[3])/(1024*Pi^4) - 
 (mu*yd[1, 2]*zdb[1]*zqb[2]*zu[3]*zub[3])/(256*Pi^4) - 
 (mu*yd[2, 2]*zdb[2]*zqb[2]*zu[3]*zub[3])/(256*Pi^4) - 
 (mu*yd[3, 2]*zdb[3]*zqb[2]*zu[3]*zub[3])/(256*Pi^4) - 
 (11*au*zq[2]*zqb[2]*zu[3]*zub[3])/(1024*Pi^4) - 
 (7*mu*gHcb[1]*gQ[3, 1]*zqb[3]*zu[3]*zub[3])/(3072*Pi^4) + 
 (9*mu*gHcb[2]*gQ[3, 2]*zqb[3]*zu[3]*zub[3])/(1024*Pi^4) + 
 (7*gH[1]*gQ[3, 1]*Mb[1]*zqb[3]*zu[3]*zub[3])/(3072*Pi^4) - 
 (9*gH[2]*gQ[3, 2]*Mb[2]*zqb[3]*zu[3]*zub[3])/(1024*Pi^4) - 
 (mu*yd[1, 3]*zdb[1]*zqb[3]*zu[3]*zub[3])/(256*Pi^4) - 
 (mu*yd[2, 3]*zdb[2]*zqb[3]*zu[3]*zub[3])/(256*Pi^4) - 
 (mu*yd[3, 3]*zdb[3]*zqb[3]*zu[3]*zub[3])/(256*Pi^4) - 
 (11*au*zq[3]*zqb[3]*zu[3]*zub[3])/(1024*Pi^4) + 
 (5*mub*gHc[1]*gUb[1, 1]*zu[1]*zu[3]*zub[3])/(768*Pi^4) - 
 (5*gHb[1]*gUb[1, 1]*M[1]*zu[1]*zu[3]*zub[3])/(768*Pi^4) + 
 (5*mub*gHc[1]*gUb[2, 1]*zu[2]*zu[3]*zub[3])/(768*Pi^4) - 
 (5*gHb[1]*gUb[2, 1]*M[1]*zu[2]*zu[3]*zub[3])/(768*Pi^4) + 
 (5*mub*gHc[1]*gUb[3, 1]*zu[3]^2*zub[3])/(768*Pi^4) - 
 (5*gHb[1]*gUb[3, 1]*M[1]*zu[3]^2*zub[3])/(768*Pi^4) + 
 (5*mu*gHcb[1]*gU[3, 1]*zu[1]*zub[1]*zub[3])/(768*Pi^4) - 
 (5*gH[1]*gU[3, 1]*Mb[1]*zu[1]*zub[1]*zub[3])/(768*Pi^4) + 
 (5*mu*gHcb[1]*gU[1, 1]*zu[3]*zub[1]*zub[3])/(768*Pi^4) - 
 (5*gH[1]*gU[1, 1]*Mb[1]*zu[3]*zub[1]*zub[3])/(768*Pi^4) - 
 (15*au*zu[1]*zu[3]*zub[1]*zub[3])/(512*Pi^4) + 
 (5*mu*gHcb[1]*gU[3, 1]*zu[2]*zub[2]*zub[3])/(768*Pi^4) - 
 (5*gH[1]*gU[3, 1]*Mb[1]*zu[2]*zub[2]*zub[3])/(768*Pi^4) + 
 (5*mu*gHcb[1]*gU[2, 1]*zu[3]*zub[2]*zub[3])/(768*Pi^4) - 
 (5*gH[1]*gU[2, 1]*Mb[1]*zu[3]*zub[2]*zub[3])/(768*Pi^4) - 
 (15*au*zu[2]*zu[3]*zub[2]*zub[3])/(512*Pi^4) + 
 (5*mu*gHcb[1]*gU[3, 1]*zu[3]*zub[3]^2)/(768*Pi^4) - 
 (5*gH[1]*gU[3, 1]*Mb[1]*zu[3]*zub[3]^2)/(768*Pi^4) - 
 (15*au*zu[3]^2*zub[3]^2)/(1024*Pi^4) + (3*au*gamma[1][H, H]^2)/(8192*Pi^4) + 
 (au*gamma[1][H, Q])/(96*Pi^2) - (au*g[1]^2*gamma[1][H, Q])/(11520*Pi^4) + 
 (au*g[2]^2*gamma[1][H, Q])/(256*Pi^4) + (au*g[3]^2*gamma[1][H, Q])/
  (1152*Pi^4) - (au*gH[1]*gHb[1]*gamma[1][H, Q])/(6144*Pi^4) - 
 (au*gH[2]*gHb[2]*gamma[1][H, Q])/(2048*Pi^4) - 
 (au*gHc[1]*gHcb[1]*gamma[1][H, Q])/(6144*Pi^4) - 
 (au*gHc[2]*gHcb[2]*gamma[1][H, Q])/(2048*Pi^4) - 
 (au*gQ[1, 1]*gQb[1, 1]*gamma[1][H, Q])/(55296*Pi^4) - 
 (au*gQ[1, 2]*gQb[1, 2]*gamma[1][H, Q])/(2048*Pi^4) - 
 (au*gQ[1, 3]*gQb[1, 3]*gamma[1][H, Q])/(1152*Pi^4) - 
 (au*gQ[2, 1]*gQb[2, 1]*gamma[1][H, Q])/(55296*Pi^4) - 
 (au*gQ[2, 2]*gQb[2, 2]*gamma[1][H, Q])/(2048*Pi^4) - 
 (au*gQ[2, 3]*gQb[2, 3]*gamma[1][H, Q])/(1152*Pi^4) - 
 (au*gQ[3, 1]*gQb[3, 1]*gamma[1][H, Q])/(55296*Pi^4) - 
 (au*gQ[3, 2]*gQb[3, 2]*gamma[1][H, Q])/(2048*Pi^4) - 
 (au*gQ[3, 3]*gQb[3, 3]*gamma[1][H, Q])/(1152*Pi^4) - 
 (au*yd[1, 1]*ydb[1, 1]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yd[1, 2]*ydb[1, 2]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yd[1, 3]*ydb[1, 3]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yd[2, 1]*ydb[2, 1]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yd[2, 2]*ydb[2, 2]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yd[2, 3]*ydb[2, 3]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yd[3, 1]*ydb[3, 1]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yd[3, 2]*ydb[3, 2]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yd[3, 3]*ydb[3, 3]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yl[1, 1]*ylb[1, 1]*gamma[1][H, Q])/(1536*Pi^4) - 
 (au*yl[1, 2]*ylb[1, 2]*gamma[1][H, Q])/(1536*Pi^4) - 
 (au*yl[1, 3]*ylb[1, 3]*gamma[1][H, Q])/(1536*Pi^4) - 
 (au*yl[2, 1]*ylb[2, 1]*gamma[1][H, Q])/(1536*Pi^4) - 
 (au*yl[2, 2]*ylb[2, 2]*gamma[1][H, Q])/(1536*Pi^4) - 
 (au*yl[2, 3]*ylb[2, 3]*gamma[1][H, Q])/(1536*Pi^4) - 
 (au*yl[3, 1]*ylb[3, 1]*gamma[1][H, Q])/(1536*Pi^4) - 
 (au*yl[3, 2]*ylb[3, 2]*gamma[1][H, Q])/(1536*Pi^4) - 
 (au*yl[3, 3]*ylb[3, 3]*gamma[1][H, Q])/(1536*Pi^4) - 
 (au*yu[1, 1]*yub[1, 1]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yu[1, 2]*yub[1, 2]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yu[1, 3]*yub[1, 3]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yu[2, 1]*yub[2, 1]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yu[2, 2]*yub[2, 2]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yu[2, 3]*yub[2, 3]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yu[3, 1]*yub[3, 1]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yu[3, 2]*yub[3, 2]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*yu[3, 3]*yub[3, 3]*gamma[1][H, Q])/(512*Pi^4) - 
 (au*zd[1]*zdb[1]*gamma[1][H, Q])/(1536*Pi^4) - 
 (au*zd[2]*zdb[2]*gamma[1][H, Q])/(1536*Pi^4) - 
 (au*zd[3]*zdb[3]*gamma[1][H, Q])/(1536*Pi^4) + 
 (gHb[1]*gQb[1, 1]*M[1]*zq[1]*gamma[1][H, Q])/(18432*Pi^4) - 
 (gHb[2]*gQb[1, 2]*M[2]*zq[1]*gamma[1][H, Q])/(2048*Pi^4) + 
 (gHb[1]*gQb[2, 1]*M[1]*zq[2]*gamma[1][H, Q])/(18432*Pi^4) - 
 (gHb[2]*gQb[2, 2]*M[2]*zq[2]*gamma[1][H, Q])/(2048*Pi^4) + 
 (gHb[1]*gQb[3, 1]*M[1]*zq[3]*gamma[1][H, Q])/(18432*Pi^4) - 
 (gHb[2]*gQb[3, 2]*M[2]*zq[3]*gamma[1][H, Q])/(2048*Pi^4) + 
 (gH[1]*gQ[1, 1]*Mb[1]*zqb[1]*gamma[1][H, Q])/(18432*Pi^4) - 
 (gH[2]*gQ[1, 2]*Mb[2]*zqb[1]*gamma[1][H, Q])/(2048*Pi^4) + 
 (gH[1]*gQ[2, 1]*Mb[1]*zqb[2]*gamma[1][H, Q])/(18432*Pi^4) - 
 (gH[2]*gQ[2, 2]*Mb[2]*zqb[2]*gamma[1][H, Q])/(2048*Pi^4) + 
 (gH[1]*gQ[3, 1]*Mb[1]*zqb[3]*gamma[1][H, Q])/(18432*Pi^4) - 
 (gH[2]*gQ[3, 2]*Mb[2]*zqb[3]*gamma[1][H, Q])/(2048*Pi^4) + 
 (mub*gHc[1]*gUb[1, 1]*zu[1]*gamma[1][H, Q])/(4608*Pi^4) + 
 (mub*gHc[1]*gUb[2, 1]*zu[2]*gamma[1][H, Q])/(4608*Pi^4) + 
 (mub*gHc[1]*gUb[3, 1]*zu[3]*gamma[1][H, Q])/(4608*Pi^4) + 
 (mu*gHcb[1]*gU[1, 1]*zub[1]*gamma[1][H, Q])/(4608*Pi^4) - 
 (au*zu[1]*zub[1]*gamma[1][H, Q])/(1536*Pi^4) + 
 (mu*gHcb[1]*gU[2, 1]*zub[2]*gamma[1][H, Q])/(4608*Pi^4) - 
 (au*zu[2]*zub[2]*gamma[1][H, Q])/(1536*Pi^4) + 
 (mu*gHcb[1]*gU[3, 1]*zub[3]*gamma[1][H, Q])/(4608*Pi^4) - 
 (au*zu[3]*zub[3]*gamma[1][H, Q])/(1536*Pi^4) - 
 (au*gamma[1][H, H]*gamma[1][H, Q])/(2048*Pi^4) + 
 (au*gamma[1][H, Q]^2)/(18432*Pi^4) - (au*gamma[1][H, U])/(24*Pi^2) - 
 (97*au*g[1]^2*gamma[1][H, U])/(23040*Pi^4) - 
 (au*g[2]^2*gamma[1][H, U])/(512*Pi^4) - (au*g[3]^2*gamma[1][H, U])/
  (288*Pi^4) + (au*gH[1]*gHb[1]*gamma[1][H, U])/(1536*Pi^4) + 
 (au*gH[2]*gHb[2]*gamma[1][H, U])/(512*Pi^4) + 
 (au*gHc[1]*gHcb[1]*gamma[1][H, U])/(1536*Pi^4) + 
 (au*gHc[2]*gHcb[2]*gamma[1][H, U])/(512*Pi^4) + 
 (au*gU[1, 1]*gUb[1, 1]*gamma[1][H, U])/(864*Pi^4) + 
 (au*gU[1, 3]*gUb[1, 3]*gamma[1][H, U])/(288*Pi^4) + 
 (au*gU[2, 1]*gUb[2, 1]*gamma[1][H, U])/(864*Pi^4) + 
 (au*gU[2, 3]*gUb[2, 3]*gamma[1][H, U])/(288*Pi^4) + 
 (au*gU[3, 1]*gUb[3, 1]*gamma[1][H, U])/(864*Pi^4) + 
 (au*gU[3, 3]*gUb[3, 3]*gamma[1][H, U])/(288*Pi^4) + 
 (au*yd[1, 1]*ydb[1, 1]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yd[1, 2]*ydb[1, 2]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yd[1, 3]*ydb[1, 3]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yd[2, 1]*ydb[2, 1]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yd[2, 2]*ydb[2, 2]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yd[2, 3]*ydb[2, 3]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yd[3, 1]*ydb[3, 1]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yd[3, 2]*ydb[3, 2]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yd[3, 3]*ydb[3, 3]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yl[1, 1]*ylb[1, 1]*gamma[1][H, U])/(384*Pi^4) + 
 (au*yl[1, 2]*ylb[1, 2]*gamma[1][H, U])/(384*Pi^4) + 
 (au*yl[1, 3]*ylb[1, 3]*gamma[1][H, U])/(384*Pi^4) + 
 (au*yl[2, 1]*ylb[2, 1]*gamma[1][H, U])/(384*Pi^4) + 
 (au*yl[2, 2]*ylb[2, 2]*gamma[1][H, U])/(384*Pi^4) + 
 (au*yl[2, 3]*ylb[2, 3]*gamma[1][H, U])/(384*Pi^4) + 
 (au*yl[3, 1]*ylb[3, 1]*gamma[1][H, U])/(384*Pi^4) + 
 (au*yl[3, 2]*ylb[3, 2]*gamma[1][H, U])/(384*Pi^4) + 
 (au*yl[3, 3]*ylb[3, 3]*gamma[1][H, U])/(384*Pi^4) + 
 (au*yu[1, 1]*yub[1, 1]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yu[1, 2]*yub[1, 2]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yu[1, 3]*yub[1, 3]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yu[2, 1]*yub[2, 1]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yu[2, 2]*yub[2, 2]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yu[2, 3]*yub[2, 3]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yu[3, 1]*yub[3, 1]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yu[3, 2]*yub[3, 2]*gamma[1][H, U])/(128*Pi^4) + 
 (au*yu[3, 3]*yub[3, 3]*gamma[1][H, U])/(128*Pi^4) + 
 (mub*gHc[1]*gQb[1, 1]*zq[1]*gamma[1][H, U])/(4608*Pi^4) - 
 (mub*gHc[2]*gQb[1, 2]*zq[1]*gamma[1][H, U])/(512*Pi^4) + 
 (mub*gHc[1]*gQb[2, 1]*zq[2]*gamma[1][H, U])/(4608*Pi^4) - 
 (mub*gHc[2]*gQb[2, 2]*zq[2]*gamma[1][H, U])/(512*Pi^4) + 
 (mub*gHc[1]*gQb[3, 1]*zq[3]*gamma[1][H, U])/(4608*Pi^4) - 
 (mub*gHc[2]*gQb[3, 2]*zq[3]*gamma[1][H, U])/(512*Pi^4) + 
 (mu*gHcb[1]*gQ[1, 1]*zqb[1]*gamma[1][H, U])/(4608*Pi^4) - 
 (mu*gHcb[2]*gQ[1, 2]*zqb[1]*gamma[1][H, U])/(512*Pi^4) + 
 (au*zq[1]*zqb[1]*gamma[1][H, U])/(192*Pi^4) + 
 (mu*gHcb[1]*gQ[2, 1]*zqb[2]*gamma[1][H, U])/(4608*Pi^4) - 
 (mu*gHcb[2]*gQ[2, 2]*zqb[2]*gamma[1][H, U])/(512*Pi^4) + 
 (au*zq[2]*zqb[2]*gamma[1][H, U])/(192*Pi^4) + 
 (mu*gHcb[1]*gQ[3, 1]*zqb[3]*gamma[1][H, U])/(4608*Pi^4) - 
 (mu*gHcb[2]*gQ[3, 2]*zqb[3]*gamma[1][H, U])/(512*Pi^4) + 
 (au*zq[3]*zqb[3]*gamma[1][H, U])/(192*Pi^4) + 
 (gHb[1]*gUb[1, 1]*M[1]*zu[1]*gamma[1][H, U])/(1152*Pi^4) + 
 (gHb[1]*gUb[2, 1]*M[1]*zu[2]*gamma[1][H, U])/(1152*Pi^4) + 
 (gHb[1]*gUb[3, 1]*M[1]*zu[3]*gamma[1][H, U])/(1152*Pi^4) + 
 (gH[1]*gU[1, 1]*Mb[1]*zub[1]*gamma[1][H, U])/(1152*Pi^4) + 
 (gH[1]*gU[2, 1]*Mb[1]*zub[2]*gamma[1][H, U])/(1152*Pi^4) + 
 (gH[1]*gU[3, 1]*Mb[1]*zub[3]*gamma[1][H, U])/(1152*Pi^4) + 
 (au*gamma[1][H, H]*gamma[1][H, U])/(512*Pi^4) + 
 (au*gamma[1][H, Q]*gamma[1][H, U])/(1152*Pi^4) + 
 (au*gamma[1][H, U]^2)/(4608*Pi^4) - (7*au*gamma[1][H, Q]*gamma[1][Q, Q])/
  (55296*Pi^4) + (7*au*gamma[1][Q, Q]^2)/(663552*Pi^4) - 
 (au*gamma[1][Q, U])/(72*Pi^2) - (41*au*g[1]^2*gamma[1][Q, U])/(69120*Pi^4) - 
 (au*g[2]^2*gamma[1][Q, U])/(1536*Pi^4) - (au*g[3]^2*gamma[1][Q, U])/
  (108*Pi^4) + (au*gQ[1, 1]*gQb[1, 1]*gamma[1][Q, U])/(41472*Pi^4) + 
 (au*gQ[1, 2]*gQb[1, 2]*gamma[1][Q, U])/(1536*Pi^4) + 
 (au*gQ[1, 3]*gQb[1, 3]*gamma[1][Q, U])/(864*Pi^4) + 
 (au*gQ[2, 1]*gQb[2, 1]*gamma[1][Q, U])/(41472*Pi^4) + 
 (au*gQ[2, 2]*gQb[2, 2]*gamma[1][Q, U])/(1536*Pi^4) + 
 (au*gQ[2, 3]*gQb[2, 3]*gamma[1][Q, U])/(864*Pi^4) + 
 (au*gQ[3, 1]*gQb[3, 1]*gamma[1][Q, U])/(41472*Pi^4) + 
 (au*gQ[3, 2]*gQb[3, 2]*gamma[1][Q, U])/(1536*Pi^4) + 
 (au*gQ[3, 3]*gQb[3, 3]*gamma[1][Q, U])/(864*Pi^4) + 
 (au*gU[1, 1]*gUb[1, 1]*gamma[1][Q, U])/(2592*Pi^4) + 
 (au*gU[1, 3]*gUb[1, 3]*gamma[1][Q, U])/(864*Pi^4) + 
 (au*gU[2, 1]*gUb[2, 1]*gamma[1][Q, U])/(2592*Pi^4) + 
 (au*gU[2, 3]*gUb[2, 3]*gamma[1][Q, U])/(864*Pi^4) + 
 (au*gU[3, 1]*gUb[3, 1]*gamma[1][Q, U])/(2592*Pi^4) + 
 (au*gU[3, 3]*gUb[3, 3]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yub[1, 1]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yub[1, 1]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yub[1, 2]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yub[1, 2]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yub[1, 3]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yub[1, 3]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yub[2, 1]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yub[2, 1]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yub[2, 2]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yub[2, 2]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yub[2, 3]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yub[2, 3]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yub[3, 1]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yub[3, 1]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yub[3, 2]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yub[3, 2]*gamma[1][Q, U])/(864*Pi^4) + 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yub[3, 3]*gamma[1][Q, U])/(10368*Pi^4) + 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yub[3, 3]*gamma[1][Q, U])/(864*Pi^4) + 
 (au*zd[1]*zdb[1]*gamma[1][Q, U])/(1152*Pi^4) + 
 (au*zd[2]*zdb[2]*gamma[1][Q, U])/(1152*Pi^4) + 
 (au*zd[3]*zdb[3]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mub*ydb[1, 1]*zd[1]*zq[1]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mub*ydb[2, 1]*zd[2]*zq[1]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mub*ydb[3, 1]*zd[3]*zq[1]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mub*ydb[1, 2]*zd[1]*zq[2]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mub*ydb[2, 2]*zd[2]*zq[2]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mub*ydb[3, 2]*zd[3]*zq[2]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mub*ydb[1, 3]*zd[1]*zq[3]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mub*ydb[2, 3]*zd[2]*zq[3]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mub*ydb[3, 3]*zd[3]*zq[3]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mu*yd[1, 1]*zdb[1]*zqb[1]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mu*yd[2, 1]*zdb[2]*zqb[1]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mu*yd[3, 1]*zdb[3]*zqb[1]*gamma[1][Q, U])/(1152*Pi^4) + 
 (au*zq[1]*zqb[1]*gamma[1][Q, U])/(576*Pi^4) + 
 (mu*yd[1, 2]*zdb[1]*zqb[2]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mu*yd[2, 2]*zdb[2]*zqb[2]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mu*yd[3, 2]*zdb[3]*zqb[2]*gamma[1][Q, U])/(1152*Pi^4) + 
 (au*zq[2]*zqb[2]*gamma[1][Q, U])/(576*Pi^4) + 
 (mu*yd[1, 3]*zdb[1]*zqb[3]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mu*yd[2, 3]*zdb[2]*zqb[3]*gamma[1][Q, U])/(1152*Pi^4) + 
 (mu*yd[3, 3]*zdb[3]*zqb[3]*gamma[1][Q, U])/(1152*Pi^4) + 
 (au*zq[3]*zqb[3]*gamma[1][Q, U])/(576*Pi^4) + 
 (au*zu[1]*zub[1]*gamma[1][Q, U])/(1152*Pi^4) + 
 (au*zu[2]*zub[2]*gamma[1][Q, U])/(1152*Pi^4) + 
 (au*zu[3]*zub[3]*gamma[1][Q, U])/(1152*Pi^4) + 
 (au*gamma[1][H, Q]*gamma[1][Q, U])/(1728*Pi^4) - 
 (5*au*gamma[1][H, U]*gamma[1][Q, U])/(3456*Pi^4) + 
 (7*au*gamma[1][Q, Q]*gamma[1][Q, U])/(41472*Pi^4) + 
 (5*au*gamma[1][Q, U]^2)/(41472*Pi^4) + (au*gamma[1][H, U]*gamma[1][U, U])/
  (216*Pi^4) + (au*gamma[1][Q, U]*gamma[1][U, U])/(648*Pi^4) + 
 (au*gamma[1][U, U]^2)/(648*Pi^4) - (3*au*gamma[2][H, Q])/(32*Pi^2) + 
 (au*g[1]^2*gamma[2][H, Q])/(1280*Pi^4) - (9*au*g[2]^2*gamma[2][H, Q])/
  (256*Pi^4) - (au*g[3]^2*gamma[2][H, Q])/(128*Pi^4) + 
 (3*au*gH[1]*gHb[1]*gamma[2][H, Q])/(2048*Pi^4) + 
 (9*au*gH[2]*gHb[2]*gamma[2][H, Q])/(2048*Pi^4) + 
 (3*au*gHc[1]*gHcb[1]*gamma[2][H, Q])/(2048*Pi^4) + 
 (9*au*gHc[2]*gHcb[2]*gamma[2][H, Q])/(2048*Pi^4) + 
 (au*gQ[1, 1]*gQb[1, 1]*gamma[2][H, Q])/(6144*Pi^4) + 
 (9*au*gQ[1, 2]*gQb[1, 2]*gamma[2][H, Q])/(2048*Pi^4) + 
 (au*gQ[1, 3]*gQb[1, 3]*gamma[2][H, Q])/(128*Pi^4) + 
 (au*gQ[2, 1]*gQb[2, 1]*gamma[2][H, Q])/(6144*Pi^4) + 
 (9*au*gQ[2, 2]*gQb[2, 2]*gamma[2][H, Q])/(2048*Pi^4) + 
 (au*gQ[2, 3]*gQb[2, 3]*gamma[2][H, Q])/(128*Pi^4) + 
 (au*gQ[3, 1]*gQb[3, 1]*gamma[2][H, Q])/(6144*Pi^4) + 
 (9*au*gQ[3, 2]*gQb[3, 2]*gamma[2][H, Q])/(2048*Pi^4) + 
 (au*gQ[3, 3]*gQb[3, 3]*gamma[2][H, Q])/(128*Pi^4) + 
 (9*au*yd[1, 1]*ydb[1, 1]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yd[1, 2]*ydb[1, 2]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yd[1, 3]*ydb[1, 3]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yd[2, 1]*ydb[2, 1]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yd[2, 2]*ydb[2, 2]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yd[2, 3]*ydb[2, 3]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yd[3, 1]*ydb[3, 1]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yd[3, 2]*ydb[3, 2]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yd[3, 3]*ydb[3, 3]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*yl[1, 1]*ylb[1, 1]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*yl[1, 2]*ylb[1, 2]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*yl[1, 3]*ylb[1, 3]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*yl[2, 1]*ylb[2, 1]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*yl[2, 2]*ylb[2, 2]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*yl[2, 3]*ylb[2, 3]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*yl[3, 1]*ylb[3, 1]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*yl[3, 2]*ylb[3, 2]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*yl[3, 3]*ylb[3, 3]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yu[1, 1]*yub[1, 1]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yu[1, 2]*yub[1, 2]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yu[1, 3]*yub[1, 3]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yu[2, 1]*yub[2, 1]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yu[2, 2]*yub[2, 2]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yu[2, 3]*yub[2, 3]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yu[3, 1]*yub[3, 1]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yu[3, 2]*yub[3, 2]*gamma[2][H, Q])/(512*Pi^4) + 
 (9*au*yu[3, 3]*yub[3, 3]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*zd[1]*zdb[1]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*zd[2]*zdb[2]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*zd[3]*zdb[3]*gamma[2][H, Q])/(512*Pi^4) - 
 (gHb[1]*gQb[1, 1]*M[1]*zq[1]*gamma[2][H, Q])/(2048*Pi^4) + 
 (9*gHb[2]*gQb[1, 2]*M[2]*zq[1]*gamma[2][H, Q])/(2048*Pi^4) - 
 (gHb[1]*gQb[2, 1]*M[1]*zq[2]*gamma[2][H, Q])/(2048*Pi^4) + 
 (9*gHb[2]*gQb[2, 2]*M[2]*zq[2]*gamma[2][H, Q])/(2048*Pi^4) - 
 (gHb[1]*gQb[3, 1]*M[1]*zq[3]*gamma[2][H, Q])/(2048*Pi^4) + 
 (9*gHb[2]*gQb[3, 2]*M[2]*zq[3]*gamma[2][H, Q])/(2048*Pi^4) - 
 (gH[1]*gQ[1, 1]*Mb[1]*zqb[1]*gamma[2][H, Q])/(2048*Pi^4) + 
 (9*gH[2]*gQ[1, 2]*Mb[2]*zqb[1]*gamma[2][H, Q])/(2048*Pi^4) - 
 (gH[1]*gQ[2, 1]*Mb[1]*zqb[2]*gamma[2][H, Q])/(2048*Pi^4) + 
 (9*gH[2]*gQ[2, 2]*Mb[2]*zqb[2]*gamma[2][H, Q])/(2048*Pi^4) - 
 (gH[1]*gQ[3, 1]*Mb[1]*zqb[3]*gamma[2][H, Q])/(2048*Pi^4) + 
 (9*gH[2]*gQ[3, 2]*Mb[2]*zqb[3]*gamma[2][H, Q])/(2048*Pi^4) - 
 (mub*gHc[1]*gUb[1, 1]*zu[1]*gamma[2][H, Q])/(512*Pi^4) - 
 (mub*gHc[1]*gUb[2, 1]*zu[2]*gamma[2][H, Q])/(512*Pi^4) - 
 (mub*gHc[1]*gUb[3, 1]*zu[3]*gamma[2][H, Q])/(512*Pi^4) - 
 (mu*gHcb[1]*gU[1, 1]*zub[1]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*zu[1]*zub[1]*gamma[2][H, Q])/(512*Pi^4) - 
 (mu*gHcb[1]*gU[2, 1]*zub[2]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*zu[2]*zub[2]*gamma[2][H, Q])/(512*Pi^4) - 
 (mu*gHcb[1]*gU[3, 1]*zub[3]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*zu[3]*zub[3]*gamma[2][H, Q])/(512*Pi^4) + 
 (3*au*gamma[1][H, H]*gamma[2][H, Q])/(2048*Pi^4) + 
 (au*gamma[1][H, Q]*gamma[2][H, Q])/(1024*Pi^4) - 
 (au*gamma[1][H, U]*gamma[2][H, Q])/(256*Pi^4) + 
 (au*gamma[1][Q, Q]*gamma[2][H, Q])/(6144*Pi^4) - 
 (au*gamma[1][Q, U]*gamma[2][H, Q])/(768*Pi^4) + 
 (9*au*gamma[2][H, Q]^2)/(2048*Pi^4) - (au*gamma[1][H, Q]*gamma[2][Q, Q])/
  (2048*Pi^4) + (au*gamma[1][Q, Q]*gamma[2][Q, Q])/(12288*Pi^4) + 
 (au*gamma[1][Q, U]*gamma[2][Q, Q])/(1536*Pi^4) + 
 (15*au*gamma[2][H, Q]*gamma[2][Q, Q])/(2048*Pi^4) + 
 (15*au*gamma[2][Q, Q]^2)/(8192*Pi^4) - (au*gamma[3][Q, U])/(6*Pi^2) - 
 (41*au*g[1]^2*gamma[3][Q, U])/(5760*Pi^4) - (au*g[2]^2*gamma[3][Q, U])/
  (128*Pi^4) - (au*g[3]^2*gamma[3][Q, U])/(9*Pi^4) + 
 (au*gQ[1, 1]*gQb[1, 1]*gamma[3][Q, U])/(3456*Pi^4) + 
 (au*gQ[1, 2]*gQb[1, 2]*gamma[3][Q, U])/(128*Pi^4) + 
 (au*gQ[1, 3]*gQb[1, 3]*gamma[3][Q, U])/(72*Pi^4) + 
 (au*gQ[2, 1]*gQb[2, 1]*gamma[3][Q, U])/(3456*Pi^4) + 
 (au*gQ[2, 2]*gQb[2, 2]*gamma[3][Q, U])/(128*Pi^4) + 
 (au*gQ[2, 3]*gQb[2, 3]*gamma[3][Q, U])/(72*Pi^4) + 
 (au*gQ[3, 1]*gQb[3, 1]*gamma[3][Q, U])/(3456*Pi^4) + 
 (au*gQ[3, 2]*gQb[3, 2]*gamma[3][Q, U])/(128*Pi^4) + 
 (au*gQ[3, 3]*gQb[3, 3]*gamma[3][Q, U])/(72*Pi^4) + 
 (au*gU[1, 1]*gUb[1, 1]*gamma[3][Q, U])/(216*Pi^4) + 
 (au*gU[1, 3]*gUb[1, 3]*gamma[3][Q, U])/(72*Pi^4) + 
 (au*gU[2, 1]*gUb[2, 1]*gamma[3][Q, U])/(216*Pi^4) + 
 (au*gU[2, 3]*gUb[2, 3]*gamma[3][Q, U])/(72*Pi^4) + 
 (au*gU[3, 1]*gUb[3, 1]*gamma[3][Q, U])/(216*Pi^4) + 
 (au*gU[3, 3]*gUb[3, 3]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQ[1, 1]*gU[1, 1]*Mb[1]*yub[1, 1]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQ[1, 3]*gU[1, 3]*Mb[3]*yub[1, 1]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQ[2, 1]*gU[1, 1]*Mb[1]*yub[1, 2]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQ[2, 3]*gU[1, 3]*Mb[3]*yub[1, 2]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQ[3, 1]*gU[1, 1]*Mb[1]*yub[1, 3]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQ[3, 3]*gU[1, 3]*Mb[3]*yub[1, 3]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQ[1, 1]*gU[2, 1]*Mb[1]*yub[2, 1]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQ[1, 3]*gU[2, 3]*Mb[3]*yub[2, 1]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQ[2, 1]*gU[2, 1]*Mb[1]*yub[2, 2]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQ[2, 3]*gU[2, 3]*Mb[3]*yub[2, 2]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQ[3, 1]*gU[2, 1]*Mb[1]*yub[2, 3]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQ[3, 3]*gU[2, 3]*Mb[3]*yub[2, 3]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQ[1, 1]*gU[3, 1]*Mb[1]*yub[3, 1]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQ[1, 3]*gU[3, 3]*Mb[3]*yub[3, 1]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQ[2, 1]*gU[3, 1]*Mb[1]*yub[3, 2]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQ[2, 3]*gU[3, 3]*Mb[3]*yub[3, 2]*gamma[3][Q, U])/(72*Pi^4) + 
 (gQ[3, 1]*gU[3, 1]*Mb[1]*yub[3, 3]*gamma[3][Q, U])/(864*Pi^4) + 
 (gQ[3, 3]*gU[3, 3]*Mb[3]*yub[3, 3]*gamma[3][Q, U])/(72*Pi^4) + 
 (au*zd[1]*zdb[1]*gamma[3][Q, U])/(96*Pi^4) + 
 (au*zd[2]*zdb[2]*gamma[3][Q, U])/(96*Pi^4) + 
 (au*zd[3]*zdb[3]*gamma[3][Q, U])/(96*Pi^4) + 
 (mub*ydb[1, 1]*zd[1]*zq[1]*gamma[3][Q, U])/(96*Pi^4) + 
 (mub*ydb[2, 1]*zd[2]*zq[1]*gamma[3][Q, U])/(96*Pi^4) + 
 (mub*ydb[3, 1]*zd[3]*zq[1]*gamma[3][Q, U])/(96*Pi^4) + 
 (mub*ydb[1, 2]*zd[1]*zq[2]*gamma[3][Q, U])/(96*Pi^4) + 
 (mub*ydb[2, 2]*zd[2]*zq[2]*gamma[3][Q, U])/(96*Pi^4) + 
 (mub*ydb[3, 2]*zd[3]*zq[2]*gamma[3][Q, U])/(96*Pi^4) + 
 (mub*ydb[1, 3]*zd[1]*zq[3]*gamma[3][Q, U])/(96*Pi^4) + 
 (mub*ydb[2, 3]*zd[2]*zq[3]*gamma[3][Q, U])/(96*Pi^4) + 
 (mub*ydb[3, 3]*zd[3]*zq[3]*gamma[3][Q, U])/(96*Pi^4) + 
 (mu*yd[1, 1]*zdb[1]*zqb[1]*gamma[3][Q, U])/(96*Pi^4) + 
 (mu*yd[2, 1]*zdb[2]*zqb[1]*gamma[3][Q, U])/(96*Pi^4) + 
 (mu*yd[3, 1]*zdb[3]*zqb[1]*gamma[3][Q, U])/(96*Pi^4) + 
 (au*zq[1]*zqb[1]*gamma[3][Q, U])/(48*Pi^4) + 
 (mu*yd[1, 2]*zdb[1]*zqb[2]*gamma[3][Q, U])/(96*Pi^4) + 
 (mu*yd[2, 2]*zdb[2]*zqb[2]*gamma[3][Q, U])/(96*Pi^4) + 
 (mu*yd[3, 2]*zdb[3]*zqb[2]*gamma[3][Q, U])/(96*Pi^4) + 
 (au*zq[2]*zqb[2]*gamma[3][Q, U])/(48*Pi^4) + 
 (mu*yd[1, 3]*zdb[1]*zqb[3]*gamma[3][Q, U])/(96*Pi^4) + 
 (mu*yd[2, 3]*zdb[2]*zqb[3]*gamma[3][Q, U])/(96*Pi^4) + 
 (mu*yd[3, 3]*zdb[3]*zqb[3]*gamma[3][Q, U])/(96*Pi^4) + 
 (au*zq[3]*zqb[3]*gamma[3][Q, U])/(48*Pi^4) + 
 (au*zu[1]*zub[1]*gamma[3][Q, U])/(96*Pi^4) + 
 (au*zu[2]*zub[2]*gamma[3][Q, U])/(96*Pi^4) + 
 (au*zu[3]*zub[3]*gamma[3][Q, U])/(96*Pi^4) + 
 (au*gamma[1][H, Q]*gamma[3][Q, U])/(576*Pi^4) - 
 (au*gamma[1][H, U]*gamma[3][Q, U])/(144*Pi^4) + 
 (au*gamma[1][Q, Q]*gamma[3][Q, U])/(3456*Pi^4) - 
 (au*gamma[1][Q, U]*gamma[3][Q, U])/(432*Pi^4) + 
 (au*gamma[1][U, U]*gamma[3][Q, U])/(216*Pi^4) - 
 (au*gamma[2][H, Q]*gamma[3][Q, U])/(64*Pi^4) + 
 (au*gamma[2][Q, Q]*gamma[3][Q, U])/(128*Pi^4) + 
 (13*au*gamma[3][Q, U]^2)/(2304*Pi^4)
betam2HMES=
(3*au^2)/(8*Pi^2) + (41*au^2*g[1]^2)/(2560*Pi^4) - 
 (9*m2H*g[1]^2)/(160*Pi^2) + (1989*m2H*g[1]^4)/(102400*Pi^4) + 
 (3*m2Q*g[1]^4)/(2560*Pi^4) + (3*m2U*g[1]^4)/(320*Pi^4) - 
 (27*mu*mub*g[1]^4)/(3200*Pi^4) + (9*au^2*g[2]^2)/(512*Pi^4) - 
 (9*m2H*g[2]^2)/(32*Pi^2) + (9*m2H*g[1]^2*g[2]^2)/(2048*Pi^4) + 
 (41*m2H*g[2]^4)/(4096*Pi^4) + (45*m2Q*g[2]^4)/(512*Pi^4) - 
 (9*mu*mub*g[2]^4)/(128*Pi^4) + (au^2*g[3]^2)/(4*Pi^4) + 
 (m2H*gH[1]*gHb[1])/(32*Pi^2) - (mu*mub*gH[1]*gHb[1])/(16*Pi^2) + 
 (3*m2H*g[1]^2*gH[1]*gHb[1])/(4096*Pi^4) - (3*mu*mub*g[1]^2*gH[1]*gHb[1])/
  (2560*Pi^4) + (15*m2H*g[2]^2*gH[1]*gHb[1])/(4096*Pi^4) - 
 (3*mu*mub*g[2]^2*gH[1]*gHb[1])/(512*Pi^4) - (9*m2H*gH[1]^2*gHb[1]^2)/
  (8192*Pi^4) + (mu*mub*gH[1]^2*gHb[1]^2)/(256*Pi^4) + 
 (3*m2H*gH[2]*gHb[2])/(32*Pi^2) - (3*mu*mub*gH[2]*gHb[2])/(16*Pi^2) + 
 (9*m2H*g[1]^2*gH[2]*gHb[2])/(4096*Pi^4) - (9*mu*mub*g[1]^2*gH[2]*gHb[2])/
  (2560*Pi^4) + (165*m2H*g[2]^2*gH[2]*gHb[2])/(4096*Pi^4) - 
 (21*mu*mub*g[2]^2*gH[2]*gHb[2])/(512*Pi^4) - 
 (9*m2H*gH[1]*gH[2]*gHb[1]*gHb[2])/(4096*Pi^4) + 
 (3*mu*mub*gH[1]*gH[2]*gHb[1]*gHb[2])/(512*Pi^4) - 
 (45*m2H*gH[2]^2*gHb[2]^2)/(8192*Pi^4) + (9*mu*mub*gH[2]^2*gHb[2]^2)/
  (512*Pi^4) + (m2H*gHc[1]*gHcb[1])/(32*Pi^2) - 
 (mu*mub*gHc[1]*gHcb[1])/(16*Pi^2) + (3*m2H*g[1]^2*gHc[1]*gHcb[1])/
  (4096*Pi^4) - (3*mu*mub*g[1]^2*gHc[1]*gHcb[1])/(2560*Pi^4) + 
 (15*m2H*g[2]^2*gHc[1]*gHcb[1])/(4096*Pi^4) - 
 (3*mu*mub*g[2]^2*gHc[1]*gHcb[1])/(512*Pi^4) - 
 (3*m2H*gH[1]*gHb[1]*gHc[1]*gHcb[1])/(2048*Pi^4) + 
 (21*mu*mub*gH[1]*gHb[1]*gHc[1]*gHcb[1])/(1024*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*gHc[1]*gHcb[1])/(1024*Pi^4) + 
 (9*mu*mub*gH[1]*gHb[2]*gHc[2]*gHcb[1])/(512*Pi^4) - 
 (9*m2H*gHc[1]^2*gHcb[1]^2)/(8192*Pi^4) + (mu*mub*gHc[1]^2*gHcb[1]^2)/
  (256*Pi^4) + (9*mu*mub*gH[2]*gHb[1]*gHc[1]*gHcb[2])/(512*Pi^4) + 
 (3*m2H*gHc[2]*gHcb[2])/(32*Pi^2) - (3*mu*mub*gHc[2]*gHcb[2])/(16*Pi^2) + 
 (9*m2H*g[1]^2*gHc[2]*gHcb[2])/(4096*Pi^4) - (9*mu*mub*g[1]^2*gHc[2]*gHcb[2])/
  (2560*Pi^4) + (165*m2H*g[2]^2*gHc[2]*gHcb[2])/(4096*Pi^4) - 
 (21*mu*mub*g[2]^2*gHc[2]*gHcb[2])/(512*Pi^4) + 
 (3*mu*mub*gH[1]*gHb[1]*gHc[2]*gHcb[2])/(1024*Pi^4) - 
 (9*m2H*gH[2]*gHb[2]*gHc[2]*gHcb[2])/(2048*Pi^4) + 
 (33*mu*mub*gH[2]*gHb[2]*gHc[2]*gHcb[2])/(1024*Pi^4) - 
 (9*m2H*gHc[1]*gHc[2]*gHcb[1]*gHcb[2])/(4096*Pi^4) + 
 (3*mu*mub*gHc[1]*gHc[2]*gHcb[1]*gHcb[2])/(512*Pi^4) - 
 (45*m2H*gHc[2]^2*gHcb[2]^2)/(8192*Pi^4) + (9*mu*mub*gHc[2]^2*gHcb[2]^2)/
  (512*Pi^4) - (au^2*gQ[1, 1]*gQb[1, 1])/(1536*Pi^4) - 
 (m2H*gH[1]*gHb[1]*gQ[1, 1]*gQb[1, 1])/(4096*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*gQ[1, 1]*gQb[1, 1])/(3072*Pi^4) - 
 (m2H*gHc[1]*gHcb[1]*gQ[1, 1]*gQb[1, 1])/(4096*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*gQ[1, 1]*gQb[1, 1])/(3072*Pi^4) - 
 (9*au^2*gQ[1, 2]*gQb[1, 2])/(512*Pi^4) - 
 (27*m2H*gH[2]*gHb[2]*gQ[1, 2]*gQb[1, 2])/(4096*Pi^4) + 
 (9*mu*mub*gH[2]*gHb[2]*gQ[1, 2]*gQb[1, 2])/(1024*Pi^4) - 
 (27*m2H*gHc[2]*gHcb[2]*gQ[1, 2]*gQb[1, 2])/(4096*Pi^4) + 
 (9*mu*mub*gHc[2]*gHcb[2]*gQ[1, 2]*gQb[1, 2])/(1024*Pi^4) - 
 (au^2*gQ[1, 3]*gQb[1, 3])/(32*Pi^4) - (au^2*gQ[2, 1]*gQb[2, 1])/
  (1536*Pi^4) - (m2H*gH[1]*gHb[1]*gQ[2, 1]*gQb[2, 1])/(4096*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*gQ[2, 1]*gQb[2, 1])/(3072*Pi^4) - 
 (m2H*gHc[1]*gHcb[1]*gQ[2, 1]*gQb[2, 1])/(4096*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*gQ[2, 1]*gQb[2, 1])/(3072*Pi^4) - 
 (9*au^2*gQ[2, 2]*gQb[2, 2])/(512*Pi^4) - 
 (27*m2H*gH[2]*gHb[2]*gQ[2, 2]*gQb[2, 2])/(4096*Pi^4) + 
 (9*mu*mub*gH[2]*gHb[2]*gQ[2, 2]*gQb[2, 2])/(1024*Pi^4) - 
 (27*m2H*gHc[2]*gHcb[2]*gQ[2, 2]*gQb[2, 2])/(4096*Pi^4) + 
 (9*mu*mub*gHc[2]*gHcb[2]*gQ[2, 2]*gQb[2, 2])/(1024*Pi^4) - 
 (au^2*gQ[2, 3]*gQb[2, 3])/(32*Pi^4) - (au^2*gQ[3, 1]*gQb[3, 1])/
  (1536*Pi^4) - (m2H*gH[1]*gHb[1]*gQ[3, 1]*gQb[3, 1])/(4096*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*gQ[3, 1]*gQb[3, 1])/(3072*Pi^4) - 
 (m2H*gHc[1]*gHcb[1]*gQ[3, 1]*gQb[3, 1])/(4096*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*gQ[3, 1]*gQb[3, 1])/(3072*Pi^4) - 
 (9*au^2*gQ[3, 2]*gQb[3, 2])/(512*Pi^4) - 
 (27*m2H*gH[2]*gHb[2]*gQ[3, 2]*gQb[3, 2])/(4096*Pi^4) + 
 (9*mu*mub*gH[2]*gHb[2]*gQ[3, 2]*gQb[3, 2])/(1024*Pi^4) - 
 (27*m2H*gHc[2]*gHcb[2]*gQ[3, 2]*gQb[3, 2])/(4096*Pi^4) + 
 (9*mu*mub*gHc[2]*gHcb[2]*gQ[3, 2]*gQb[3, 2])/(1024*Pi^4) - 
 (au^2*gQ[3, 3]*gQb[3, 3])/(32*Pi^4) - (au^2*gU[1, 1]*gUb[1, 1])/(96*Pi^4) - 
 (m2H*gH[1]*gHb[1]*gU[1, 1]*gUb[1, 1])/(512*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*gU[1, 1]*gUb[1, 1])/(384*Pi^4) - 
 (m2H*gHc[1]*gHcb[1]*gU[1, 1]*gUb[1, 1])/(512*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*gU[1, 1]*gUb[1, 1])/(384*Pi^4) - 
 (au^2*gU[1, 3]*gUb[1, 3])/(32*Pi^4) - (au^2*gU[2, 1]*gUb[2, 1])/(96*Pi^4) - 
 (m2H*gH[1]*gHb[1]*gU[2, 1]*gUb[2, 1])/(512*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*gU[2, 1]*gUb[2, 1])/(384*Pi^4) - 
 (m2H*gHc[1]*gHcb[1]*gU[2, 1]*gUb[2, 1])/(512*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*gU[2, 1]*gUb[2, 1])/(384*Pi^4) - 
 (au^2*gU[2, 3]*gUb[2, 3])/(32*Pi^4) - (au^2*gU[3, 1]*gUb[3, 1])/(96*Pi^4) - 
 (m2H*gH[1]*gHb[1]*gU[3, 1]*gUb[3, 1])/(512*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*gU[3, 1]*gUb[3, 1])/(384*Pi^4) - 
 (m2H*gHc[1]*gHcb[1]*gU[3, 1]*gUb[3, 1])/(512*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*gU[3, 1]*gUb[3, 1])/(384*Pi^4) - 
 (au^2*gU[3, 3]*gUb[3, 3])/(32*Pi^4) + (mu*gHb[1]*gHcb[1]*M[1])/(16*Pi^2) + 
 (3*mu*g[1]^2*gHb[1]*gHcb[1]*M[1])/(5120*Pi^4) + 
 (3*mu*g[2]^2*gHb[1]*gHcb[1]*M[1])/(1024*Pi^4) - 
 (19*mu*gH[1]*gHb[1]^2*gHcb[1]*M[1])/(2048*Pi^4) - 
 (9*mu*gH[2]*gHb[1]*gHb[2]*gHcb[1]*M[1])/(2048*Pi^4) - 
 (19*mu*gHb[1]*gHc[1]*gHcb[1]^2*M[1])/(2048*Pi^4) - 
 (3*mu*gHb[2]*gHc[2]*gHcb[1]^2*M[1])/(512*Pi^4) - 
 (3*mu*gH[2]*gHb[1]^2*gHcb[2]*M[1])/(512*Pi^4) - 
 (9*mu*gHb[1]*gHc[2]*gHcb[1]*gHcb[2]*M[1])/(2048*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*gQ[1, 1]*gQb[1, 1]*M[1])/(1536*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*gQ[2, 1]*gQb[2, 1]*M[1])/(1536*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*gQ[3, 1]*gQb[3, 1]*M[1])/(1536*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*gU[1, 1]*gUb[1, 1]*M[1])/(192*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*gU[2, 1]*gUb[2, 1]*M[1])/(192*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*gU[3, 1]*gUb[3, 1]*M[1])/(192*Pi^4) - 
 (3*mu*gH[1]*gHb[2]^2*gHcb[1]*M[2])/(512*Pi^4) + 
 (3*mu*gHb[2]*gHcb[2]*M[2])/(16*Pi^2) + (9*mu*g[1]^2*gHb[2]*gHcb[2]*M[2])/
  (5120*Pi^4) + (57*mu*g[2]^2*gHb[2]*gHcb[2]*M[2])/(1024*Pi^4) - 
 (9*mu*gH[1]*gHb[1]*gHb[2]*gHcb[2]*M[2])/(2048*Pi^4) - 
 (51*mu*gH[2]*gHb[2]^2*gHcb[2]*M[2])/(2048*Pi^4) - 
 (9*mu*gHb[2]*gHc[1]*gHcb[1]*gHcb[2]*M[2])/(2048*Pi^4) - 
 (3*mu*gHb[1]*gHc[1]*gHcb[2]^2*M[2])/(512*Pi^4) - 
 (51*mu*gHb[2]*gHc[2]*gHcb[2]^2*M[2])/(2048*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*gQ[1, 2]*gQb[1, 2]*M[2])/(512*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*gQ[2, 2]*gQb[2, 2]*M[2])/(512*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*gQ[3, 2]*gQb[3, 2]*M[2])/(512*Pi^4) + 
 (mub*gH[1]*gHc[1]*Mb[1])/(16*Pi^2) + (3*mub*g[1]^2*gH[1]*gHc[1]*Mb[1])/
  (5120*Pi^4) + (3*mub*g[2]^2*gH[1]*gHc[1]*Mb[1])/(1024*Pi^4) - 
 (19*mub*gH[1]^2*gHb[1]*gHc[1]*Mb[1])/(2048*Pi^4) - 
 (9*mub*gH[1]*gH[2]*gHb[2]*gHc[1]*Mb[1])/(2048*Pi^4) - 
 (3*mub*gH[1]^2*gHb[2]*gHc[2]*Mb[1])/(512*Pi^4) - 
 (19*mub*gH[1]*gHc[1]^2*gHcb[1]*Mb[1])/(2048*Pi^4) - 
 (3*mub*gH[2]*gHc[1]^2*gHcb[2]*Mb[1])/(512*Pi^4) - 
 (9*mub*gH[1]*gHc[1]*gHc[2]*gHcb[2]*Mb[1])/(2048*Pi^4) - 
 (mub*gH[1]*gHc[1]*gQ[1, 1]*gQb[1, 1]*Mb[1])/(1536*Pi^4) - 
 (mub*gH[1]*gHc[1]*gQ[2, 1]*gQb[2, 1]*Mb[1])/(1536*Pi^4) - 
 (mub*gH[1]*gHc[1]*gQ[3, 1]*gQb[3, 1]*Mb[1])/(1536*Pi^4) - 
 (mub*gH[1]*gHc[1]*gU[1, 1]*gUb[1, 1]*Mb[1])/(192*Pi^4) - 
 (mub*gH[1]*gHc[1]*gU[2, 1]*gUb[2, 1]*Mb[1])/(192*Pi^4) - 
 (mub*gH[1]*gHc[1]*gU[3, 1]*gUb[3, 1]*Mb[1])/(192*Pi^4) - 
 (gH[1]*gHb[1]*M[1]*Mb[1])/(16*Pi^2) + (11*gH[1]^2*gHb[1]^2*M[1]*Mb[1])/
  (2048*Pi^4) + (9*gH[1]*gH[2]*gHb[1]*gHb[2]*M[1]*Mb[1])/(2048*Pi^4) - 
 (gHc[1]*gHcb[1]*M[1]*Mb[1])/(16*Pi^2) + 
 (3*gH[1]*gHb[1]*gHc[1]*gHcb[1]*M[1]*Mb[1])/(256*Pi^4) + 
 (3*gH[1]*gHb[2]*gHc[2]*gHcb[1]*M[1]*Mb[1])/(512*Pi^4) + 
 (11*gHc[1]^2*gHcb[1]^2*M[1]*Mb[1])/(2048*Pi^4) + 
 (3*gH[2]*gHb[1]*gHc[1]*gHcb[2]*M[1]*Mb[1])/(512*Pi^4) + 
 (9*gHc[1]*gHc[2]*gHcb[1]*gHcb[2]*M[1]*Mb[1])/(2048*Pi^4) + 
 (gH[1]*gHb[1]*gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1])/(1024*Pi^4) + 
 (gHc[1]*gHcb[1]*gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1])/(1024*Pi^4) + 
 (gH[1]*gHb[1]*gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1])/(1024*Pi^4) + 
 (gHc[1]*gHcb[1]*gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1])/(1024*Pi^4) + 
 (gH[1]*gHb[1]*gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1])/(1024*Pi^4) + 
 (gHc[1]*gHcb[1]*gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1])/(1024*Pi^4) + 
 (gH[1]*gHb[1]*gU[1, 1]*gUb[1, 1]*M[1]*Mb[1])/(128*Pi^4) + 
 (gHc[1]*gHcb[1]*gU[1, 1]*gUb[1, 1]*M[1]*Mb[1])/(128*Pi^4) + 
 (gH[1]*gHb[1]*gU[2, 1]*gUb[2, 1]*M[1]*Mb[1])/(128*Pi^4) + 
 (gHc[1]*gHcb[1]*gU[2, 1]*gUb[2, 1]*M[1]*Mb[1])/(128*Pi^4) + 
 (gH[1]*gHb[1]*gU[3, 1]*gUb[3, 1]*M[1]*Mb[1])/(128*Pi^4) + 
 (gHc[1]*gHcb[1]*gU[3, 1]*gUb[3, 1]*M[1]*Mb[1])/(128*Pi^4) + 
 (3*gH[1]^2*gHb[2]^2*M[2]*Mb[1])/(1024*Pi^4) + 
 (3*gH[1]*gHb[2]*gHc[1]*gHcb[2]*M[2]*Mb[1])/(512*Pi^4) + 
 (3*gHc[1]^2*gHcb[2]^2*M[2]*Mb[1])/(1024*Pi^4) - 
 (3*mub*gH[2]^2*gHb[1]*gHc[1]*Mb[2])/(512*Pi^4) + 
 (3*mub*gH[2]*gHc[2]*Mb[2])/(16*Pi^2) + (9*mub*g[1]^2*gH[2]*gHc[2]*Mb[2])/
  (5120*Pi^4) + (57*mub*g[2]^2*gH[2]*gHc[2]*Mb[2])/(1024*Pi^4) - 
 (9*mub*gH[1]*gH[2]*gHb[1]*gHc[2]*Mb[2])/(2048*Pi^4) - 
 (51*mub*gH[2]^2*gHb[2]*gHc[2]*Mb[2])/(2048*Pi^4) - 
 (9*mub*gH[2]*gHc[1]*gHc[2]*gHcb[1]*Mb[2])/(2048*Pi^4) - 
 (3*mub*gH[1]*gHc[2]^2*gHcb[1]*Mb[2])/(512*Pi^4) - 
 (51*mub*gH[2]*gHc[2]^2*gHcb[2]*Mb[2])/(2048*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*gQ[1, 2]*gQb[1, 2]*Mb[2])/(512*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*gQ[2, 2]*gQb[2, 2]*Mb[2])/(512*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*gQ[3, 2]*gQb[3, 2]*Mb[2])/(512*Pi^4) + 
 (3*gH[2]^2*gHb[1]^2*M[1]*Mb[2])/(1024*Pi^4) + 
 (3*gH[2]*gHb[1]*gHc[2]*gHcb[1]*M[1]*Mb[2])/(512*Pi^4) + 
 (3*gHc[2]^2*gHcb[1]^2*M[1]*Mb[2])/(1024*Pi^4) - 
 (9*g[2]^4*M[2]*Mb[2])/(64*Pi^4) - (3*gH[2]*gHb[2]*M[2]*Mb[2])/(16*Pi^2) - 
 (9*g[2]^2*gH[2]*gHb[2]*M[2]*Mb[2])/(128*Pi^4) + 
 (9*gH[1]*gH[2]*gHb[1]*gHb[2]*M[2]*Mb[2])/(2048*Pi^4) + 
 (39*gH[2]^2*gHb[2]^2*M[2]*Mb[2])/(2048*Pi^4) + 
 (3*gH[1]*gHb[2]*gHc[2]*gHcb[1]*M[2]*Mb[2])/(512*Pi^4) + 
 (3*gH[2]*gHb[1]*gHc[1]*gHcb[2]*M[2]*Mb[2])/(512*Pi^4) - 
 (3*gHc[2]*gHcb[2]*M[2]*Mb[2])/(16*Pi^2) - 
 (9*g[2]^2*gHc[2]*gHcb[2]*M[2]*Mb[2])/(128*Pi^4) + 
 (3*gH[2]*gHb[2]*gHc[2]*gHcb[2]*M[2]*Mb[2])/(128*Pi^4) + 
 (9*gHc[1]*gHc[2]*gHcb[1]*gHcb[2]*M[2]*Mb[2])/(2048*Pi^4) + 
 (39*gHc[2]^2*gHcb[2]^2*M[2]*Mb[2])/(2048*Pi^4) + 
 (27*gH[2]*gHb[2]*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (27*gHc[2]*gHcb[2]*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (27*gH[2]*gHb[2]*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (27*gHc[2]*gHcb[2]*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (27*gH[2]*gHb[2]*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (27*gHc[2]*gHcb[2]*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (3*m2H*yd[1, 1]*ydb[1, 1])/(8*Pi^2) + (5*m2H*g[1]^2*yd[1, 1]*ydb[1, 1])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yd[1, 1]*ydb[1, 1])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yd[1, 1]*ydb[1, 1])/(32*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[1, 1]*yd[1, 1]*ydb[1, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[1, 2]*yd[1, 1]*ydb[1, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[1, 3]*yd[1, 1]*ydb[1, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[1, 1]*ydb[1, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[1, 1]*ydb[1, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[1, 1]*ydb[1, 1])/(16*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[2, 1]*yd[1, 2]*ydb[1, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[2, 2]*yd[1, 2]*ydb[1, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[2, 3]*yd[1, 2]*ydb[1, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[1, 2]*ydb[1, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[1, 2]*ydb[1, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[1, 2]*ydb[1, 1])/(16*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[3, 1]*yd[1, 3]*ydb[1, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[3, 2]*yd[1, 3]*ydb[1, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[3, 3]*yd[1, 3]*ydb[1, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[1, 3]*ydb[1, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[1, 3]*ydb[1, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[1, 3]*ydb[1, 1])/(16*Pi^4) - 
 (27*m2H*yd[1, 1]^2*ydb[1, 1]^2)/(512*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[1, 1]*yd[1, 1]*ydb[1, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[1, 2]*yd[1, 1]*ydb[1, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[1, 3]*yd[1, 1]*ydb[1, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[1, 1]*ydb[1, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[1, 1]*ydb[1, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[1, 1]*ydb[1, 2])/(16*Pi^4) + 
 (3*m2H*yd[1, 2]*ydb[1, 2])/(8*Pi^2) + (5*m2H*g[1]^2*yd[1, 2]*ydb[1, 2])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yd[1, 2]*ydb[1, 2])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yd[1, 2]*ydb[1, 2])/(32*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[2, 1]*yd[1, 2]*ydb[1, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[2, 2]*yd[1, 2]*ydb[1, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[2, 3]*yd[1, 2]*ydb[1, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[1, 2]*ydb[1, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[1, 2]*ydb[1, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[1, 2]*ydb[1, 2])/(16*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[3, 1]*yd[1, 3]*ydb[1, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[3, 2]*yd[1, 3]*ydb[1, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[3, 3]*yd[1, 3]*ydb[1, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[1, 3]*ydb[1, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[1, 3]*ydb[1, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[1, 3]*ydb[1, 2])/(16*Pi^4) - 
 (27*m2H*yd[1, 1]*yd[1, 2]*ydb[1, 1]*ydb[1, 2])/(256*Pi^4) - 
 (27*m2H*yd[1, 2]^2*ydb[1, 2]^2)/(512*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[1, 1]*yd[1, 1]*ydb[1, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[1, 2]*yd[1, 1]*ydb[1, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[1, 3]*yd[1, 1]*ydb[1, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[1, 1]*ydb[1, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[1, 1]*ydb[1, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[1, 1]*ydb[1, 3])/(16*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[2, 1]*yd[1, 2]*ydb[1, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[2, 2]*yd[1, 2]*ydb[1, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[2, 3]*yd[1, 2]*ydb[1, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[1, 2]*ydb[1, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[1, 2]*ydb[1, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[1, 2]*ydb[1, 3])/(16*Pi^4) + 
 (3*m2H*yd[1, 3]*ydb[1, 3])/(8*Pi^2) + (5*m2H*g[1]^2*yd[1, 3]*ydb[1, 3])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yd[1, 3]*ydb[1, 3])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yd[1, 3]*ydb[1, 3])/(32*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[3, 1]*yd[1, 3]*ydb[1, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[3, 2]*yd[1, 3]*ydb[1, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[3, 3]*yd[1, 3]*ydb[1, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[1, 3]*ydb[1, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[1, 3]*ydb[1, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[1, 3]*ydb[1, 3])/(16*Pi^4) - 
 (27*m2H*yd[1, 1]*yd[1, 3]*ydb[1, 1]*ydb[1, 3])/(256*Pi^4) - 
 (27*m2H*yd[1, 2]*yd[1, 3]*ydb[1, 2]*ydb[1, 3])/(256*Pi^4) - 
 (27*m2H*yd[1, 3]^2*ydb[1, 3]^2)/(512*Pi^4) + 
 (3*m2H*yd[2, 1]*ydb[2, 1])/(8*Pi^2) + (5*m2H*g[1]^2*yd[2, 1]*ydb[2, 1])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yd[2, 1]*ydb[2, 1])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yd[2, 1]*ydb[2, 1])/(32*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[1, 1]*yd[2, 1]*ydb[2, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[1, 2]*yd[2, 1]*ydb[2, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[1, 3]*yd[2, 1]*ydb[2, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[2, 1]*ydb[2, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[2, 1]*ydb[2, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[2, 1]*ydb[2, 1])/(16*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[2, 1]*yd[2, 2]*ydb[2, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[2, 2]*yd[2, 2]*ydb[2, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[2, 3]*yd[2, 2]*ydb[2, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[2, 2]*ydb[2, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[2, 2]*ydb[2, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[2, 2]*ydb[2, 1])/(16*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[3, 1]*yd[2, 3]*ydb[2, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[3, 2]*yd[2, 3]*ydb[2, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[3, 3]*yd[2, 3]*ydb[2, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[2, 3]*ydb[2, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[2, 3]*ydb[2, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[2, 3]*ydb[2, 1])/(16*Pi^4) - 
 (27*m2H*yd[1, 1]*yd[2, 1]*ydb[1, 1]*ydb[2, 1])/(256*Pi^4) - 
 (27*m2H*yd[1, 1]*yd[2, 2]*ydb[1, 2]*ydb[2, 1])/(256*Pi^4) - 
 (27*m2H*yd[1, 1]*yd[2, 3]*ydb[1, 3]*ydb[2, 1])/(256*Pi^4) - 
 (27*m2H*yd[2, 1]^2*ydb[2, 1]^2)/(512*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[1, 1]*yd[2, 1]*ydb[2, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[1, 2]*yd[2, 1]*ydb[2, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[1, 3]*yd[2, 1]*ydb[2, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[2, 1]*ydb[2, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[2, 1]*ydb[2, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[2, 1]*ydb[2, 2])/(16*Pi^4) + 
 (3*m2H*yd[2, 2]*ydb[2, 2])/(8*Pi^2) + (5*m2H*g[1]^2*yd[2, 2]*ydb[2, 2])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yd[2, 2]*ydb[2, 2])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yd[2, 2]*ydb[2, 2])/(32*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[2, 1]*yd[2, 2]*ydb[2, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[2, 2]*yd[2, 2]*ydb[2, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[2, 3]*yd[2, 2]*ydb[2, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[2, 2]*ydb[2, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[2, 2]*ydb[2, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[2, 2]*ydb[2, 2])/(16*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[3, 1]*yd[2, 3]*ydb[2, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[3, 2]*yd[2, 3]*ydb[2, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[3, 3]*yd[2, 3]*ydb[2, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[2, 3]*ydb[2, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[2, 3]*ydb[2, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[2, 3]*ydb[2, 2])/(16*Pi^4) - 
 (27*m2H*yd[1, 2]*yd[2, 1]*ydb[1, 1]*ydb[2, 2])/(256*Pi^4) - 
 (27*m2H*yd[1, 2]*yd[2, 2]*ydb[1, 2]*ydb[2, 2])/(256*Pi^4) - 
 (27*m2H*yd[1, 2]*yd[2, 3]*ydb[1, 3]*ydb[2, 2])/(256*Pi^4) - 
 (27*m2H*yd[2, 1]*yd[2, 2]*ydb[2, 1]*ydb[2, 2])/(256*Pi^4) - 
 (27*m2H*yd[2, 2]^2*ydb[2, 2]^2)/(512*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[1, 1]*yd[2, 1]*ydb[2, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[1, 2]*yd[2, 1]*ydb[2, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[1, 3]*yd[2, 1]*ydb[2, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[2, 1]*ydb[2, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[2, 1]*ydb[2, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[2, 1]*ydb[2, 3])/(16*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[2, 1]*yd[2, 2]*ydb[2, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[2, 2]*yd[2, 2]*ydb[2, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[2, 3]*yd[2, 2]*ydb[2, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[2, 2]*ydb[2, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[2, 2]*ydb[2, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[2, 2]*ydb[2, 3])/(16*Pi^4) + 
 (3*m2H*yd[2, 3]*ydb[2, 3])/(8*Pi^2) + (5*m2H*g[1]^2*yd[2, 3]*ydb[2, 3])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yd[2, 3]*ydb[2, 3])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yd[2, 3]*ydb[2, 3])/(32*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[3, 1]*yd[2, 3]*ydb[2, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[3, 2]*yd[2, 3]*ydb[2, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[3, 3]*yd[2, 3]*ydb[2, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[2, 3]*ydb[2, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[2, 3]*ydb[2, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[2, 3]*ydb[2, 3])/(16*Pi^4) - 
 (27*m2H*yd[1, 3]*yd[2, 1]*ydb[1, 1]*ydb[2, 3])/(256*Pi^4) - 
 (27*m2H*yd[1, 3]*yd[2, 2]*ydb[1, 2]*ydb[2, 3])/(256*Pi^4) - 
 (27*m2H*yd[1, 3]*yd[2, 3]*ydb[1, 3]*ydb[2, 3])/(256*Pi^4) - 
 (27*m2H*yd[2, 1]*yd[2, 3]*ydb[2, 1]*ydb[2, 3])/(256*Pi^4) - 
 (27*m2H*yd[2, 2]*yd[2, 3]*ydb[2, 2]*ydb[2, 3])/(256*Pi^4) - 
 (27*m2H*yd[2, 3]^2*ydb[2, 3]^2)/(512*Pi^4) + 
 (3*m2H*yd[3, 1]*ydb[3, 1])/(8*Pi^2) + (5*m2H*g[1]^2*yd[3, 1]*ydb[3, 1])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yd[3, 1]*ydb[3, 1])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yd[3, 1]*ydb[3, 1])/(32*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[1, 1]*yd[3, 1]*ydb[3, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[1, 2]*yd[3, 1]*ydb[3, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[1, 3]*yd[3, 1]*ydb[3, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[3, 1]*ydb[3, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[3, 1]*ydb[3, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[3, 1]*ydb[3, 1])/(16*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[2, 1]*yd[3, 2]*ydb[3, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[2, 2]*yd[3, 2]*ydb[3, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[2, 3]*yd[3, 2]*ydb[3, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[3, 2]*ydb[3, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[3, 2]*ydb[3, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[3, 2]*ydb[3, 1])/(16*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[3, 1]*yd[3, 3]*ydb[3, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[3, 2]*yd[3, 3]*ydb[3, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[3, 3]*yd[3, 3]*ydb[3, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[3, 3]*ydb[3, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[3, 3]*ydb[3, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[3, 3]*ydb[3, 1])/(16*Pi^4) - 
 (27*m2H*yd[1, 1]*yd[3, 1]*ydb[1, 1]*ydb[3, 1])/(256*Pi^4) - 
 (27*m2H*yd[1, 1]*yd[3, 2]*ydb[1, 2]*ydb[3, 1])/(256*Pi^4) - 
 (27*m2H*yd[1, 1]*yd[3, 3]*ydb[1, 3]*ydb[3, 1])/(256*Pi^4) - 
 (27*m2H*yd[2, 1]*yd[3, 1]*ydb[2, 1]*ydb[3, 1])/(256*Pi^4) - 
 (27*m2H*yd[2, 1]*yd[3, 2]*ydb[2, 2]*ydb[3, 1])/(256*Pi^4) - 
 (27*m2H*yd[2, 1]*yd[3, 3]*ydb[2, 3]*ydb[3, 1])/(256*Pi^4) - 
 (27*m2H*yd[3, 1]^2*ydb[3, 1]^2)/(512*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[1, 1]*yd[3, 1]*ydb[3, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[1, 2]*yd[3, 1]*ydb[3, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[1, 3]*yd[3, 1]*ydb[3, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[3, 1]*ydb[3, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[3, 1]*ydb[3, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[3, 1]*ydb[3, 2])/(16*Pi^4) + 
 (3*m2H*yd[3, 2]*ydb[3, 2])/(8*Pi^2) + (5*m2H*g[1]^2*yd[3, 2]*ydb[3, 2])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yd[3, 2]*ydb[3, 2])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yd[3, 2]*ydb[3, 2])/(32*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[2, 1]*yd[3, 2]*ydb[3, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[2, 2]*yd[3, 2]*ydb[3, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[2, 3]*yd[3, 2]*ydb[3, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[3, 2]*ydb[3, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[3, 2]*ydb[3, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[3, 2]*ydb[3, 2])/(16*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[3, 1]*yd[3, 3]*ydb[3, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[3, 2]*yd[3, 3]*ydb[3, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[3, 3]*yd[3, 3]*ydb[3, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[3, 3]*ydb[3, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[3, 3]*ydb[3, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[3, 3]*ydb[3, 2])/(16*Pi^4) - 
 (27*m2H*yd[1, 2]*yd[3, 1]*ydb[1, 1]*ydb[3, 2])/(256*Pi^4) - 
 (27*m2H*yd[1, 2]*yd[3, 2]*ydb[1, 2]*ydb[3, 2])/(256*Pi^4) - 
 (27*m2H*yd[1, 2]*yd[3, 3]*ydb[1, 3]*ydb[3, 2])/(256*Pi^4) - 
 (27*m2H*yd[2, 2]*yd[3, 1]*ydb[2, 1]*ydb[3, 2])/(256*Pi^4) - 
 (27*m2H*yd[2, 2]*yd[3, 2]*ydb[2, 2]*ydb[3, 2])/(256*Pi^4) - 
 (27*m2H*yd[2, 2]*yd[3, 3]*ydb[2, 3]*ydb[3, 2])/(256*Pi^4) - 
 (27*m2H*yd[3, 1]*yd[3, 2]*ydb[3, 1]*ydb[3, 2])/(256*Pi^4) - 
 (27*m2H*yd[3, 2]^2*ydb[3, 2]^2)/(512*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[1, 1]*yd[3, 1]*ydb[3, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[1, 2]*yd[3, 1]*ydb[3, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[1, 3]*yd[3, 1]*ydb[3, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[3, 1]*ydb[3, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[3, 1]*ydb[3, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[3, 1]*ydb[3, 3])/(16*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[2, 1]*yd[3, 2]*ydb[3, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[2, 2]*yd[3, 2]*ydb[3, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[2, 3]*yd[3, 2]*ydb[3, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[3, 2]*ydb[3, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[3, 2]*ydb[3, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[3, 2]*ydb[3, 3])/(16*Pi^4) + 
 (3*m2H*yd[3, 3]*ydb[3, 3])/(8*Pi^2) + (5*m2H*g[1]^2*yd[3, 3]*ydb[3, 3])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yd[3, 3]*ydb[3, 3])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yd[3, 3]*ydb[3, 3])/(32*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[3, 1]*yd[3, 3]*ydb[3, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[3, 2]*yd[3, 3]*ydb[3, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[3, 3]*yd[3, 3]*ydb[3, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[3, 3]*ydb[3, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[3, 3]*ydb[3, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[3, 3]*ydb[3, 3])/(16*Pi^4) - 
 (27*m2H*yd[1, 3]*yd[3, 1]*ydb[1, 1]*ydb[3, 3])/(256*Pi^4) - 
 (27*m2H*yd[1, 3]*yd[3, 2]*ydb[1, 2]*ydb[3, 3])/(256*Pi^4) - 
 (27*m2H*yd[1, 3]*yd[3, 3]*ydb[1, 3]*ydb[3, 3])/(256*Pi^4) - 
 (27*m2H*yd[2, 3]*yd[3, 1]*ydb[2, 1]*ydb[3, 3])/(256*Pi^4) - 
 (27*m2H*yd[2, 3]*yd[3, 2]*ydb[2, 2]*ydb[3, 3])/(256*Pi^4) - 
 (27*m2H*yd[2, 3]*yd[3, 3]*ydb[2, 3]*ydb[3, 3])/(256*Pi^4) - 
 (27*m2H*yd[3, 1]*yd[3, 3]*ydb[3, 1]*ydb[3, 3])/(256*Pi^4) - 
 (27*m2H*yd[3, 2]*yd[3, 3]*ydb[3, 2]*ydb[3, 3])/(256*Pi^4) - 
 (27*m2H*yd[3, 3]^2*ydb[3, 3]^2)/(512*Pi^4) + 
 (m2H*yl[1, 1]*ylb[1, 1])/(8*Pi^2) + (15*m2H*g[1]^2*yl[1, 1]*ylb[1, 1])/
  (1024*Pi^4) + (15*m2H*g[2]^2*yl[1, 1]*ylb[1, 1])/(1024*Pi^4) - 
 (9*m2H*yl[1, 1]^2*ylb[1, 1]^2)/(512*Pi^4) + (m2H*yl[1, 2]*ylb[1, 2])/
  (8*Pi^2) + (15*m2H*g[1]^2*yl[1, 2]*ylb[1, 2])/(1024*Pi^4) + 
 (15*m2H*g[2]^2*yl[1, 2]*ylb[1, 2])/(1024*Pi^4) - 
 (9*m2H*yl[1, 1]*yl[1, 2]*ylb[1, 1]*ylb[1, 2])/(256*Pi^4) - 
 (9*m2H*yl[1, 2]^2*ylb[1, 2]^2)/(512*Pi^4) + (m2H*yl[1, 3]*ylb[1, 3])/
  (8*Pi^2) + (15*m2H*g[1]^2*yl[1, 3]*ylb[1, 3])/(1024*Pi^4) + 
 (15*m2H*g[2]^2*yl[1, 3]*ylb[1, 3])/(1024*Pi^4) - 
 (9*m2H*yl[1, 1]*yl[1, 3]*ylb[1, 1]*ylb[1, 3])/(256*Pi^4) - 
 (9*m2H*yl[1, 2]*yl[1, 3]*ylb[1, 2]*ylb[1, 3])/(256*Pi^4) - 
 (9*m2H*yl[1, 3]^2*ylb[1, 3]^2)/(512*Pi^4) + (m2H*yl[2, 1]*ylb[2, 1])/
  (8*Pi^2) + (15*m2H*g[1]^2*yl[2, 1]*ylb[2, 1])/(1024*Pi^4) + 
 (15*m2H*g[2]^2*yl[2, 1]*ylb[2, 1])/(1024*Pi^4) - 
 (9*m2H*yl[1, 1]*yl[2, 1]*ylb[1, 1]*ylb[2, 1])/(256*Pi^4) - 
 (9*m2H*yl[1, 1]*yl[2, 2]*ylb[1, 2]*ylb[2, 1])/(256*Pi^4) - 
 (9*m2H*yl[1, 1]*yl[2, 3]*ylb[1, 3]*ylb[2, 1])/(256*Pi^4) - 
 (9*m2H*yl[2, 1]^2*ylb[2, 1]^2)/(512*Pi^4) + (m2H*yl[2, 2]*ylb[2, 2])/
  (8*Pi^2) + (15*m2H*g[1]^2*yl[2, 2]*ylb[2, 2])/(1024*Pi^4) + 
 (15*m2H*g[2]^2*yl[2, 2]*ylb[2, 2])/(1024*Pi^4) - 
 (9*m2H*yl[1, 2]*yl[2, 1]*ylb[1, 1]*ylb[2, 2])/(256*Pi^4) - 
 (9*m2H*yl[1, 2]*yl[2, 2]*ylb[1, 2]*ylb[2, 2])/(256*Pi^4) - 
 (9*m2H*yl[1, 2]*yl[2, 3]*ylb[1, 3]*ylb[2, 2])/(256*Pi^4) - 
 (9*m2H*yl[2, 1]*yl[2, 2]*ylb[2, 1]*ylb[2, 2])/(256*Pi^4) - 
 (9*m2H*yl[2, 2]^2*ylb[2, 2]^2)/(512*Pi^4) + (m2H*yl[2, 3]*ylb[2, 3])/
  (8*Pi^2) + (15*m2H*g[1]^2*yl[2, 3]*ylb[2, 3])/(1024*Pi^4) + 
 (15*m2H*g[2]^2*yl[2, 3]*ylb[2, 3])/(1024*Pi^4) - 
 (9*m2H*yl[1, 3]*yl[2, 1]*ylb[1, 1]*ylb[2, 3])/(256*Pi^4) - 
 (9*m2H*yl[1, 3]*yl[2, 2]*ylb[1, 2]*ylb[2, 3])/(256*Pi^4) - 
 (9*m2H*yl[1, 3]*yl[2, 3]*ylb[1, 3]*ylb[2, 3])/(256*Pi^4) - 
 (9*m2H*yl[2, 1]*yl[2, 3]*ylb[2, 1]*ylb[2, 3])/(256*Pi^4) - 
 (9*m2H*yl[2, 2]*yl[2, 3]*ylb[2, 2]*ylb[2, 3])/(256*Pi^4) - 
 (9*m2H*yl[2, 3]^2*ylb[2, 3]^2)/(512*Pi^4) + (m2H*yl[3, 1]*ylb[3, 1])/
  (8*Pi^2) + (15*m2H*g[1]^2*yl[3, 1]*ylb[3, 1])/(1024*Pi^4) + 
 (15*m2H*g[2]^2*yl[3, 1]*ylb[3, 1])/(1024*Pi^4) - 
 (9*m2H*yl[1, 1]*yl[3, 1]*ylb[1, 1]*ylb[3, 1])/(256*Pi^4) - 
 (9*m2H*yl[1, 1]*yl[3, 2]*ylb[1, 2]*ylb[3, 1])/(256*Pi^4) - 
 (9*m2H*yl[1, 1]*yl[3, 3]*ylb[1, 3]*ylb[3, 1])/(256*Pi^4) - 
 (9*m2H*yl[2, 1]*yl[3, 1]*ylb[2, 1]*ylb[3, 1])/(256*Pi^4) - 
 (9*m2H*yl[2, 1]*yl[3, 2]*ylb[2, 2]*ylb[3, 1])/(256*Pi^4) - 
 (9*m2H*yl[2, 1]*yl[3, 3]*ylb[2, 3]*ylb[3, 1])/(256*Pi^4) - 
 (9*m2H*yl[3, 1]^2*ylb[3, 1]^2)/(512*Pi^4) + (m2H*yl[3, 2]*ylb[3, 2])/
  (8*Pi^2) + (15*m2H*g[1]^2*yl[3, 2]*ylb[3, 2])/(1024*Pi^4) + 
 (15*m2H*g[2]^2*yl[3, 2]*ylb[3, 2])/(1024*Pi^4) - 
 (9*m2H*yl[1, 2]*yl[3, 1]*ylb[1, 1]*ylb[3, 2])/(256*Pi^4) - 
 (9*m2H*yl[1, 2]*yl[3, 2]*ylb[1, 2]*ylb[3, 2])/(256*Pi^4) - 
 (9*m2H*yl[1, 2]*yl[3, 3]*ylb[1, 3]*ylb[3, 2])/(256*Pi^4) - 
 (9*m2H*yl[2, 2]*yl[3, 1]*ylb[2, 1]*ylb[3, 2])/(256*Pi^4) - 
 (9*m2H*yl[2, 2]*yl[3, 2]*ylb[2, 2]*ylb[3, 2])/(256*Pi^4) - 
 (9*m2H*yl[2, 2]*yl[3, 3]*ylb[2, 3]*ylb[3, 2])/(256*Pi^4) - 
 (9*m2H*yl[3, 1]*yl[3, 2]*ylb[3, 1]*ylb[3, 2])/(256*Pi^4) - 
 (9*m2H*yl[3, 2]^2*ylb[3, 2]^2)/(512*Pi^4) + (m2H*yl[3, 3]*ylb[3, 3])/
  (8*Pi^2) + (15*m2H*g[1]^2*yl[3, 3]*ylb[3, 3])/(1024*Pi^4) + 
 (15*m2H*g[2]^2*yl[3, 3]*ylb[3, 3])/(1024*Pi^4) - 
 (9*m2H*yl[1, 3]*yl[3, 1]*ylb[1, 1]*ylb[3, 3])/(256*Pi^4) - 
 (9*m2H*yl[1, 3]*yl[3, 2]*ylb[1, 2]*ylb[3, 3])/(256*Pi^4) - 
 (9*m2H*yl[1, 3]*yl[3, 3]*ylb[1, 3]*ylb[3, 3])/(256*Pi^4) - 
 (9*m2H*yl[2, 3]*yl[3, 1]*ylb[2, 1]*ylb[3, 3])/(256*Pi^4) - 
 (9*m2H*yl[2, 3]*yl[3, 2]*ylb[2, 2]*ylb[3, 3])/(256*Pi^4) - 
 (9*m2H*yl[2, 3]*yl[3, 3]*ylb[2, 3]*ylb[3, 3])/(256*Pi^4) - 
 (9*m2H*yl[3, 1]*yl[3, 3]*ylb[3, 1]*ylb[3, 3])/(256*Pi^4) - 
 (9*m2H*yl[3, 2]*yl[3, 3]*ylb[3, 2]*ylb[3, 3])/(256*Pi^4) - 
 (9*m2H*yl[3, 3]^2*ylb[3, 3]^2)/(512*Pi^4) - 
 (au*gQb[1, 1]*gUb[1, 1]*M[1]*yu[1, 1])/(384*Pi^4) - 
 (au*gQb[1, 3]*gUb[1, 3]*M[3]*yu[1, 1])/(32*Pi^4) - 
 (au*gQb[2, 1]*gUb[1, 1]*M[1]*yu[1, 2])/(384*Pi^4) - 
 (au*gQb[2, 3]*gUb[1, 3]*M[3]*yu[1, 2])/(32*Pi^4) - 
 (au*gQb[3, 1]*gUb[1, 1]*M[1]*yu[1, 3])/(384*Pi^4) - 
 (au*gQb[3, 3]*gUb[1, 3]*M[3]*yu[1, 3])/(32*Pi^4) - 
 (au*gQb[1, 1]*gUb[2, 1]*M[1]*yu[2, 1])/(384*Pi^4) - 
 (au*gQb[1, 3]*gUb[2, 3]*M[3]*yu[2, 1])/(32*Pi^4) - 
 (au*gQb[2, 1]*gUb[2, 1]*M[1]*yu[2, 2])/(384*Pi^4) - 
 (au*gQb[2, 3]*gUb[2, 3]*M[3]*yu[2, 2])/(32*Pi^4) - 
 (au*gQb[3, 1]*gUb[2, 1]*M[1]*yu[2, 3])/(384*Pi^4) - 
 (au*gQb[3, 3]*gUb[2, 3]*M[3]*yu[2, 3])/(32*Pi^4) - 
 (au*gQb[1, 1]*gUb[3, 1]*M[1]*yu[3, 1])/(384*Pi^4) - 
 (au*gQb[1, 3]*gUb[3, 3]*M[3]*yu[3, 1])/(32*Pi^4) - 
 (au*gQb[2, 1]*gUb[3, 1]*M[1]*yu[3, 2])/(384*Pi^4) - 
 (au*gQb[2, 3]*gUb[3, 3]*M[3]*yu[3, 2])/(32*Pi^4) - 
 (au*gQb[3, 1]*gUb[3, 1]*M[1]*yu[3, 3])/(384*Pi^4) - 
 (au*gQb[3, 3]*gUb[3, 3]*M[3]*yu[3, 3])/(32*Pi^4) - 
 (au*gQ[1, 1]*gU[1, 1]*Mb[1]*yub[1, 1])/(384*Pi^4) - 
 (au*gQ[1, 3]*gU[1, 3]*Mb[3]*yub[1, 1])/(32*Pi^4) + 
 (3*m2H*yu[1, 1]*yub[1, 1])/(8*Pi^2) + (17*m2H*g[1]^2*yu[1, 1]*yub[1, 1])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yu[1, 1]*yub[1, 1])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yu[1, 1]*yub[1, 1])/(32*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[1, 1]*yu[1, 1]*yub[1, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[1, 2]*yu[1, 1]*yub[1, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[1, 3]*yu[1, 1]*yub[1, 1])/(128*Pi^4) - 
 (m2H*gU[1, 1]*gUb[1, 1]*yu[1, 1]*yub[1, 1])/(128*Pi^4) - 
 (3*m2H*gU[1, 3]*gUb[1, 3]*yu[1, 1]*yub[1, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[1, 1]*yub[1, 1])/(768*Pi^4) + 
 (gU[1, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 1]*yub[1, 1])/(48*Pi^4) + 
 (9*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[1, 1]*yub[1, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[1, 1]*yub[1, 1])/(16*Pi^4) + 
 (gU[1, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 1]*yub[1, 1])/(16*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 1]*yu[1, 1]*yub[1, 1])/(256*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 1]*yu[1, 1]*yub[1, 1])/(256*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 1]*yu[1, 1]*yub[1, 1])/(256*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[2, 1]*yu[1, 2]*yub[1, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[2, 2]*yu[1, 2]*yub[1, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[2, 3]*yu[1, 2]*yub[1, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[1, 2]*yub[1, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[1, 2]*yub[1, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[1, 2]*yub[1, 1])/(16*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 2]*yu[1, 2]*yub[1, 1])/(256*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 2]*yu[1, 2]*yub[1, 1])/(256*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 2]*yu[1, 2]*yub[1, 1])/(256*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[3, 1]*yu[1, 3]*yub[1, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[3, 2]*yu[1, 3]*yub[1, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[3, 3]*yu[1, 3]*yub[1, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[1, 3]*yub[1, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[1, 3]*yub[1, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[1, 3]*yub[1, 1])/(16*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 3]*yu[1, 3]*yub[1, 1])/(256*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 3]*yu[1, 3]*yub[1, 1])/(256*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 3]*yu[1, 3]*yub[1, 1])/(256*Pi^4) - 
 (m2H*gU[1, 1]*gUb[2, 1]*yu[2, 1]*yub[1, 1])/(128*Pi^4) - 
 (3*m2H*gU[1, 3]*gUb[2, 3]*yu[2, 1]*yub[1, 1])/(128*Pi^4) + 
 (gU[1, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 1]*yub[1, 1])/(48*Pi^4) + 
 (gU[1, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 1]*yub[1, 1])/(16*Pi^4) - 
 (m2H*gU[1, 1]*gUb[3, 1]*yu[3, 1]*yub[1, 1])/(128*Pi^4) - 
 (3*m2H*gU[1, 3]*gUb[3, 3]*yu[3, 1]*yub[1, 1])/(128*Pi^4) + 
 (gU[1, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 1]*yub[1, 1])/(48*Pi^4) + 
 (gU[1, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 1]*yub[1, 1])/(16*Pi^4) - 
 (27*m2H*yu[1, 1]^2*yub[1, 1]^2)/(512*Pi^4) - 
 (au*gQ[2, 1]*gU[1, 1]*Mb[1]*yub[1, 2])/(384*Pi^4) - 
 (au*gQ[2, 3]*gU[1, 3]*Mb[3]*yub[1, 2])/(32*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[1, 1]*yu[1, 1]*yub[1, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[1, 2]*yu[1, 1]*yub[1, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[1, 3]*yu[1, 1]*yub[1, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[1, 1]*yub[1, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[1, 1]*yub[1, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[1, 1]*yub[1, 2])/(16*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 1]*yu[1, 1]*yub[1, 2])/(256*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 1]*yu[1, 1]*yub[1, 2])/(256*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 1]*yu[1, 1]*yub[1, 2])/(256*Pi^4) + 
 (3*m2H*yu[1, 2]*yub[1, 2])/(8*Pi^2) + (17*m2H*g[1]^2*yu[1, 2]*yub[1, 2])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yu[1, 2]*yub[1, 2])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yu[1, 2]*yub[1, 2])/(32*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[2, 1]*yu[1, 2]*yub[1, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[2, 2]*yu[1, 2]*yub[1, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[2, 3]*yu[1, 2]*yub[1, 2])/(128*Pi^4) - 
 (m2H*gU[1, 1]*gUb[1, 1]*yu[1, 2]*yub[1, 2])/(128*Pi^4) - 
 (3*m2H*gU[1, 3]*gUb[1, 3]*yu[1, 2]*yub[1, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[1, 2]*yub[1, 2])/(768*Pi^4) + 
 (gU[1, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 2]*yub[1, 2])/(48*Pi^4) + 
 (9*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[1, 2]*yub[1, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[1, 2]*yub[1, 2])/(16*Pi^4) + 
 (gU[1, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 2]*yub[1, 2])/(16*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 2]*yu[1, 2]*yub[1, 2])/(256*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 2]*yu[1, 2]*yub[1, 2])/(256*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 2]*yu[1, 2]*yub[1, 2])/(256*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[3, 1]*yu[1, 3]*yub[1, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[3, 2]*yu[1, 3]*yub[1, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[3, 3]*yu[1, 3]*yub[1, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[1, 3]*yub[1, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[1, 3]*yub[1, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[1, 3]*yub[1, 2])/(16*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 3]*yu[1, 3]*yub[1, 2])/(256*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 3]*yu[1, 3]*yub[1, 2])/(256*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 3]*yu[1, 3]*yub[1, 2])/(256*Pi^4) - 
 (m2H*gU[1, 1]*gUb[2, 1]*yu[2, 2]*yub[1, 2])/(128*Pi^4) - 
 (3*m2H*gU[1, 3]*gUb[2, 3]*yu[2, 2]*yub[1, 2])/(128*Pi^4) + 
 (gU[1, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 2]*yub[1, 2])/(48*Pi^4) + 
 (gU[1, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 2]*yub[1, 2])/(16*Pi^4) - 
 (m2H*gU[1, 1]*gUb[3, 1]*yu[3, 2]*yub[1, 2])/(128*Pi^4) - 
 (3*m2H*gU[1, 3]*gUb[3, 3]*yu[3, 2]*yub[1, 2])/(128*Pi^4) + 
 (gU[1, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 2]*yub[1, 2])/(48*Pi^4) + 
 (gU[1, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 2]*yub[1, 2])/(16*Pi^4) - 
 (27*m2H*yu[1, 1]*yu[1, 2]*yub[1, 1]*yub[1, 2])/(256*Pi^4) - 
 (27*m2H*yu[1, 2]^2*yub[1, 2]^2)/(512*Pi^4) - 
 (au*gQ[3, 1]*gU[1, 1]*Mb[1]*yub[1, 3])/(384*Pi^4) - 
 (au*gQ[3, 3]*gU[1, 3]*Mb[3]*yub[1, 3])/(32*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[1, 1]*yu[1, 1]*yub[1, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[1, 2]*yu[1, 1]*yub[1, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[1, 3]*yu[1, 1]*yub[1, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[1, 1]*yub[1, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[1, 1]*yub[1, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[1, 1]*yub[1, 3])/(16*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 1]*yu[1, 1]*yub[1, 3])/(256*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 1]*yu[1, 1]*yub[1, 3])/(256*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 1]*yu[1, 1]*yub[1, 3])/(256*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[2, 1]*yu[1, 2]*yub[1, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[2, 2]*yu[1, 2]*yub[1, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[2, 3]*yu[1, 2]*yub[1, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[1, 2]*yub[1, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[1, 2]*yub[1, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[1, 2]*yub[1, 3])/(16*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 2]*yu[1, 2]*yub[1, 3])/(256*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 2]*yu[1, 2]*yub[1, 3])/(256*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 2]*yu[1, 2]*yub[1, 3])/(256*Pi^4) + 
 (3*m2H*yu[1, 3]*yub[1, 3])/(8*Pi^2) + (17*m2H*g[1]^2*yu[1, 3]*yub[1, 3])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yu[1, 3]*yub[1, 3])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yu[1, 3]*yub[1, 3])/(32*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[3, 1]*yu[1, 3]*yub[1, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[3, 2]*yu[1, 3]*yub[1, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[3, 3]*yu[1, 3]*yub[1, 3])/(128*Pi^4) - 
 (m2H*gU[1, 1]*gUb[1, 1]*yu[1, 3]*yub[1, 3])/(128*Pi^4) - 
 (3*m2H*gU[1, 3]*gUb[1, 3]*yu[1, 3]*yub[1, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[1, 3]*yub[1, 3])/(768*Pi^4) + 
 (gU[1, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 3]*yub[1, 3])/(48*Pi^4) + 
 (9*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[1, 3]*yub[1, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[1, 3]*yub[1, 3])/(16*Pi^4) + 
 (gU[1, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 3]*yub[1, 3])/(16*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 3]*yu[1, 3]*yub[1, 3])/(256*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 3]*yu[1, 3]*yub[1, 3])/(256*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 3]*yu[1, 3]*yub[1, 3])/(256*Pi^4) - 
 (m2H*gU[1, 1]*gUb[2, 1]*yu[2, 3]*yub[1, 3])/(128*Pi^4) - 
 (3*m2H*gU[1, 3]*gUb[2, 3]*yu[2, 3]*yub[1, 3])/(128*Pi^4) + 
 (gU[1, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 3]*yub[1, 3])/(48*Pi^4) + 
 (gU[1, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 3]*yub[1, 3])/(16*Pi^4) - 
 (m2H*gU[1, 1]*gUb[3, 1]*yu[3, 3]*yub[1, 3])/(128*Pi^4) - 
 (3*m2H*gU[1, 3]*gUb[3, 3]*yu[3, 3]*yub[1, 3])/(128*Pi^4) + 
 (gU[1, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 3]*yub[1, 3])/(48*Pi^4) + 
 (gU[1, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 3]*yub[1, 3])/(16*Pi^4) - 
 (27*m2H*yu[1, 1]*yu[1, 3]*yub[1, 1]*yub[1, 3])/(256*Pi^4) - 
 (27*m2H*yu[1, 2]*yu[1, 3]*yub[1, 2]*yub[1, 3])/(256*Pi^4) - 
 (27*m2H*yu[1, 3]^2*yub[1, 3]^2)/(512*Pi^4) - 
 (au*gQ[1, 1]*gU[2, 1]*Mb[1]*yub[2, 1])/(384*Pi^4) - 
 (au*gQ[1, 3]*gU[2, 3]*Mb[3]*yub[2, 1])/(32*Pi^4) - 
 (m2H*gU[2, 1]*gUb[1, 1]*yu[1, 1]*yub[2, 1])/(128*Pi^4) - 
 (3*m2H*gU[2, 3]*gUb[1, 3]*yu[1, 1]*yub[2, 1])/(128*Pi^4) + 
 (gU[2, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 1]*yub[2, 1])/(48*Pi^4) + 
 (gU[2, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 1]*yub[2, 1])/(16*Pi^4) + 
 (3*m2H*yu[2, 1]*yub[2, 1])/(8*Pi^2) + (17*m2H*g[1]^2*yu[2, 1]*yub[2, 1])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yu[2, 1]*yub[2, 1])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yu[2, 1]*yub[2, 1])/(32*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[1, 1]*yu[2, 1]*yub[2, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[1, 2]*yu[2, 1]*yub[2, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[1, 3]*yu[2, 1]*yub[2, 1])/(128*Pi^4) - 
 (m2H*gU[2, 1]*gUb[2, 1]*yu[2, 1]*yub[2, 1])/(128*Pi^4) - 
 (3*m2H*gU[2, 3]*gUb[2, 3]*yu[2, 1]*yub[2, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[2, 1]*yub[2, 1])/(768*Pi^4) + 
 (gU[2, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 1]*yub[2, 1])/(48*Pi^4) + 
 (9*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[2, 1]*yub[2, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[2, 1]*yub[2, 1])/(16*Pi^4) + 
 (gU[2, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 1]*yub[2, 1])/(16*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 1]*yu[2, 1]*yub[2, 1])/(256*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 1]*yu[2, 1]*yub[2, 1])/(256*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 1]*yu[2, 1]*yub[2, 1])/(256*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[2, 1]*yu[2, 2]*yub[2, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[2, 2]*yu[2, 2]*yub[2, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[2, 3]*yu[2, 2]*yub[2, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[2, 2]*yub[2, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[2, 2]*yub[2, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[2, 2]*yub[2, 1])/(16*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 2]*yu[2, 2]*yub[2, 1])/(256*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 2]*yu[2, 2]*yub[2, 1])/(256*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 2]*yu[2, 2]*yub[2, 1])/(256*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[3, 1]*yu[2, 3]*yub[2, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[3, 2]*yu[2, 3]*yub[2, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[3, 3]*yu[2, 3]*yub[2, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[2, 3]*yub[2, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[2, 3]*yub[2, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[2, 3]*yub[2, 1])/(16*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 3]*yu[2, 3]*yub[2, 1])/(256*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 3]*yu[2, 3]*yub[2, 1])/(256*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 3]*yu[2, 3]*yub[2, 1])/(256*Pi^4) - 
 (m2H*gU[2, 1]*gUb[3, 1]*yu[3, 1]*yub[2, 1])/(128*Pi^4) - 
 (3*m2H*gU[2, 3]*gUb[3, 3]*yu[3, 1]*yub[2, 1])/(128*Pi^4) + 
 (gU[2, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 1]*yub[2, 1])/(48*Pi^4) + 
 (gU[2, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 1]*yub[2, 1])/(16*Pi^4) - 
 (27*m2H*yu[1, 1]*yu[2, 1]*yub[1, 1]*yub[2, 1])/(256*Pi^4) - 
 (27*m2H*yu[1, 1]*yu[2, 2]*yub[1, 2]*yub[2, 1])/(256*Pi^4) - 
 (27*m2H*yu[1, 1]*yu[2, 3]*yub[1, 3]*yub[2, 1])/(256*Pi^4) - 
 (27*m2H*yu[2, 1]^2*yub[2, 1]^2)/(512*Pi^4) - 
 (au*gQ[2, 1]*gU[2, 1]*Mb[1]*yub[2, 2])/(384*Pi^4) - 
 (au*gQ[2, 3]*gU[2, 3]*Mb[3]*yub[2, 2])/(32*Pi^4) - 
 (m2H*gU[2, 1]*gUb[1, 1]*yu[1, 2]*yub[2, 2])/(128*Pi^4) - 
 (3*m2H*gU[2, 3]*gUb[1, 3]*yu[1, 2]*yub[2, 2])/(128*Pi^4) + 
 (gU[2, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 2]*yub[2, 2])/(48*Pi^4) + 
 (gU[2, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 2]*yub[2, 2])/(16*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[1, 1]*yu[2, 1]*yub[2, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[1, 2]*yu[2, 1]*yub[2, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[1, 3]*yu[2, 1]*yub[2, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[2, 1]*yub[2, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[2, 1]*yub[2, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[2, 1]*yub[2, 2])/(16*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 1]*yu[2, 1]*yub[2, 2])/(256*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 1]*yu[2, 1]*yub[2, 2])/(256*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 1]*yu[2, 1]*yub[2, 2])/(256*Pi^4) + 
 (3*m2H*yu[2, 2]*yub[2, 2])/(8*Pi^2) + (17*m2H*g[1]^2*yu[2, 2]*yub[2, 2])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yu[2, 2]*yub[2, 2])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yu[2, 2]*yub[2, 2])/(32*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[2, 1]*yu[2, 2]*yub[2, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[2, 2]*yu[2, 2]*yub[2, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[2, 3]*yu[2, 2]*yub[2, 2])/(128*Pi^4) - 
 (m2H*gU[2, 1]*gUb[2, 1]*yu[2, 2]*yub[2, 2])/(128*Pi^4) - 
 (3*m2H*gU[2, 3]*gUb[2, 3]*yu[2, 2]*yub[2, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[2, 2]*yub[2, 2])/(768*Pi^4) + 
 (gU[2, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 2]*yub[2, 2])/(48*Pi^4) + 
 (9*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[2, 2]*yub[2, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[2, 2]*yub[2, 2])/(16*Pi^4) + 
 (gU[2, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 2]*yub[2, 2])/(16*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 2]*yu[2, 2]*yub[2, 2])/(256*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 2]*yu[2, 2]*yub[2, 2])/(256*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 2]*yu[2, 2]*yub[2, 2])/(256*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[3, 1]*yu[2, 3]*yub[2, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[3, 2]*yu[2, 3]*yub[2, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[3, 3]*yu[2, 3]*yub[2, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[2, 3]*yub[2, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[2, 3]*yub[2, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[2, 3]*yub[2, 2])/(16*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 3]*yu[2, 3]*yub[2, 2])/(256*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 3]*yu[2, 3]*yub[2, 2])/(256*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 3]*yu[2, 3]*yub[2, 2])/(256*Pi^4) - 
 (m2H*gU[2, 1]*gUb[3, 1]*yu[3, 2]*yub[2, 2])/(128*Pi^4) - 
 (3*m2H*gU[2, 3]*gUb[3, 3]*yu[3, 2]*yub[2, 2])/(128*Pi^4) + 
 (gU[2, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 2]*yub[2, 2])/(48*Pi^4) + 
 (gU[2, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 2]*yub[2, 2])/(16*Pi^4) - 
 (27*m2H*yu[1, 2]*yu[2, 1]*yub[1, 1]*yub[2, 2])/(256*Pi^4) - 
 (27*m2H*yu[1, 2]*yu[2, 2]*yub[1, 2]*yub[2, 2])/(256*Pi^4) - 
 (27*m2H*yu[1, 2]*yu[2, 3]*yub[1, 3]*yub[2, 2])/(256*Pi^4) - 
 (27*m2H*yu[2, 1]*yu[2, 2]*yub[2, 1]*yub[2, 2])/(256*Pi^4) - 
 (27*m2H*yu[2, 2]^2*yub[2, 2]^2)/(512*Pi^4) - 
 (au*gQ[3, 1]*gU[2, 1]*Mb[1]*yub[2, 3])/(384*Pi^4) - 
 (au*gQ[3, 3]*gU[2, 3]*Mb[3]*yub[2, 3])/(32*Pi^4) - 
 (m2H*gU[2, 1]*gUb[1, 1]*yu[1, 3]*yub[2, 3])/(128*Pi^4) - 
 (3*m2H*gU[2, 3]*gUb[1, 3]*yu[1, 3]*yub[2, 3])/(128*Pi^4) + 
 (gU[2, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 3]*yub[2, 3])/(48*Pi^4) + 
 (gU[2, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 3]*yub[2, 3])/(16*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[1, 1]*yu[2, 1]*yub[2, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[1, 2]*yu[2, 1]*yub[2, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[1, 3]*yu[2, 1]*yub[2, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[2, 1]*yub[2, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[2, 1]*yub[2, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[2, 1]*yub[2, 3])/(16*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 1]*yu[2, 1]*yub[2, 3])/(256*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 1]*yu[2, 1]*yub[2, 3])/(256*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 1]*yu[2, 1]*yub[2, 3])/(256*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[2, 1]*yu[2, 2]*yub[2, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[2, 2]*yu[2, 2]*yub[2, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[2, 3]*yu[2, 2]*yub[2, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[2, 2]*yub[2, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[2, 2]*yub[2, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[2, 2]*yub[2, 3])/(16*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 2]*yu[2, 2]*yub[2, 3])/(256*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 2]*yu[2, 2]*yub[2, 3])/(256*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 2]*yu[2, 2]*yub[2, 3])/(256*Pi^4) + 
 (3*m2H*yu[2, 3]*yub[2, 3])/(8*Pi^2) + (17*m2H*g[1]^2*yu[2, 3]*yub[2, 3])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yu[2, 3]*yub[2, 3])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yu[2, 3]*yub[2, 3])/(32*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[3, 1]*yu[2, 3]*yub[2, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[3, 2]*yu[2, 3]*yub[2, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[3, 3]*yu[2, 3]*yub[2, 3])/(128*Pi^4) - 
 (m2H*gU[2, 1]*gUb[2, 1]*yu[2, 3]*yub[2, 3])/(128*Pi^4) - 
 (3*m2H*gU[2, 3]*gUb[2, 3]*yu[2, 3]*yub[2, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[2, 3]*yub[2, 3])/(768*Pi^4) + 
 (gU[2, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 3]*yub[2, 3])/(48*Pi^4) + 
 (9*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[2, 3]*yub[2, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[2, 3]*yub[2, 3])/(16*Pi^4) + 
 (gU[2, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 3]*yub[2, 3])/(16*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 3]*yu[2, 3]*yub[2, 3])/(256*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 3]*yu[2, 3]*yub[2, 3])/(256*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 3]*yu[2, 3]*yub[2, 3])/(256*Pi^4) - 
 (m2H*gU[2, 1]*gUb[3, 1]*yu[3, 3]*yub[2, 3])/(128*Pi^4) - 
 (3*m2H*gU[2, 3]*gUb[3, 3]*yu[3, 3]*yub[2, 3])/(128*Pi^4) + 
 (gU[2, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 3]*yub[2, 3])/(48*Pi^4) + 
 (gU[2, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 3]*yub[2, 3])/(16*Pi^4) - 
 (27*m2H*yu[1, 3]*yu[2, 1]*yub[1, 1]*yub[2, 3])/(256*Pi^4) - 
 (27*m2H*yu[1, 3]*yu[2, 2]*yub[1, 2]*yub[2, 3])/(256*Pi^4) - 
 (27*m2H*yu[1, 3]*yu[2, 3]*yub[1, 3]*yub[2, 3])/(256*Pi^4) - 
 (27*m2H*yu[2, 1]*yu[2, 3]*yub[2, 1]*yub[2, 3])/(256*Pi^4) - 
 (27*m2H*yu[2, 2]*yu[2, 3]*yub[2, 2]*yub[2, 3])/(256*Pi^4) - 
 (27*m2H*yu[2, 3]^2*yub[2, 3]^2)/(512*Pi^4) - 
 (au*gQ[1, 1]*gU[3, 1]*Mb[1]*yub[3, 1])/(384*Pi^4) - 
 (au*gQ[1, 3]*gU[3, 3]*Mb[3]*yub[3, 1])/(32*Pi^4) - 
 (m2H*gU[3, 1]*gUb[1, 1]*yu[1, 1]*yub[3, 1])/(128*Pi^4) - 
 (3*m2H*gU[3, 3]*gUb[1, 3]*yu[1, 1]*yub[3, 1])/(128*Pi^4) + 
 (gU[3, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 1]*yub[3, 1])/(48*Pi^4) + 
 (gU[3, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 1]*yub[3, 1])/(16*Pi^4) - 
 (m2H*gU[3, 1]*gUb[2, 1]*yu[2, 1]*yub[3, 1])/(128*Pi^4) - 
 (3*m2H*gU[3, 3]*gUb[2, 3]*yu[2, 1]*yub[3, 1])/(128*Pi^4) + 
 (gU[3, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 1]*yub[3, 1])/(48*Pi^4) + 
 (gU[3, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 1]*yub[3, 1])/(16*Pi^4) + 
 (3*m2H*yu[3, 1]*yub[3, 1])/(8*Pi^2) + (17*m2H*g[1]^2*yu[3, 1]*yub[3, 1])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yu[3, 1]*yub[3, 1])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yu[3, 1]*yub[3, 1])/(32*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[1, 1]*yu[3, 1]*yub[3, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[1, 2]*yu[3, 1]*yub[3, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[1, 3]*yu[3, 1]*yub[3, 1])/(128*Pi^4) - 
 (m2H*gU[3, 1]*gUb[3, 1]*yu[3, 1]*yub[3, 1])/(128*Pi^4) - 
 (3*m2H*gU[3, 3]*gUb[3, 3]*yu[3, 1]*yub[3, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[3, 1]*yub[3, 1])/(768*Pi^4) + 
 (gU[3, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 1]*yub[3, 1])/(48*Pi^4) + 
 (9*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[3, 1]*yub[3, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[3, 1]*yub[3, 1])/(16*Pi^4) + 
 (gU[3, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 1]*yub[3, 1])/(16*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 1]*yu[3, 1]*yub[3, 1])/(256*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 1]*yu[3, 1]*yub[3, 1])/(256*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 1]*yu[3, 1]*yub[3, 1])/(256*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[2, 1]*yu[3, 2]*yub[3, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[2, 2]*yu[3, 2]*yub[3, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[2, 3]*yu[3, 2]*yub[3, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[3, 2]*yub[3, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[3, 2]*yub[3, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[3, 2]*yub[3, 1])/(16*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 2]*yu[3, 2]*yub[3, 1])/(256*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 2]*yu[3, 2]*yub[3, 1])/(256*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 2]*yu[3, 2]*yub[3, 1])/(256*Pi^4) - 
 (m2H*gQ[1, 1]*gQb[3, 1]*yu[3, 3]*yub[3, 1])/(2048*Pi^4) - 
 (27*m2H*gQ[1, 2]*gQb[3, 2]*yu[3, 3]*yub[3, 1])/(2048*Pi^4) - 
 (3*m2H*gQ[1, 3]*gQb[3, 3]*yu[3, 3]*yub[3, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[3, 3]*yub[3, 1])/(768*Pi^4) + 
 (9*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[3, 3]*yub[3, 1])/(256*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[3, 3]*yub[3, 1])/(16*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 3]*yu[3, 3]*yub[3, 1])/(256*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 3]*yu[3, 3]*yub[3, 1])/(256*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 3]*yu[3, 3]*yub[3, 1])/(256*Pi^4) - 
 (27*m2H*yu[1, 1]*yu[3, 1]*yub[1, 1]*yub[3, 1])/(256*Pi^4) - 
 (27*m2H*yu[1, 1]*yu[3, 2]*yub[1, 2]*yub[3, 1])/(256*Pi^4) - 
 (27*m2H*yu[1, 1]*yu[3, 3]*yub[1, 3]*yub[3, 1])/(256*Pi^4) - 
 (27*m2H*yu[2, 1]*yu[3, 1]*yub[2, 1]*yub[3, 1])/(256*Pi^4) - 
 (27*m2H*yu[2, 1]*yu[3, 2]*yub[2, 2]*yub[3, 1])/(256*Pi^4) - 
 (27*m2H*yu[2, 1]*yu[3, 3]*yub[2, 3]*yub[3, 1])/(256*Pi^4) - 
 (27*m2H*yu[3, 1]^2*yub[3, 1]^2)/(512*Pi^4) - 
 (au*gQ[2, 1]*gU[3, 1]*Mb[1]*yub[3, 2])/(384*Pi^4) - 
 (au*gQ[2, 3]*gU[3, 3]*Mb[3]*yub[3, 2])/(32*Pi^4) - 
 (m2H*gU[3, 1]*gUb[1, 1]*yu[1, 2]*yub[3, 2])/(128*Pi^4) - 
 (3*m2H*gU[3, 3]*gUb[1, 3]*yu[1, 2]*yub[3, 2])/(128*Pi^4) + 
 (gU[3, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 2]*yub[3, 2])/(48*Pi^4) + 
 (gU[3, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 2]*yub[3, 2])/(16*Pi^4) - 
 (m2H*gU[3, 1]*gUb[2, 1]*yu[2, 2]*yub[3, 2])/(128*Pi^4) - 
 (3*m2H*gU[3, 3]*gUb[2, 3]*yu[2, 2]*yub[3, 2])/(128*Pi^4) + 
 (gU[3, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 2]*yub[3, 2])/(48*Pi^4) + 
 (gU[3, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 2]*yub[3, 2])/(16*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[1, 1]*yu[3, 1]*yub[3, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[1, 2]*yu[3, 1]*yub[3, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[1, 3]*yu[3, 1]*yub[3, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[3, 1]*yub[3, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[3, 1]*yub[3, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[3, 1]*yub[3, 2])/(16*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 1]*yu[3, 1]*yub[3, 2])/(256*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 1]*yu[3, 1]*yub[3, 2])/(256*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 1]*yu[3, 1]*yub[3, 2])/(256*Pi^4) + 
 (3*m2H*yu[3, 2]*yub[3, 2])/(8*Pi^2) + (17*m2H*g[1]^2*yu[3, 2]*yub[3, 2])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yu[3, 2]*yub[3, 2])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yu[3, 2]*yub[3, 2])/(32*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[2, 1]*yu[3, 2]*yub[3, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[2, 2]*yu[3, 2]*yub[3, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[2, 3]*yu[3, 2]*yub[3, 2])/(128*Pi^4) - 
 (m2H*gU[3, 1]*gUb[3, 1]*yu[3, 2]*yub[3, 2])/(128*Pi^4) - 
 (3*m2H*gU[3, 3]*gUb[3, 3]*yu[3, 2]*yub[3, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[3, 2]*yub[3, 2])/(768*Pi^4) + 
 (gU[3, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 2]*yub[3, 2])/(48*Pi^4) + 
 (9*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[3, 2]*yub[3, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[3, 2]*yub[3, 2])/(16*Pi^4) + 
 (gU[3, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 2]*yub[3, 2])/(16*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 2]*yu[3, 2]*yub[3, 2])/(256*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 2]*yu[3, 2]*yub[3, 2])/(256*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 2]*yu[3, 2]*yub[3, 2])/(256*Pi^4) - 
 (m2H*gQ[2, 1]*gQb[3, 1]*yu[3, 3]*yub[3, 2])/(2048*Pi^4) - 
 (27*m2H*gQ[2, 2]*gQb[3, 2]*yu[3, 3]*yub[3, 2])/(2048*Pi^4) - 
 (3*m2H*gQ[2, 3]*gQb[3, 3]*yu[3, 3]*yub[3, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[3, 3]*yub[3, 2])/(768*Pi^4) + 
 (9*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[3, 3]*yub[3, 2])/(256*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[3, 3]*yub[3, 2])/(16*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 3]*yu[3, 3]*yub[3, 2])/(256*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 3]*yu[3, 3]*yub[3, 2])/(256*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 3]*yu[3, 3]*yub[3, 2])/(256*Pi^4) - 
 (27*m2H*yu[1, 2]*yu[3, 1]*yub[1, 1]*yub[3, 2])/(256*Pi^4) - 
 (27*m2H*yu[1, 2]*yu[3, 2]*yub[1, 2]*yub[3, 2])/(256*Pi^4) - 
 (27*m2H*yu[1, 2]*yu[3, 3]*yub[1, 3]*yub[3, 2])/(256*Pi^4) - 
 (27*m2H*yu[2, 2]*yu[3, 1]*yub[2, 1]*yub[3, 2])/(256*Pi^4) - 
 (27*m2H*yu[2, 2]*yu[3, 2]*yub[2, 2]*yub[3, 2])/(256*Pi^4) - 
 (27*m2H*yu[2, 2]*yu[3, 3]*yub[2, 3]*yub[3, 2])/(256*Pi^4) - 
 (27*m2H*yu[3, 1]*yu[3, 2]*yub[3, 1]*yub[3, 2])/(256*Pi^4) - 
 (27*m2H*yu[3, 2]^2*yub[3, 2]^2)/(512*Pi^4) - 
 (au*gQ[3, 1]*gU[3, 1]*Mb[1]*yub[3, 3])/(384*Pi^4) - 
 (au*gQ[3, 3]*gU[3, 3]*Mb[3]*yub[3, 3])/(32*Pi^4) - 
 (m2H*gU[3, 1]*gUb[1, 1]*yu[1, 3]*yub[3, 3])/(128*Pi^4) - 
 (3*m2H*gU[3, 3]*gUb[1, 3]*yu[1, 3]*yub[3, 3])/(128*Pi^4) + 
 (gU[3, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 3]*yub[3, 3])/(48*Pi^4) + 
 (gU[3, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 3]*yub[3, 3])/(16*Pi^4) - 
 (m2H*gU[3, 1]*gUb[2, 1]*yu[2, 3]*yub[3, 3])/(128*Pi^4) - 
 (3*m2H*gU[3, 3]*gUb[2, 3]*yu[2, 3]*yub[3, 3])/(128*Pi^4) + 
 (gU[3, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 3]*yub[3, 3])/(48*Pi^4) + 
 (gU[3, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 3]*yub[3, 3])/(16*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[1, 1]*yu[3, 1]*yub[3, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[1, 2]*yu[3, 1]*yub[3, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[1, 3]*yu[3, 1]*yub[3, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[3, 1]*yub[3, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[3, 1]*yub[3, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[3, 1]*yub[3, 3])/(16*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 1]*yu[3, 1]*yub[3, 3])/(256*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 1]*yu[3, 1]*yub[3, 3])/(256*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 1]*yu[3, 1]*yub[3, 3])/(256*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[2, 1]*yu[3, 2]*yub[3, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[2, 2]*yu[3, 2]*yub[3, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[2, 3]*yu[3, 2]*yub[3, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[3, 2]*yub[3, 3])/(768*Pi^4) + 
 (9*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[3, 2]*yub[3, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[3, 2]*yub[3, 3])/(16*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 2]*yu[3, 2]*yub[3, 3])/(256*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 2]*yu[3, 2]*yub[3, 3])/(256*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 2]*yu[3, 2]*yub[3, 3])/(256*Pi^4) + 
 (3*m2H*yu[3, 3]*yub[3, 3])/(8*Pi^2) + (17*m2H*g[1]^2*yu[3, 3]*yub[3, 3])/
  (1024*Pi^4) + (45*m2H*g[2]^2*yu[3, 3]*yub[3, 3])/(1024*Pi^4) + 
 (5*m2H*g[3]^2*yu[3, 3]*yub[3, 3])/(32*Pi^4) - 
 (m2H*gQ[3, 1]*gQb[3, 1]*yu[3, 3]*yub[3, 3])/(2048*Pi^4) - 
 (27*m2H*gQ[3, 2]*gQb[3, 2]*yu[3, 3]*yub[3, 3])/(2048*Pi^4) - 
 (3*m2H*gQ[3, 3]*gQb[3, 3]*yu[3, 3]*yub[3, 3])/(128*Pi^4) - 
 (m2H*gU[3, 1]*gUb[3, 1]*yu[3, 3]*yub[3, 3])/(128*Pi^4) - 
 (3*m2H*gU[3, 3]*gUb[3, 3]*yu[3, 3]*yub[3, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[3, 3]*yub[3, 3])/(768*Pi^4) + 
 (gU[3, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 3]*yub[3, 3])/(48*Pi^4) + 
 (9*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[3, 3]*yub[3, 3])/(256*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[3, 3]*yub[3, 3])/(16*Pi^4) + 
 (gU[3, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 3]*yub[3, 3])/(16*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 3]*yu[3, 3]*yub[3, 3])/(256*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 3]*yu[3, 3]*yub[3, 3])/(256*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 3]*yu[3, 3]*yub[3, 3])/(256*Pi^4) - 
 (27*m2H*yu[1, 3]*yu[3, 1]*yub[1, 1]*yub[3, 3])/(256*Pi^4) - 
 (27*m2H*yu[1, 3]*yu[3, 2]*yub[1, 2]*yub[3, 3])/(256*Pi^4) - 
 (27*m2H*yu[1, 3]*yu[3, 3]*yub[1, 3]*yub[3, 3])/(256*Pi^4) - 
 (27*m2H*yu[2, 3]*yu[3, 1]*yub[2, 1]*yub[3, 3])/(256*Pi^4) - 
 (27*m2H*yu[2, 3]*yu[3, 2]*yub[2, 2]*yub[3, 3])/(256*Pi^4) - 
 (27*m2H*yu[2, 3]*yu[3, 3]*yub[2, 3]*yub[3, 3])/(256*Pi^4) - 
 (27*m2H*yu[3, 1]*yu[3, 3]*yub[3, 1]*yub[3, 3])/(256*Pi^4) - 
 (27*m2H*yu[3, 2]*yu[3, 3]*yub[3, 2]*yub[3, 3])/(256*Pi^4) - 
 (27*m2H*yu[3, 3]^2*yub[3, 3]^2)/(512*Pi^4) + 
 (m2H*gHcb[1]*gQ[1, 1]*ydb[1, 1]*zd[1])/(512*Pi^4) - 
 (m2Q*gHcb[1]*gQ[1, 1]*ydb[1, 1]*zd[1])/(512*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[1, 1]*ydb[1, 1]*zd[1])/(256*Pi^4) + 
 (9*m2H*gHcb[2]*gQ[1, 2]*ydb[1, 1]*zd[1])/(512*Pi^4) - 
 (9*m2Q*gHcb[2]*gQ[1, 2]*ydb[1, 1]*zd[1])/(512*Pi^4) - 
 (9*mu*mub*gHcb[2]*gQ[1, 2]*ydb[1, 1]*zd[1])/(256*Pi^4) + 
 (mub*gH[1]*gQ[1, 1]*Mb[1]*ydb[1, 1]*zd[1])/(256*Pi^4) - 
 (gHcb[1]*gQ[1, 1]*M[1]*Mb[1]*ydb[1, 1]*zd[1])/(256*Pi^4) + 
 (9*mub*gH[2]*gQ[1, 2]*Mb[2]*ydb[1, 1]*zd[1])/(256*Pi^4) - 
 (9*gHcb[2]*gQ[1, 2]*M[2]*Mb[2]*ydb[1, 1]*zd[1])/(256*Pi^4) + 
 (m2H*gHcb[1]*gQ[2, 1]*ydb[1, 2]*zd[1])/(512*Pi^4) - 
 (m2Q*gHcb[1]*gQ[2, 1]*ydb[1, 2]*zd[1])/(512*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[2, 1]*ydb[1, 2]*zd[1])/(256*Pi^4) + 
 (9*m2H*gHcb[2]*gQ[2, 2]*ydb[1, 2]*zd[1])/(512*Pi^4) - 
 (9*m2Q*gHcb[2]*gQ[2, 2]*ydb[1, 2]*zd[1])/(512*Pi^4) - 
 (9*mu*mub*gHcb[2]*gQ[2, 2]*ydb[1, 2]*zd[1])/(256*Pi^4) + 
 (mub*gH[1]*gQ[2, 1]*Mb[1]*ydb[1, 2]*zd[1])/(256*Pi^4) - 
 (gHcb[1]*gQ[2, 1]*M[1]*Mb[1]*ydb[1, 2]*zd[1])/(256*Pi^4) + 
 (9*mub*gH[2]*gQ[2, 2]*Mb[2]*ydb[1, 2]*zd[1])/(256*Pi^4) - 
 (9*gHcb[2]*gQ[2, 2]*M[2]*Mb[2]*ydb[1, 2]*zd[1])/(256*Pi^4) + 
 (m2H*gHcb[1]*gQ[3, 1]*ydb[1, 3]*zd[1])/(512*Pi^4) - 
 (m2Q*gHcb[1]*gQ[3, 1]*ydb[1, 3]*zd[1])/(512*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[3, 1]*ydb[1, 3]*zd[1])/(256*Pi^4) + 
 (9*m2H*gHcb[2]*gQ[3, 2]*ydb[1, 3]*zd[1])/(512*Pi^4) - 
 (9*m2Q*gHcb[2]*gQ[3, 2]*ydb[1, 3]*zd[1])/(512*Pi^4) - 
 (9*mu*mub*gHcb[2]*gQ[3, 2]*ydb[1, 3]*zd[1])/(256*Pi^4) + 
 (mub*gH[1]*gQ[3, 1]*Mb[1]*ydb[1, 3]*zd[1])/(256*Pi^4) - 
 (gHcb[1]*gQ[3, 1]*M[1]*Mb[1]*ydb[1, 3]*zd[1])/(256*Pi^4) + 
 (9*mub*gH[2]*gQ[3, 2]*Mb[2]*ydb[1, 3]*zd[1])/(256*Pi^4) - 
 (9*gHcb[2]*gQ[3, 2]*M[2]*Mb[2]*ydb[1, 3]*zd[1])/(256*Pi^4) + 
 (m2H*gHcb[1]*gQ[1, 1]*ydb[2, 1]*zd[2])/(512*Pi^4) - 
 (m2Q*gHcb[1]*gQ[1, 1]*ydb[2, 1]*zd[2])/(512*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[1, 1]*ydb[2, 1]*zd[2])/(256*Pi^4) + 
 (9*m2H*gHcb[2]*gQ[1, 2]*ydb[2, 1]*zd[2])/(512*Pi^4) - 
 (9*m2Q*gHcb[2]*gQ[1, 2]*ydb[2, 1]*zd[2])/(512*Pi^4) - 
 (9*mu*mub*gHcb[2]*gQ[1, 2]*ydb[2, 1]*zd[2])/(256*Pi^4) + 
 (mub*gH[1]*gQ[1, 1]*Mb[1]*ydb[2, 1]*zd[2])/(256*Pi^4) - 
 (gHcb[1]*gQ[1, 1]*M[1]*Mb[1]*ydb[2, 1]*zd[2])/(256*Pi^4) + 
 (9*mub*gH[2]*gQ[1, 2]*Mb[2]*ydb[2, 1]*zd[2])/(256*Pi^4) - 
 (9*gHcb[2]*gQ[1, 2]*M[2]*Mb[2]*ydb[2, 1]*zd[2])/(256*Pi^4) + 
 (m2H*gHcb[1]*gQ[2, 1]*ydb[2, 2]*zd[2])/(512*Pi^4) - 
 (m2Q*gHcb[1]*gQ[2, 1]*ydb[2, 2]*zd[2])/(512*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[2, 1]*ydb[2, 2]*zd[2])/(256*Pi^4) + 
 (9*m2H*gHcb[2]*gQ[2, 2]*ydb[2, 2]*zd[2])/(512*Pi^4) - 
 (9*m2Q*gHcb[2]*gQ[2, 2]*ydb[2, 2]*zd[2])/(512*Pi^4) - 
 (9*mu*mub*gHcb[2]*gQ[2, 2]*ydb[2, 2]*zd[2])/(256*Pi^4) + 
 (mub*gH[1]*gQ[2, 1]*Mb[1]*ydb[2, 2]*zd[2])/(256*Pi^4) - 
 (gHcb[1]*gQ[2, 1]*M[1]*Mb[1]*ydb[2, 2]*zd[2])/(256*Pi^4) + 
 (9*mub*gH[2]*gQ[2, 2]*Mb[2]*ydb[2, 2]*zd[2])/(256*Pi^4) - 
 (9*gHcb[2]*gQ[2, 2]*M[2]*Mb[2]*ydb[2, 2]*zd[2])/(256*Pi^4) + 
 (m2H*gHcb[1]*gQ[3, 1]*ydb[2, 3]*zd[2])/(512*Pi^4) - 
 (m2Q*gHcb[1]*gQ[3, 1]*ydb[2, 3]*zd[2])/(512*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[3, 1]*ydb[2, 3]*zd[2])/(256*Pi^4) + 
 (9*m2H*gHcb[2]*gQ[3, 2]*ydb[2, 3]*zd[2])/(512*Pi^4) - 
 (9*m2Q*gHcb[2]*gQ[3, 2]*ydb[2, 3]*zd[2])/(512*Pi^4) - 
 (9*mu*mub*gHcb[2]*gQ[3, 2]*ydb[2, 3]*zd[2])/(256*Pi^4) + 
 (mub*gH[1]*gQ[3, 1]*Mb[1]*ydb[2, 3]*zd[2])/(256*Pi^4) - 
 (gHcb[1]*gQ[3, 1]*M[1]*Mb[1]*ydb[2, 3]*zd[2])/(256*Pi^4) + 
 (9*mub*gH[2]*gQ[3, 2]*Mb[2]*ydb[2, 3]*zd[2])/(256*Pi^4) - 
 (9*gHcb[2]*gQ[3, 2]*M[2]*Mb[2]*ydb[2, 3]*zd[2])/(256*Pi^4) + 
 (m2H*gHcb[1]*gQ[1, 1]*ydb[3, 1]*zd[3])/(512*Pi^4) - 
 (m2Q*gHcb[1]*gQ[1, 1]*ydb[3, 1]*zd[3])/(512*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[1, 1]*ydb[3, 1]*zd[3])/(256*Pi^4) + 
 (9*m2H*gHcb[2]*gQ[1, 2]*ydb[3, 1]*zd[3])/(512*Pi^4) - 
 (9*m2Q*gHcb[2]*gQ[1, 2]*ydb[3, 1]*zd[3])/(512*Pi^4) - 
 (9*mu*mub*gHcb[2]*gQ[1, 2]*ydb[3, 1]*zd[3])/(256*Pi^4) + 
 (mub*gH[1]*gQ[1, 1]*Mb[1]*ydb[3, 1]*zd[3])/(256*Pi^4) - 
 (gHcb[1]*gQ[1, 1]*M[1]*Mb[1]*ydb[3, 1]*zd[3])/(256*Pi^4) + 
 (9*mub*gH[2]*gQ[1, 2]*Mb[2]*ydb[3, 1]*zd[3])/(256*Pi^4) - 
 (9*gHcb[2]*gQ[1, 2]*M[2]*Mb[2]*ydb[3, 1]*zd[3])/(256*Pi^4) + 
 (m2H*gHcb[1]*gQ[2, 1]*ydb[3, 2]*zd[3])/(512*Pi^4) - 
 (m2Q*gHcb[1]*gQ[2, 1]*ydb[3, 2]*zd[3])/(512*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[2, 1]*ydb[3, 2]*zd[3])/(256*Pi^4) + 
 (9*m2H*gHcb[2]*gQ[2, 2]*ydb[3, 2]*zd[3])/(512*Pi^4) - 
 (9*m2Q*gHcb[2]*gQ[2, 2]*ydb[3, 2]*zd[3])/(512*Pi^4) - 
 (9*mu*mub*gHcb[2]*gQ[2, 2]*ydb[3, 2]*zd[3])/(256*Pi^4) + 
 (mub*gH[1]*gQ[2, 1]*Mb[1]*ydb[3, 2]*zd[3])/(256*Pi^4) - 
 (gHcb[1]*gQ[2, 1]*M[1]*Mb[1]*ydb[3, 2]*zd[3])/(256*Pi^4) + 
 (9*mub*gH[2]*gQ[2, 2]*Mb[2]*ydb[3, 2]*zd[3])/(256*Pi^4) - 
 (9*gHcb[2]*gQ[2, 2]*M[2]*Mb[2]*ydb[3, 2]*zd[3])/(256*Pi^4) + 
 (m2H*gHcb[1]*gQ[3, 1]*ydb[3, 3]*zd[3])/(512*Pi^4) - 
 (m2Q*gHcb[1]*gQ[3, 1]*ydb[3, 3]*zd[3])/(512*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[3, 1]*ydb[3, 3]*zd[3])/(256*Pi^4) + 
 (9*m2H*gHcb[2]*gQ[3, 2]*ydb[3, 3]*zd[3])/(512*Pi^4) - 
 (9*m2Q*gHcb[2]*gQ[3, 2]*ydb[3, 3]*zd[3])/(512*Pi^4) - 
 (9*mu*mub*gHcb[2]*gQ[3, 2]*ydb[3, 3]*zd[3])/(256*Pi^4) + 
 (mub*gH[1]*gQ[3, 1]*Mb[1]*ydb[3, 3]*zd[3])/(256*Pi^4) - 
 (gHcb[1]*gQ[3, 1]*M[1]*Mb[1]*ydb[3, 3]*zd[3])/(256*Pi^4) + 
 (9*mub*gH[2]*gQ[3, 2]*Mb[2]*ydb[3, 3]*zd[3])/(256*Pi^4) - 
 (9*gHcb[2]*gQ[3, 2]*M[2]*Mb[2]*ydb[3, 3]*zd[3])/(256*Pi^4) + 
 (m2H*gHc[1]*gQb[1, 1]*yd[1, 1]*zdb[1])/(512*Pi^4) - 
 (m2Q*gHc[1]*gQb[1, 1]*yd[1, 1]*zdb[1])/(512*Pi^4) - 
 (mu*mub*gHc[1]*gQb[1, 1]*yd[1, 1]*zdb[1])/(256*Pi^4) + 
 (9*m2H*gHc[2]*gQb[1, 2]*yd[1, 1]*zdb[1])/(512*Pi^4) - 
 (9*m2Q*gHc[2]*gQb[1, 2]*yd[1, 1]*zdb[1])/(512*Pi^4) - 
 (9*mu*mub*gHc[2]*gQb[1, 2]*yd[1, 1]*zdb[1])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[1, 1]*M[1]*yd[1, 1]*zdb[1])/(256*Pi^4) + 
 (9*mu*gHb[2]*gQb[1, 2]*M[2]*yd[1, 1]*zdb[1])/(256*Pi^4) - 
 (gHc[1]*gQb[1, 1]*M[1]*Mb[1]*yd[1, 1]*zdb[1])/(256*Pi^4) - 
 (9*gHc[2]*gQb[1, 2]*M[2]*Mb[2]*yd[1, 1]*zdb[1])/(256*Pi^4) + 
 (m2H*gHc[1]*gQb[2, 1]*yd[1, 2]*zdb[1])/(512*Pi^4) - 
 (m2Q*gHc[1]*gQb[2, 1]*yd[1, 2]*zdb[1])/(512*Pi^4) - 
 (mu*mub*gHc[1]*gQb[2, 1]*yd[1, 2]*zdb[1])/(256*Pi^4) + 
 (9*m2H*gHc[2]*gQb[2, 2]*yd[1, 2]*zdb[1])/(512*Pi^4) - 
 (9*m2Q*gHc[2]*gQb[2, 2]*yd[1, 2]*zdb[1])/(512*Pi^4) - 
 (9*mu*mub*gHc[2]*gQb[2, 2]*yd[1, 2]*zdb[1])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[2, 1]*M[1]*yd[1, 2]*zdb[1])/(256*Pi^4) + 
 (9*mu*gHb[2]*gQb[2, 2]*M[2]*yd[1, 2]*zdb[1])/(256*Pi^4) - 
 (gHc[1]*gQb[2, 1]*M[1]*Mb[1]*yd[1, 2]*zdb[1])/(256*Pi^4) - 
 (9*gHc[2]*gQb[2, 2]*M[2]*Mb[2]*yd[1, 2]*zdb[1])/(256*Pi^4) + 
 (m2H*gHc[1]*gQb[3, 1]*yd[1, 3]*zdb[1])/(512*Pi^4) - 
 (m2Q*gHc[1]*gQb[3, 1]*yd[1, 3]*zdb[1])/(512*Pi^4) - 
 (mu*mub*gHc[1]*gQb[3, 1]*yd[1, 3]*zdb[1])/(256*Pi^4) + 
 (9*m2H*gHc[2]*gQb[3, 2]*yd[1, 3]*zdb[1])/(512*Pi^4) - 
 (9*m2Q*gHc[2]*gQb[3, 2]*yd[1, 3]*zdb[1])/(512*Pi^4) - 
 (9*mu*mub*gHc[2]*gQb[3, 2]*yd[1, 3]*zdb[1])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[3, 1]*M[1]*yd[1, 3]*zdb[1])/(256*Pi^4) + 
 (9*mu*gHb[2]*gQb[3, 2]*M[2]*yd[1, 3]*zdb[1])/(256*Pi^4) - 
 (gHc[1]*gQb[3, 1]*M[1]*Mb[1]*yd[1, 3]*zdb[1])/(256*Pi^4) - 
 (9*gHc[2]*gQb[3, 2]*M[2]*Mb[2]*yd[1, 3]*zdb[1])/(256*Pi^4) - 
 (3*au^2*zd[1]*zdb[1])/(128*Pi^4) + (3*mu*mub*gH[1]*gHb[1]*zd[1]*zdb[1])/
  (512*Pi^4) + (9*mu*mub*gH[2]*gHb[2]*zd[1]*zdb[1])/(512*Pi^4) - 
 (9*m2H*gHc[1]*gHcb[1]*zd[1]*zdb[1])/(2048*Pi^4) + 
 (3*mu*mub*gHc[1]*gHcb[1]*zd[1]*zdb[1])/(256*Pi^4) - 
 (27*m2H*gHc[2]*gHcb[2]*zd[1]*zdb[1])/(2048*Pi^4) + 
 (9*mu*mub*gHc[2]*gHcb[2]*zd[1]*zdb[1])/(256*Pi^4) - 
 (3*mu*gHb[1]*gHcb[1]*M[1]*zd[1]*zdb[1])/(512*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*M[2]*zd[1]*zdb[1])/(512*Pi^4) - 
 (3*mub*gH[1]*gHc[1]*Mb[1]*zd[1]*zdb[1])/(512*Pi^4) + 
 (3*gHc[1]*gHcb[1]*M[1]*Mb[1]*zd[1]*zdb[1])/(512*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*Mb[2]*zd[1]*zdb[1])/(512*Pi^4) + 
 (9*gHc[2]*gHcb[2]*M[2]*Mb[2]*zd[1]*zdb[1])/(512*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 1]*zd[1]*zdb[1])/(256*Pi^4) + 
 (3*mu*mub*yd[1, 1]*ydb[1, 1]*zd[1]*zdb[1])/(32*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 2]*zd[1]*zdb[1])/(256*Pi^4) + 
 (3*mu*mub*yd[1, 2]*ydb[1, 2]*zd[1]*zdb[1])/(32*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 3]*zd[1]*zdb[1])/(256*Pi^4) + 
 (3*mu*mub*yd[1, 3]*ydb[1, 3]*zd[1]*zdb[1])/(32*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[2, 1]*zd[2]*zdb[1])/(256*Pi^4) + 
 (3*mu*mub*yd[1, 1]*ydb[2, 1]*zd[2]*zdb[1])/(32*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[2, 2]*zd[2]*zdb[1])/(256*Pi^4) + 
 (3*mu*mub*yd[1, 2]*ydb[2, 2]*zd[2]*zdb[1])/(32*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[2, 3]*zd[2]*zdb[1])/(256*Pi^4) + 
 (3*mu*mub*yd[1, 3]*ydb[2, 3]*zd[2]*zdb[1])/(32*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[3, 1]*zd[3]*zdb[1])/(256*Pi^4) + 
 (3*mu*mub*yd[1, 1]*ydb[3, 1]*zd[3]*zdb[1])/(32*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[3, 2]*zd[3]*zdb[1])/(256*Pi^4) + 
 (3*mu*mub*yd[1, 2]*ydb[3, 2]*zd[3]*zdb[1])/(32*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[3, 3]*zd[3]*zdb[1])/(256*Pi^4) + 
 (3*mu*mub*yd[1, 3]*ydb[3, 3]*zd[3]*zdb[1])/(32*Pi^4) + 
 (m2H*gHc[1]*gQb[1, 1]*yd[2, 1]*zdb[2])/(512*Pi^4) - 
 (m2Q*gHc[1]*gQb[1, 1]*yd[2, 1]*zdb[2])/(512*Pi^4) - 
 (mu*mub*gHc[1]*gQb[1, 1]*yd[2, 1]*zdb[2])/(256*Pi^4) + 
 (9*m2H*gHc[2]*gQb[1, 2]*yd[2, 1]*zdb[2])/(512*Pi^4) - 
 (9*m2Q*gHc[2]*gQb[1, 2]*yd[2, 1]*zdb[2])/(512*Pi^4) - 
 (9*mu*mub*gHc[2]*gQb[1, 2]*yd[2, 1]*zdb[2])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[1, 1]*M[1]*yd[2, 1]*zdb[2])/(256*Pi^4) + 
 (9*mu*gHb[2]*gQb[1, 2]*M[2]*yd[2, 1]*zdb[2])/(256*Pi^4) - 
 (gHc[1]*gQb[1, 1]*M[1]*Mb[1]*yd[2, 1]*zdb[2])/(256*Pi^4) - 
 (9*gHc[2]*gQb[1, 2]*M[2]*Mb[2]*yd[2, 1]*zdb[2])/(256*Pi^4) + 
 (m2H*gHc[1]*gQb[2, 1]*yd[2, 2]*zdb[2])/(512*Pi^4) - 
 (m2Q*gHc[1]*gQb[2, 1]*yd[2, 2]*zdb[2])/(512*Pi^4) - 
 (mu*mub*gHc[1]*gQb[2, 1]*yd[2, 2]*zdb[2])/(256*Pi^4) + 
 (9*m2H*gHc[2]*gQb[2, 2]*yd[2, 2]*zdb[2])/(512*Pi^4) - 
 (9*m2Q*gHc[2]*gQb[2, 2]*yd[2, 2]*zdb[2])/(512*Pi^4) - 
 (9*mu*mub*gHc[2]*gQb[2, 2]*yd[2, 2]*zdb[2])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[2, 1]*M[1]*yd[2, 2]*zdb[2])/(256*Pi^4) + 
 (9*mu*gHb[2]*gQb[2, 2]*M[2]*yd[2, 2]*zdb[2])/(256*Pi^4) - 
 (gHc[1]*gQb[2, 1]*M[1]*Mb[1]*yd[2, 2]*zdb[2])/(256*Pi^4) - 
 (9*gHc[2]*gQb[2, 2]*M[2]*Mb[2]*yd[2, 2]*zdb[2])/(256*Pi^4) + 
 (m2H*gHc[1]*gQb[3, 1]*yd[2, 3]*zdb[2])/(512*Pi^4) - 
 (m2Q*gHc[1]*gQb[3, 1]*yd[2, 3]*zdb[2])/(512*Pi^4) - 
 (mu*mub*gHc[1]*gQb[3, 1]*yd[2, 3]*zdb[2])/(256*Pi^4) + 
 (9*m2H*gHc[2]*gQb[3, 2]*yd[2, 3]*zdb[2])/(512*Pi^4) - 
 (9*m2Q*gHc[2]*gQb[3, 2]*yd[2, 3]*zdb[2])/(512*Pi^4) - 
 (9*mu*mub*gHc[2]*gQb[3, 2]*yd[2, 3]*zdb[2])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[3, 1]*M[1]*yd[2, 3]*zdb[2])/(256*Pi^4) + 
 (9*mu*gHb[2]*gQb[3, 2]*M[2]*yd[2, 3]*zdb[2])/(256*Pi^4) - 
 (gHc[1]*gQb[3, 1]*M[1]*Mb[1]*yd[2, 3]*zdb[2])/(256*Pi^4) - 
 (9*gHc[2]*gQb[3, 2]*M[2]*Mb[2]*yd[2, 3]*zdb[2])/(256*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[1, 1]*zd[1]*zdb[2])/(256*Pi^4) + 
 (3*mu*mub*yd[2, 1]*ydb[1, 1]*zd[1]*zdb[2])/(32*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[1, 2]*zd[1]*zdb[2])/(256*Pi^4) + 
 (3*mu*mub*yd[2, 2]*ydb[1, 2]*zd[1]*zdb[2])/(32*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[1, 3]*zd[1]*zdb[2])/(256*Pi^4) + 
 (3*mu*mub*yd[2, 3]*ydb[1, 3]*zd[1]*zdb[2])/(32*Pi^4) - 
 (3*au^2*zd[2]*zdb[2])/(128*Pi^4) + (3*mu*mub*gH[1]*gHb[1]*zd[2]*zdb[2])/
  (512*Pi^4) + (9*mu*mub*gH[2]*gHb[2]*zd[2]*zdb[2])/(512*Pi^4) - 
 (9*m2H*gHc[1]*gHcb[1]*zd[2]*zdb[2])/(2048*Pi^4) + 
 (3*mu*mub*gHc[1]*gHcb[1]*zd[2]*zdb[2])/(256*Pi^4) - 
 (27*m2H*gHc[2]*gHcb[2]*zd[2]*zdb[2])/(2048*Pi^4) + 
 (9*mu*mub*gHc[2]*gHcb[2]*zd[2]*zdb[2])/(256*Pi^4) - 
 (3*mu*gHb[1]*gHcb[1]*M[1]*zd[2]*zdb[2])/(512*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*M[2]*zd[2]*zdb[2])/(512*Pi^4) - 
 (3*mub*gH[1]*gHc[1]*Mb[1]*zd[2]*zdb[2])/(512*Pi^4) + 
 (3*gHc[1]*gHcb[1]*M[1]*Mb[1]*zd[2]*zdb[2])/(512*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*Mb[2]*zd[2]*zdb[2])/(512*Pi^4) + 
 (9*gHc[2]*gHcb[2]*M[2]*Mb[2]*zd[2]*zdb[2])/(512*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 1]*zd[2]*zdb[2])/(256*Pi^4) + 
 (3*mu*mub*yd[2, 1]*ydb[2, 1]*zd[2]*zdb[2])/(32*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 2]*zd[2]*zdb[2])/(256*Pi^4) + 
 (3*mu*mub*yd[2, 2]*ydb[2, 2]*zd[2]*zdb[2])/(32*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 3]*zd[2]*zdb[2])/(256*Pi^4) + 
 (3*mu*mub*yd[2, 3]*ydb[2, 3]*zd[2]*zdb[2])/(32*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[3, 1]*zd[3]*zdb[2])/(256*Pi^4) + 
 (3*mu*mub*yd[2, 1]*ydb[3, 1]*zd[3]*zdb[2])/(32*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[3, 2]*zd[3]*zdb[2])/(256*Pi^4) + 
 (3*mu*mub*yd[2, 2]*ydb[3, 2]*zd[3]*zdb[2])/(32*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[3, 3]*zd[3]*zdb[2])/(256*Pi^4) + 
 (3*mu*mub*yd[2, 3]*ydb[3, 3]*zd[3]*zdb[2])/(32*Pi^4) + 
 (m2H*gHc[1]*gQb[1, 1]*yd[3, 1]*zdb[3])/(512*Pi^4) - 
 (m2Q*gHc[1]*gQb[1, 1]*yd[3, 1]*zdb[3])/(512*Pi^4) - 
 (mu*mub*gHc[1]*gQb[1, 1]*yd[3, 1]*zdb[3])/(256*Pi^4) + 
 (9*m2H*gHc[2]*gQb[1, 2]*yd[3, 1]*zdb[3])/(512*Pi^4) - 
 (9*m2Q*gHc[2]*gQb[1, 2]*yd[3, 1]*zdb[3])/(512*Pi^4) - 
 (9*mu*mub*gHc[2]*gQb[1, 2]*yd[3, 1]*zdb[3])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[1, 1]*M[1]*yd[3, 1]*zdb[3])/(256*Pi^4) + 
 (9*mu*gHb[2]*gQb[1, 2]*M[2]*yd[3, 1]*zdb[3])/(256*Pi^4) - 
 (gHc[1]*gQb[1, 1]*M[1]*Mb[1]*yd[3, 1]*zdb[3])/(256*Pi^4) - 
 (9*gHc[2]*gQb[1, 2]*M[2]*Mb[2]*yd[3, 1]*zdb[3])/(256*Pi^4) + 
 (m2H*gHc[1]*gQb[2, 1]*yd[3, 2]*zdb[3])/(512*Pi^4) - 
 (m2Q*gHc[1]*gQb[2, 1]*yd[3, 2]*zdb[3])/(512*Pi^4) - 
 (mu*mub*gHc[1]*gQb[2, 1]*yd[3, 2]*zdb[3])/(256*Pi^4) + 
 (9*m2H*gHc[2]*gQb[2, 2]*yd[3, 2]*zdb[3])/(512*Pi^4) - 
 (9*m2Q*gHc[2]*gQb[2, 2]*yd[3, 2]*zdb[3])/(512*Pi^4) - 
 (9*mu*mub*gHc[2]*gQb[2, 2]*yd[3, 2]*zdb[3])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[2, 1]*M[1]*yd[3, 2]*zdb[3])/(256*Pi^4) + 
 (9*mu*gHb[2]*gQb[2, 2]*M[2]*yd[3, 2]*zdb[3])/(256*Pi^4) - 
 (gHc[1]*gQb[2, 1]*M[1]*Mb[1]*yd[3, 2]*zdb[3])/(256*Pi^4) - 
 (9*gHc[2]*gQb[2, 2]*M[2]*Mb[2]*yd[3, 2]*zdb[3])/(256*Pi^4) + 
 (m2H*gHc[1]*gQb[3, 1]*yd[3, 3]*zdb[3])/(512*Pi^4) - 
 (m2Q*gHc[1]*gQb[3, 1]*yd[3, 3]*zdb[3])/(512*Pi^4) - 
 (mu*mub*gHc[1]*gQb[3, 1]*yd[3, 3]*zdb[3])/(256*Pi^4) + 
 (9*m2H*gHc[2]*gQb[3, 2]*yd[3, 3]*zdb[3])/(512*Pi^4) - 
 (9*m2Q*gHc[2]*gQb[3, 2]*yd[3, 3]*zdb[3])/(512*Pi^4) - 
 (9*mu*mub*gHc[2]*gQb[3, 2]*yd[3, 3]*zdb[3])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[3, 1]*M[1]*yd[3, 3]*zdb[3])/(256*Pi^4) + 
 (9*mu*gHb[2]*gQb[3, 2]*M[2]*yd[3, 3]*zdb[3])/(256*Pi^4) - 
 (gHc[1]*gQb[3, 1]*M[1]*Mb[1]*yd[3, 3]*zdb[3])/(256*Pi^4) - 
 (9*gHc[2]*gQb[3, 2]*M[2]*Mb[2]*yd[3, 3]*zdb[3])/(256*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[1, 1]*zd[1]*zdb[3])/(256*Pi^4) + 
 (3*mu*mub*yd[3, 1]*ydb[1, 1]*zd[1]*zdb[3])/(32*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[1, 2]*zd[1]*zdb[3])/(256*Pi^4) + 
 (3*mu*mub*yd[3, 2]*ydb[1, 2]*zd[1]*zdb[3])/(32*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[1, 3]*zd[1]*zdb[3])/(256*Pi^4) + 
 (3*mu*mub*yd[3, 3]*ydb[1, 3]*zd[1]*zdb[3])/(32*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[2, 1]*zd[2]*zdb[3])/(256*Pi^4) + 
 (3*mu*mub*yd[3, 1]*ydb[2, 1]*zd[2]*zdb[3])/(32*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[2, 2]*zd[2]*zdb[3])/(256*Pi^4) + 
 (3*mu*mub*yd[3, 2]*ydb[2, 2]*zd[2]*zdb[3])/(32*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[2, 3]*zd[2]*zdb[3])/(256*Pi^4) + 
 (3*mu*mub*yd[3, 3]*ydb[2, 3]*zd[2]*zdb[3])/(32*Pi^4) - 
 (3*au^2*zd[3]*zdb[3])/(128*Pi^4) + (3*mu*mub*gH[1]*gHb[1]*zd[3]*zdb[3])/
  (512*Pi^4) + (9*mu*mub*gH[2]*gHb[2]*zd[3]*zdb[3])/(512*Pi^4) - 
 (9*m2H*gHc[1]*gHcb[1]*zd[3]*zdb[3])/(2048*Pi^4) + 
 (3*mu*mub*gHc[1]*gHcb[1]*zd[3]*zdb[3])/(256*Pi^4) - 
 (27*m2H*gHc[2]*gHcb[2]*zd[3]*zdb[3])/(2048*Pi^4) + 
 (9*mu*mub*gHc[2]*gHcb[2]*zd[3]*zdb[3])/(256*Pi^4) - 
 (3*mu*gHb[1]*gHcb[1]*M[1]*zd[3]*zdb[3])/(512*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*M[2]*zd[3]*zdb[3])/(512*Pi^4) - 
 (3*mub*gH[1]*gHc[1]*Mb[1]*zd[3]*zdb[3])/(512*Pi^4) + 
 (3*gHc[1]*gHcb[1]*M[1]*Mb[1]*zd[3]*zdb[3])/(512*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*Mb[2]*zd[3]*zdb[3])/(512*Pi^4) + 
 (9*gHc[2]*gHcb[2]*M[2]*Mb[2]*zd[3]*zdb[3])/(512*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 1]*zd[3]*zdb[3])/(256*Pi^4) + 
 (3*mu*mub*yd[3, 1]*ydb[3, 1]*zd[3]*zdb[3])/(32*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 2]*zd[3]*zdb[3])/(256*Pi^4) + 
 (3*mu*mub*yd[3, 2]*ydb[3, 2]*zd[3]*zdb[3])/(32*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 3]*zd[3]*zdb[3])/(256*Pi^4) + 
 (3*mu*mub*yd[3, 3]*ydb[3, 3]*zd[3]*zdb[3])/(32*Pi^4) + 
 (m2H*gHb[1]*gU[1, 1]*yub[1, 1]*zq[1])/(128*Pi^4) - 
 (m2U*gHb[1]*gU[1, 1]*yub[1, 1]*zq[1])/(128*Pi^4) - 
 (mu*mub*gHb[1]*gU[1, 1]*yub[1, 1]*zq[1])/(64*Pi^4) + 
 (mub*gHc[1]*gU[1, 1]*Mb[1]*yub[1, 1]*zq[1])/(64*Pi^4) - 
 (gHb[1]*gU[1, 1]*M[1]*Mb[1]*yub[1, 1]*zq[1])/(64*Pi^4) + 
 (m2H*gHb[1]*gU[2, 1]*yub[2, 1]*zq[1])/(128*Pi^4) - 
 (m2U*gHb[1]*gU[2, 1]*yub[2, 1]*zq[1])/(128*Pi^4) - 
 (mu*mub*gHb[1]*gU[2, 1]*yub[2, 1]*zq[1])/(64*Pi^4) + 
 (mub*gHc[1]*gU[2, 1]*Mb[1]*yub[2, 1]*zq[1])/(64*Pi^4) - 
 (gHb[1]*gU[2, 1]*M[1]*Mb[1]*yub[2, 1]*zq[1])/(64*Pi^4) + 
 (m2H*gHb[1]*gU[3, 1]*yub[3, 1]*zq[1])/(128*Pi^4) - 
 (m2U*gHb[1]*gU[3, 1]*yub[3, 1]*zq[1])/(128*Pi^4) - 
 (mu*mub*gHb[1]*gU[3, 1]*yub[3, 1]*zq[1])/(64*Pi^4) + 
 (mub*gHc[1]*gU[3, 1]*Mb[1]*yub[3, 1]*zq[1])/(64*Pi^4) - 
 (gHb[1]*gU[3, 1]*M[1]*Mb[1]*yub[3, 1]*zq[1])/(64*Pi^4) - 
 (3*au*mub*ydb[1, 1]*zd[1]*zq[1])/(128*Pi^4) - 
 (3*au*mub*ydb[2, 1]*zd[2]*zq[1])/(128*Pi^4) - 
 (3*au*mub*ydb[3, 1]*zd[3]*zq[1])/(128*Pi^4) + 
 (m2H*gHb[1]*gU[1, 1]*yub[1, 2]*zq[2])/(128*Pi^4) - 
 (m2U*gHb[1]*gU[1, 1]*yub[1, 2]*zq[2])/(128*Pi^4) - 
 (mu*mub*gHb[1]*gU[1, 1]*yub[1, 2]*zq[2])/(64*Pi^4) + 
 (mub*gHc[1]*gU[1, 1]*Mb[1]*yub[1, 2]*zq[2])/(64*Pi^4) - 
 (gHb[1]*gU[1, 1]*M[1]*Mb[1]*yub[1, 2]*zq[2])/(64*Pi^4) + 
 (m2H*gHb[1]*gU[2, 1]*yub[2, 2]*zq[2])/(128*Pi^4) - 
 (m2U*gHb[1]*gU[2, 1]*yub[2, 2]*zq[2])/(128*Pi^4) - 
 (mu*mub*gHb[1]*gU[2, 1]*yub[2, 2]*zq[2])/(64*Pi^4) + 
 (mub*gHc[1]*gU[2, 1]*Mb[1]*yub[2, 2]*zq[2])/(64*Pi^4) - 
 (gHb[1]*gU[2, 1]*M[1]*Mb[1]*yub[2, 2]*zq[2])/(64*Pi^4) + 
 (m2H*gHb[1]*gU[3, 1]*yub[3, 2]*zq[2])/(128*Pi^4) - 
 (m2U*gHb[1]*gU[3, 1]*yub[3, 2]*zq[2])/(128*Pi^4) - 
 (mu*mub*gHb[1]*gU[3, 1]*yub[3, 2]*zq[2])/(64*Pi^4) + 
 (mub*gHc[1]*gU[3, 1]*Mb[1]*yub[3, 2]*zq[2])/(64*Pi^4) - 
 (gHb[1]*gU[3, 1]*M[1]*Mb[1]*yub[3, 2]*zq[2])/(64*Pi^4) - 
 (3*au*mub*ydb[1, 2]*zd[1]*zq[2])/(128*Pi^4) - 
 (3*au*mub*ydb[2, 2]*zd[2]*zq[2])/(128*Pi^4) - 
 (3*au*mub*ydb[3, 2]*zd[3]*zq[2])/(128*Pi^4) + 
 (m2H*gHb[1]*gU[1, 1]*yub[1, 3]*zq[3])/(128*Pi^4) - 
 (m2U*gHb[1]*gU[1, 1]*yub[1, 3]*zq[3])/(128*Pi^4) - 
 (mu*mub*gHb[1]*gU[1, 1]*yub[1, 3]*zq[3])/(64*Pi^4) + 
 (mub*gHc[1]*gU[1, 1]*Mb[1]*yub[1, 3]*zq[3])/(64*Pi^4) - 
 (gHb[1]*gU[1, 1]*M[1]*Mb[1]*yub[1, 3]*zq[3])/(64*Pi^4) + 
 (m2H*gHb[1]*gU[2, 1]*yub[2, 3]*zq[3])/(128*Pi^4) - 
 (m2U*gHb[1]*gU[2, 1]*yub[2, 3]*zq[3])/(128*Pi^4) - 
 (mu*mub*gHb[1]*gU[2, 1]*yub[2, 3]*zq[3])/(64*Pi^4) + 
 (mub*gHc[1]*gU[2, 1]*Mb[1]*yub[2, 3]*zq[3])/(64*Pi^4) - 
 (gHb[1]*gU[2, 1]*M[1]*Mb[1]*yub[2, 3]*zq[3])/(64*Pi^4) + 
 (m2H*gHb[1]*gU[3, 1]*yub[3, 3]*zq[3])/(128*Pi^4) - 
 (m2U*gHb[1]*gU[3, 1]*yub[3, 3]*zq[3])/(128*Pi^4) - 
 (mu*mub*gHb[1]*gU[3, 1]*yub[3, 3]*zq[3])/(64*Pi^4) + 
 (mub*gHc[1]*gU[3, 1]*Mb[1]*yub[3, 3]*zq[3])/(64*Pi^4) - 
 (gHb[1]*gU[3, 1]*M[1]*Mb[1]*yub[3, 3]*zq[3])/(64*Pi^4) - 
 (3*au*mub*ydb[1, 3]*zd[1]*zq[3])/(128*Pi^4) - 
 (3*au*mub*ydb[2, 3]*zd[2]*zq[3])/(128*Pi^4) - 
 (3*au*mub*ydb[3, 3]*zd[3]*zq[3])/(128*Pi^4) + 
 (m2H*gH[1]*gUb[1, 1]*yu[1, 1]*zqb[1])/(128*Pi^4) - 
 (m2U*gH[1]*gUb[1, 1]*yu[1, 1]*zqb[1])/(128*Pi^4) - 
 (mu*mub*gH[1]*gUb[1, 1]*yu[1, 1]*zqb[1])/(64*Pi^4) + 
 (mu*gHcb[1]*gUb[1, 1]*M[1]*yu[1, 1]*zqb[1])/(64*Pi^4) - 
 (gH[1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 1]*zqb[1])/(64*Pi^4) + 
 (m2H*gH[1]*gUb[2, 1]*yu[2, 1]*zqb[1])/(128*Pi^4) - 
 (m2U*gH[1]*gUb[2, 1]*yu[2, 1]*zqb[1])/(128*Pi^4) - 
 (mu*mub*gH[1]*gUb[2, 1]*yu[2, 1]*zqb[1])/(64*Pi^4) + 
 (mu*gHcb[1]*gUb[2, 1]*M[1]*yu[2, 1]*zqb[1])/(64*Pi^4) - 
 (gH[1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 1]*zqb[1])/(64*Pi^4) + 
 (m2H*gH[1]*gUb[3, 1]*yu[3, 1]*zqb[1])/(128*Pi^4) - 
 (m2U*gH[1]*gUb[3, 1]*yu[3, 1]*zqb[1])/(128*Pi^4) - 
 (mu*mub*gH[1]*gUb[3, 1]*yu[3, 1]*zqb[1])/(64*Pi^4) + 
 (mu*gHcb[1]*gUb[3, 1]*M[1]*yu[3, 1]*zqb[1])/(64*Pi^4) - 
 (gH[1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 1]*zqb[1])/(64*Pi^4) - 
 (3*au*mu*yd[1, 1]*zdb[1]*zqb[1])/(128*Pi^4) - 
 (3*au*mu*yd[2, 1]*zdb[2]*zqb[1])/(128*Pi^4) - 
 (3*au*mu*yd[3, 1]*zdb[3]*zqb[1])/(128*Pi^4) - 
 (3*au^2*zq[1]*zqb[1])/(64*Pi^4) - (9*m2H*gH[1]*gHb[1]*zq[1]*zqb[1])/
  (2048*Pi^4) + (3*mu*mub*gH[1]*gHb[1]*zq[1]*zqb[1])/(256*Pi^4) - 
 (27*m2H*gH[2]*gHb[2]*zq[1]*zqb[1])/(2048*Pi^4) + 
 (9*mu*mub*gH[2]*gHb[2]*zq[1]*zqb[1])/(256*Pi^4) + 
 (3*mu*mub*gHc[1]*gHcb[1]*zq[1]*zqb[1])/(512*Pi^4) + 
 (9*mu*mub*gHc[2]*gHcb[2]*zq[1]*zqb[1])/(512*Pi^4) - 
 (3*mu*gHb[1]*gHcb[1]*M[1]*zq[1]*zqb[1])/(512*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*M[2]*zq[1]*zqb[1])/(512*Pi^4) - 
 (3*mub*gH[1]*gHc[1]*Mb[1]*zq[1]*zqb[1])/(512*Pi^4) + 
 (3*gH[1]*gHb[1]*M[1]*Mb[1]*zq[1]*zqb[1])/(512*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*Mb[2]*zq[1]*zqb[1])/(512*Pi^4) + 
 (9*gH[2]*gHb[2]*M[2]*Mb[2]*zq[1]*zqb[1])/(512*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 1]*zq[1]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yd[1, 1]*ydb[1, 1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 1]*zq[1]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yd[2, 1]*ydb[2, 1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 1]*zq[1]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yd[3, 1]*ydb[3, 1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yu[1, 1]*yub[1, 1]*zq[1]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yu[1, 1]*yub[1, 1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yu[2, 1]*yub[2, 1]*zq[1]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yu[2, 1]*yub[2, 1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yu[3, 1]*yub[3, 1]*zq[1]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yu[3, 1]*yub[3, 1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 2]*zq[2]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yd[1, 1]*ydb[1, 2]*zq[2]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 2]*zq[2]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yd[2, 1]*ydb[2, 2]*zq[2]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 2]*zq[2]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yd[3, 1]*ydb[3, 2]*zq[2]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yu[1, 1]*yub[1, 2]*zq[2]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yu[1, 1]*yub[1, 2]*zq[2]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yu[2, 1]*yub[2, 2]*zq[2]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yu[2, 1]*yub[2, 2]*zq[2]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yu[3, 1]*yub[3, 2]*zq[2]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yu[3, 1]*yub[3, 2]*zq[2]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 3]*zq[3]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yd[1, 1]*ydb[1, 3]*zq[3]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 3]*zq[3]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yd[2, 1]*ydb[2, 3]*zq[3]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 3]*zq[3]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yd[3, 1]*ydb[3, 3]*zq[3]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yu[1, 1]*yub[1, 3]*zq[3]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yu[1, 1]*yub[1, 3]*zq[3]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yu[2, 1]*yub[2, 3]*zq[3]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yu[2, 1]*yub[2, 3]*zq[3]*zqb[1])/(64*Pi^4) - 
 (9*m2H*yu[3, 1]*yub[3, 3]*zq[3]*zqb[1])/(512*Pi^4) + 
 (3*mu*mub*yu[3, 1]*yub[3, 3]*zq[3]*zqb[1])/(64*Pi^4) + 
 (m2H*gH[1]*gUb[1, 1]*yu[1, 2]*zqb[2])/(128*Pi^4) - 
 (m2U*gH[1]*gUb[1, 1]*yu[1, 2]*zqb[2])/(128*Pi^4) - 
 (mu*mub*gH[1]*gUb[1, 1]*yu[1, 2]*zqb[2])/(64*Pi^4) + 
 (mu*gHcb[1]*gUb[1, 1]*M[1]*yu[1, 2]*zqb[2])/(64*Pi^4) - 
 (gH[1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 2]*zqb[2])/(64*Pi^4) + 
 (m2H*gH[1]*gUb[2, 1]*yu[2, 2]*zqb[2])/(128*Pi^4) - 
 (m2U*gH[1]*gUb[2, 1]*yu[2, 2]*zqb[2])/(128*Pi^4) - 
 (mu*mub*gH[1]*gUb[2, 1]*yu[2, 2]*zqb[2])/(64*Pi^4) + 
 (mu*gHcb[1]*gUb[2, 1]*M[1]*yu[2, 2]*zqb[2])/(64*Pi^4) - 
 (gH[1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 2]*zqb[2])/(64*Pi^4) + 
 (m2H*gH[1]*gUb[3, 1]*yu[3, 2]*zqb[2])/(128*Pi^4) - 
 (m2U*gH[1]*gUb[3, 1]*yu[3, 2]*zqb[2])/(128*Pi^4) - 
 (mu*mub*gH[1]*gUb[3, 1]*yu[3, 2]*zqb[2])/(64*Pi^4) + 
 (mu*gHcb[1]*gUb[3, 1]*M[1]*yu[3, 2]*zqb[2])/(64*Pi^4) - 
 (gH[1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 2]*zqb[2])/(64*Pi^4) - 
 (3*au*mu*yd[1, 2]*zdb[1]*zqb[2])/(128*Pi^4) - 
 (3*au*mu*yd[2, 2]*zdb[2]*zqb[2])/(128*Pi^4) - 
 (3*au*mu*yd[3, 2]*zdb[3]*zqb[2])/(128*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 1]*zq[1]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yd[1, 2]*ydb[1, 1]*zq[1]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 1]*zq[1]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yd[2, 2]*ydb[2, 1]*zq[1]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 1]*zq[1]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yd[3, 2]*ydb[3, 1]*zq[1]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yu[1, 2]*yub[1, 1]*zq[1]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yu[1, 2]*yub[1, 1]*zq[1]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yu[2, 2]*yub[2, 1]*zq[1]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yu[2, 2]*yub[2, 1]*zq[1]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yu[3, 2]*yub[3, 1]*zq[1]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yu[3, 2]*yub[3, 1]*zq[1]*zqb[2])/(64*Pi^4) - 
 (3*au^2*zq[2]*zqb[2])/(64*Pi^4) - (9*m2H*gH[1]*gHb[1]*zq[2]*zqb[2])/
  (2048*Pi^4) + (3*mu*mub*gH[1]*gHb[1]*zq[2]*zqb[2])/(256*Pi^4) - 
 (27*m2H*gH[2]*gHb[2]*zq[2]*zqb[2])/(2048*Pi^4) + 
 (9*mu*mub*gH[2]*gHb[2]*zq[2]*zqb[2])/(256*Pi^4) + 
 (3*mu*mub*gHc[1]*gHcb[1]*zq[2]*zqb[2])/(512*Pi^4) + 
 (9*mu*mub*gHc[2]*gHcb[2]*zq[2]*zqb[2])/(512*Pi^4) - 
 (3*mu*gHb[1]*gHcb[1]*M[1]*zq[2]*zqb[2])/(512*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*M[2]*zq[2]*zqb[2])/(512*Pi^4) - 
 (3*mub*gH[1]*gHc[1]*Mb[1]*zq[2]*zqb[2])/(512*Pi^4) + 
 (3*gH[1]*gHb[1]*M[1]*Mb[1]*zq[2]*zqb[2])/(512*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*Mb[2]*zq[2]*zqb[2])/(512*Pi^4) + 
 (9*gH[2]*gHb[2]*M[2]*Mb[2]*zq[2]*zqb[2])/(512*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 2]*zq[2]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yd[1, 2]*ydb[1, 2]*zq[2]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 2]*zq[2]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yd[2, 2]*ydb[2, 2]*zq[2]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 2]*zq[2]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yd[3, 2]*ydb[3, 2]*zq[2]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yu[1, 2]*yub[1, 2]*zq[2]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yu[1, 2]*yub[1, 2]*zq[2]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yu[2, 2]*yub[2, 2]*zq[2]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yu[2, 2]*yub[2, 2]*zq[2]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yu[3, 2]*yub[3, 2]*zq[2]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yu[3, 2]*yub[3, 2]*zq[2]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 3]*zq[3]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yd[1, 2]*ydb[1, 3]*zq[3]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 3]*zq[3]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yd[2, 2]*ydb[2, 3]*zq[3]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 3]*zq[3]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yd[3, 2]*ydb[3, 3]*zq[3]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yu[1, 2]*yub[1, 3]*zq[3]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yu[1, 2]*yub[1, 3]*zq[3]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yu[2, 2]*yub[2, 3]*zq[3]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yu[2, 2]*yub[2, 3]*zq[3]*zqb[2])/(64*Pi^4) - 
 (9*m2H*yu[3, 2]*yub[3, 3]*zq[3]*zqb[2])/(512*Pi^4) + 
 (3*mu*mub*yu[3, 2]*yub[3, 3]*zq[3]*zqb[2])/(64*Pi^4) + 
 (m2H*gH[1]*gUb[1, 1]*yu[1, 3]*zqb[3])/(128*Pi^4) - 
 (m2U*gH[1]*gUb[1, 1]*yu[1, 3]*zqb[3])/(128*Pi^4) - 
 (mu*mub*gH[1]*gUb[1, 1]*yu[1, 3]*zqb[3])/(64*Pi^4) + 
 (mu*gHcb[1]*gUb[1, 1]*M[1]*yu[1, 3]*zqb[3])/(64*Pi^4) - 
 (gH[1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 3]*zqb[3])/(64*Pi^4) + 
 (m2H*gH[1]*gUb[2, 1]*yu[2, 3]*zqb[3])/(128*Pi^4) - 
 (m2U*gH[1]*gUb[2, 1]*yu[2, 3]*zqb[3])/(128*Pi^4) - 
 (mu*mub*gH[1]*gUb[2, 1]*yu[2, 3]*zqb[3])/(64*Pi^4) + 
 (mu*gHcb[1]*gUb[2, 1]*M[1]*yu[2, 3]*zqb[3])/(64*Pi^4) - 
 (gH[1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 3]*zqb[3])/(64*Pi^4) + 
 (m2H*gH[1]*gUb[3, 1]*yu[3, 3]*zqb[3])/(128*Pi^4) - 
 (m2U*gH[1]*gUb[3, 1]*yu[3, 3]*zqb[3])/(128*Pi^4) - 
 (mu*mub*gH[1]*gUb[3, 1]*yu[3, 3]*zqb[3])/(64*Pi^4) + 
 (mu*gHcb[1]*gUb[3, 1]*M[1]*yu[3, 3]*zqb[3])/(64*Pi^4) - 
 (gH[1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 3]*zqb[3])/(64*Pi^4) - 
 (3*au*mu*yd[1, 3]*zdb[1]*zqb[3])/(128*Pi^4) - 
 (3*au*mu*yd[2, 3]*zdb[2]*zqb[3])/(128*Pi^4) - 
 (3*au*mu*yd[3, 3]*zdb[3]*zqb[3])/(128*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 1]*zq[1]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yd[1, 3]*ydb[1, 1]*zq[1]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 1]*zq[1]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yd[2, 3]*ydb[2, 1]*zq[1]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 1]*zq[1]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yd[3, 3]*ydb[3, 1]*zq[1]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yu[1, 3]*yub[1, 1]*zq[1]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yu[1, 3]*yub[1, 1]*zq[1]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yu[2, 3]*yub[2, 1]*zq[1]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yu[2, 3]*yub[2, 1]*zq[1]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yu[3, 3]*yub[3, 1]*zq[1]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yu[3, 3]*yub[3, 1]*zq[1]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 2]*zq[2]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yd[1, 3]*ydb[1, 2]*zq[2]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 2]*zq[2]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yd[2, 3]*ydb[2, 2]*zq[2]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 2]*zq[2]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yd[3, 3]*ydb[3, 2]*zq[2]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yu[1, 3]*yub[1, 2]*zq[2]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yu[1, 3]*yub[1, 2]*zq[2]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yu[2, 3]*yub[2, 2]*zq[2]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yu[2, 3]*yub[2, 2]*zq[2]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yu[3, 3]*yub[3, 2]*zq[2]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yu[3, 3]*yub[3, 2]*zq[2]*zqb[3])/(64*Pi^4) - 
 (3*au^2*zq[3]*zqb[3])/(64*Pi^4) - (9*m2H*gH[1]*gHb[1]*zq[3]*zqb[3])/
  (2048*Pi^4) + (3*mu*mub*gH[1]*gHb[1]*zq[3]*zqb[3])/(256*Pi^4) - 
 (27*m2H*gH[2]*gHb[2]*zq[3]*zqb[3])/(2048*Pi^4) + 
 (9*mu*mub*gH[2]*gHb[2]*zq[3]*zqb[3])/(256*Pi^4) + 
 (3*mu*mub*gHc[1]*gHcb[1]*zq[3]*zqb[3])/(512*Pi^4) + 
 (9*mu*mub*gHc[2]*gHcb[2]*zq[3]*zqb[3])/(512*Pi^4) - 
 (3*mu*gHb[1]*gHcb[1]*M[1]*zq[3]*zqb[3])/(512*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*M[2]*zq[3]*zqb[3])/(512*Pi^4) - 
 (3*mub*gH[1]*gHc[1]*Mb[1]*zq[3]*zqb[3])/(512*Pi^4) + 
 (3*gH[1]*gHb[1]*M[1]*Mb[1]*zq[3]*zqb[3])/(512*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*Mb[2]*zq[3]*zqb[3])/(512*Pi^4) + 
 (9*gH[2]*gHb[2]*M[2]*Mb[2]*zq[3]*zqb[3])/(512*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 3]*zq[3]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yd[1, 3]*ydb[1, 3]*zq[3]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 3]*zq[3]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yd[2, 3]*ydb[2, 3]*zq[3]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 3]*zq[3]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yd[3, 3]*ydb[3, 3]*zq[3]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yu[1, 3]*yub[1, 3]*zq[3]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yu[1, 3]*yub[1, 3]*zq[3]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yu[2, 3]*yub[2, 3]*zq[3]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yu[2, 3]*yub[2, 3]*zq[3]*zqb[3])/(64*Pi^4) - 
 (9*m2H*yu[3, 3]*yub[3, 3]*zq[3]*zqb[3])/(512*Pi^4) + 
 (3*mu*mub*yu[3, 3]*yub[3, 3]*zq[3]*zqb[3])/(64*Pi^4) - 
 (m2H*gHb[1]*gQ[1, 1]*yub[1, 1]*zu[1])/(512*Pi^4) + 
 (m2Q*gHb[1]*gQ[1, 1]*yub[1, 1]*zu[1])/(512*Pi^4) + 
 (mu*mub*gHb[1]*gQ[1, 1]*yub[1, 1]*zu[1])/(256*Pi^4) + 
 (9*m2H*gHb[2]*gQ[1, 2]*yub[1, 1]*zu[1])/(512*Pi^4) - 
 (9*m2Q*gHb[2]*gQ[1, 2]*yub[1, 1]*zu[1])/(512*Pi^4) - 
 (9*mu*mub*gHb[2]*gQ[1, 2]*yub[1, 1]*zu[1])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[1, 1]*Mb[1]*yub[1, 1]*zu[1])/(256*Pi^4) + 
 (gHb[1]*gQ[1, 1]*M[1]*Mb[1]*yub[1, 1]*zu[1])/(256*Pi^4) + 
 (9*mub*gHc[2]*gQ[1, 2]*Mb[2]*yub[1, 1]*zu[1])/(256*Pi^4) - 
 (9*gHb[2]*gQ[1, 2]*M[2]*Mb[2]*yub[1, 1]*zu[1])/(256*Pi^4) - 
 (m2H*gHb[1]*gQ[2, 1]*yub[1, 2]*zu[1])/(512*Pi^4) + 
 (m2Q*gHb[1]*gQ[2, 1]*yub[1, 2]*zu[1])/(512*Pi^4) + 
 (mu*mub*gHb[1]*gQ[2, 1]*yub[1, 2]*zu[1])/(256*Pi^4) + 
 (9*m2H*gHb[2]*gQ[2, 2]*yub[1, 2]*zu[1])/(512*Pi^4) - 
 (9*m2Q*gHb[2]*gQ[2, 2]*yub[1, 2]*zu[1])/(512*Pi^4) - 
 (9*mu*mub*gHb[2]*gQ[2, 2]*yub[1, 2]*zu[1])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[2, 1]*Mb[1]*yub[1, 2]*zu[1])/(256*Pi^4) + 
 (gHb[1]*gQ[2, 1]*M[1]*Mb[1]*yub[1, 2]*zu[1])/(256*Pi^4) + 
 (9*mub*gHc[2]*gQ[2, 2]*Mb[2]*yub[1, 2]*zu[1])/(256*Pi^4) - 
 (9*gHb[2]*gQ[2, 2]*M[2]*Mb[2]*yub[1, 2]*zu[1])/(256*Pi^4) - 
 (m2H*gHb[1]*gQ[3, 1]*yub[1, 3]*zu[1])/(512*Pi^4) + 
 (m2Q*gHb[1]*gQ[3, 1]*yub[1, 3]*zu[1])/(512*Pi^4) + 
 (mu*mub*gHb[1]*gQ[3, 1]*yub[1, 3]*zu[1])/(256*Pi^4) + 
 (9*m2H*gHb[2]*gQ[3, 2]*yub[1, 3]*zu[1])/(512*Pi^4) - 
 (9*m2Q*gHb[2]*gQ[3, 2]*yub[1, 3]*zu[1])/(512*Pi^4) - 
 (9*mu*mub*gHb[2]*gQ[3, 2]*yub[1, 3]*zu[1])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[3, 1]*Mb[1]*yub[1, 3]*zu[1])/(256*Pi^4) + 
 (gHb[1]*gQ[3, 1]*M[1]*Mb[1]*yub[1, 3]*zu[1])/(256*Pi^4) + 
 (9*mub*gHc[2]*gQ[3, 2]*Mb[2]*yub[1, 3]*zu[1])/(256*Pi^4) - 
 (9*gHb[2]*gQ[3, 2]*M[2]*Mb[2]*yub[1, 3]*zu[1])/(256*Pi^4) - 
 (m2H*gHb[1]*gQ[1, 1]*yub[2, 1]*zu[2])/(512*Pi^4) + 
 (m2Q*gHb[1]*gQ[1, 1]*yub[2, 1]*zu[2])/(512*Pi^4) + 
 (mu*mub*gHb[1]*gQ[1, 1]*yub[2, 1]*zu[2])/(256*Pi^4) + 
 (9*m2H*gHb[2]*gQ[1, 2]*yub[2, 1]*zu[2])/(512*Pi^4) - 
 (9*m2Q*gHb[2]*gQ[1, 2]*yub[2, 1]*zu[2])/(512*Pi^4) - 
 (9*mu*mub*gHb[2]*gQ[1, 2]*yub[2, 1]*zu[2])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[1, 1]*Mb[1]*yub[2, 1]*zu[2])/(256*Pi^4) + 
 (gHb[1]*gQ[1, 1]*M[1]*Mb[1]*yub[2, 1]*zu[2])/(256*Pi^4) + 
 (9*mub*gHc[2]*gQ[1, 2]*Mb[2]*yub[2, 1]*zu[2])/(256*Pi^4) - 
 (9*gHb[2]*gQ[1, 2]*M[2]*Mb[2]*yub[2, 1]*zu[2])/(256*Pi^4) - 
 (m2H*gHb[1]*gQ[2, 1]*yub[2, 2]*zu[2])/(512*Pi^4) + 
 (m2Q*gHb[1]*gQ[2, 1]*yub[2, 2]*zu[2])/(512*Pi^4) + 
 (mu*mub*gHb[1]*gQ[2, 1]*yub[2, 2]*zu[2])/(256*Pi^4) + 
 (9*m2H*gHb[2]*gQ[2, 2]*yub[2, 2]*zu[2])/(512*Pi^4) - 
 (9*m2Q*gHb[2]*gQ[2, 2]*yub[2, 2]*zu[2])/(512*Pi^4) - 
 (9*mu*mub*gHb[2]*gQ[2, 2]*yub[2, 2]*zu[2])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[2, 1]*Mb[1]*yub[2, 2]*zu[2])/(256*Pi^4) + 
 (gHb[1]*gQ[2, 1]*M[1]*Mb[1]*yub[2, 2]*zu[2])/(256*Pi^4) + 
 (9*mub*gHc[2]*gQ[2, 2]*Mb[2]*yub[2, 2]*zu[2])/(256*Pi^4) - 
 (9*gHb[2]*gQ[2, 2]*M[2]*Mb[2]*yub[2, 2]*zu[2])/(256*Pi^4) - 
 (m2H*gHb[1]*gQ[3, 1]*yub[2, 3]*zu[2])/(512*Pi^4) + 
 (m2Q*gHb[1]*gQ[3, 1]*yub[2, 3]*zu[2])/(512*Pi^4) + 
 (mu*mub*gHb[1]*gQ[3, 1]*yub[2, 3]*zu[2])/(256*Pi^4) + 
 (9*m2H*gHb[2]*gQ[3, 2]*yub[2, 3]*zu[2])/(512*Pi^4) - 
 (9*m2Q*gHb[2]*gQ[3, 2]*yub[2, 3]*zu[2])/(512*Pi^4) - 
 (9*mu*mub*gHb[2]*gQ[3, 2]*yub[2, 3]*zu[2])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[3, 1]*Mb[1]*yub[2, 3]*zu[2])/(256*Pi^4) + 
 (gHb[1]*gQ[3, 1]*M[1]*Mb[1]*yub[2, 3]*zu[2])/(256*Pi^4) + 
 (9*mub*gHc[2]*gQ[3, 2]*Mb[2]*yub[2, 3]*zu[2])/(256*Pi^4) - 
 (9*gHb[2]*gQ[3, 2]*M[2]*Mb[2]*yub[2, 3]*zu[2])/(256*Pi^4) - 
 (m2H*gHb[1]*gQ[1, 1]*yub[3, 1]*zu[3])/(512*Pi^4) + 
 (m2Q*gHb[1]*gQ[1, 1]*yub[3, 1]*zu[3])/(512*Pi^4) + 
 (mu*mub*gHb[1]*gQ[1, 1]*yub[3, 1]*zu[3])/(256*Pi^4) + 
 (9*m2H*gHb[2]*gQ[1, 2]*yub[3, 1]*zu[3])/(512*Pi^4) - 
 (9*m2Q*gHb[2]*gQ[1, 2]*yub[3, 1]*zu[3])/(512*Pi^4) - 
 (9*mu*mub*gHb[2]*gQ[1, 2]*yub[3, 1]*zu[3])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[1, 1]*Mb[1]*yub[3, 1]*zu[3])/(256*Pi^4) + 
 (gHb[1]*gQ[1, 1]*M[1]*Mb[1]*yub[3, 1]*zu[3])/(256*Pi^4) + 
 (9*mub*gHc[2]*gQ[1, 2]*Mb[2]*yub[3, 1]*zu[3])/(256*Pi^4) - 
 (9*gHb[2]*gQ[1, 2]*M[2]*Mb[2]*yub[3, 1]*zu[3])/(256*Pi^4) - 
 (m2H*gHb[1]*gQ[2, 1]*yub[3, 2]*zu[3])/(512*Pi^4) + 
 (m2Q*gHb[1]*gQ[2, 1]*yub[3, 2]*zu[3])/(512*Pi^4) + 
 (mu*mub*gHb[1]*gQ[2, 1]*yub[3, 2]*zu[3])/(256*Pi^4) + 
 (9*m2H*gHb[2]*gQ[2, 2]*yub[3, 2]*zu[3])/(512*Pi^4) - 
 (9*m2Q*gHb[2]*gQ[2, 2]*yub[3, 2]*zu[3])/(512*Pi^4) - 
 (9*mu*mub*gHb[2]*gQ[2, 2]*yub[3, 2]*zu[3])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[2, 1]*Mb[1]*yub[3, 2]*zu[3])/(256*Pi^4) + 
 (gHb[1]*gQ[2, 1]*M[1]*Mb[1]*yub[3, 2]*zu[3])/(256*Pi^4) + 
 (9*mub*gHc[2]*gQ[2, 2]*Mb[2]*yub[3, 2]*zu[3])/(256*Pi^4) - 
 (9*gHb[2]*gQ[2, 2]*M[2]*Mb[2]*yub[3, 2]*zu[3])/(256*Pi^4) - 
 (m2H*gHb[1]*gQ[3, 1]*yub[3, 3]*zu[3])/(512*Pi^4) + 
 (m2Q*gHb[1]*gQ[3, 1]*yub[3, 3]*zu[3])/(512*Pi^4) + 
 (mu*mub*gHb[1]*gQ[3, 1]*yub[3, 3]*zu[3])/(256*Pi^4) + 
 (9*m2H*gHb[2]*gQ[3, 2]*yub[3, 3]*zu[3])/(512*Pi^4) - 
 (9*m2Q*gHb[2]*gQ[3, 2]*yub[3, 3]*zu[3])/(512*Pi^4) - 
 (9*mu*mub*gHb[2]*gQ[3, 2]*yub[3, 3]*zu[3])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[3, 1]*Mb[1]*yub[3, 3]*zu[3])/(256*Pi^4) + 
 (gHb[1]*gQ[3, 1]*M[1]*Mb[1]*yub[3, 3]*zu[3])/(256*Pi^4) + 
 (9*mub*gHc[2]*gQ[3, 2]*Mb[2]*yub[3, 3]*zu[3])/(256*Pi^4) - 
 (9*gHb[2]*gQ[3, 2]*M[2]*Mb[2]*yub[3, 3]*zu[3])/(256*Pi^4) - 
 (m2H*gH[1]*gQb[1, 1]*yu[1, 1]*zub[1])/(512*Pi^4) + 
 (m2Q*gH[1]*gQb[1, 1]*yu[1, 1]*zub[1])/(512*Pi^4) + 
 (mu*mub*gH[1]*gQb[1, 1]*yu[1, 1]*zub[1])/(256*Pi^4) + 
 (9*m2H*gH[2]*gQb[1, 2]*yu[1, 1]*zub[1])/(512*Pi^4) - 
 (9*m2Q*gH[2]*gQb[1, 2]*yu[1, 1]*zub[1])/(512*Pi^4) - 
 (9*mu*mub*gH[2]*gQb[1, 2]*yu[1, 1]*zub[1])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[1, 1]*M[1]*yu[1, 1]*zub[1])/(256*Pi^4) + 
 (9*mu*gHcb[2]*gQb[1, 2]*M[2]*yu[1, 1]*zub[1])/(256*Pi^4) + 
 (gH[1]*gQb[1, 1]*M[1]*Mb[1]*yu[1, 1]*zub[1])/(256*Pi^4) - 
 (9*gH[2]*gQb[1, 2]*M[2]*Mb[2]*yu[1, 1]*zub[1])/(256*Pi^4) - 
 (m2H*gH[1]*gQb[2, 1]*yu[1, 2]*zub[1])/(512*Pi^4) + 
 (m2Q*gH[1]*gQb[2, 1]*yu[1, 2]*zub[1])/(512*Pi^4) + 
 (mu*mub*gH[1]*gQb[2, 1]*yu[1, 2]*zub[1])/(256*Pi^4) + 
 (9*m2H*gH[2]*gQb[2, 2]*yu[1, 2]*zub[1])/(512*Pi^4) - 
 (9*m2Q*gH[2]*gQb[2, 2]*yu[1, 2]*zub[1])/(512*Pi^4) - 
 (9*mu*mub*gH[2]*gQb[2, 2]*yu[1, 2]*zub[1])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[2, 1]*M[1]*yu[1, 2]*zub[1])/(256*Pi^4) + 
 (9*mu*gHcb[2]*gQb[2, 2]*M[2]*yu[1, 2]*zub[1])/(256*Pi^4) + 
 (gH[1]*gQb[2, 1]*M[1]*Mb[1]*yu[1, 2]*zub[1])/(256*Pi^4) - 
 (9*gH[2]*gQb[2, 2]*M[2]*Mb[2]*yu[1, 2]*zub[1])/(256*Pi^4) - 
 (m2H*gH[1]*gQb[3, 1]*yu[1, 3]*zub[1])/(512*Pi^4) + 
 (m2Q*gH[1]*gQb[3, 1]*yu[1, 3]*zub[1])/(512*Pi^4) + 
 (mu*mub*gH[1]*gQb[3, 1]*yu[1, 3]*zub[1])/(256*Pi^4) + 
 (9*m2H*gH[2]*gQb[3, 2]*yu[1, 3]*zub[1])/(512*Pi^4) - 
 (9*m2Q*gH[2]*gQb[3, 2]*yu[1, 3]*zub[1])/(512*Pi^4) - 
 (9*mu*mub*gH[2]*gQb[3, 2]*yu[1, 3]*zub[1])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[3, 1]*M[1]*yu[1, 3]*zub[1])/(256*Pi^4) + 
 (9*mu*gHcb[2]*gQb[3, 2]*M[2]*yu[1, 3]*zub[1])/(256*Pi^4) + 
 (gH[1]*gQb[3, 1]*M[1]*Mb[1]*yu[1, 3]*zub[1])/(256*Pi^4) - 
 (9*gH[2]*gQb[3, 2]*M[2]*Mb[2]*yu[1, 3]*zub[1])/(256*Pi^4) - 
 (3*au^2*zu[1]*zub[1])/(128*Pi^4) - (9*m2H*gH[1]*gHb[1]*zu[1]*zub[1])/
  (2048*Pi^4) + (3*mu*mub*gH[1]*gHb[1]*zu[1]*zub[1])/(256*Pi^4) - 
 (27*m2H*gH[2]*gHb[2]*zu[1]*zub[1])/(2048*Pi^4) + 
 (9*mu*mub*gH[2]*gHb[2]*zu[1]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*gHc[1]*gHcb[1]*zu[1]*zub[1])/(512*Pi^4) + 
 (9*mu*mub*gHc[2]*gHcb[2]*zu[1]*zub[1])/(512*Pi^4) - 
 (3*mu*gHb[1]*gHcb[1]*M[1]*zu[1]*zub[1])/(512*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*M[2]*zu[1]*zub[1])/(512*Pi^4) - 
 (3*mub*gH[1]*gHc[1]*Mb[1]*zu[1]*zub[1])/(512*Pi^4) + 
 (3*gH[1]*gHb[1]*M[1]*Mb[1]*zu[1]*zub[1])/(512*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*Mb[2]*zu[1]*zub[1])/(512*Pi^4) + 
 (9*gH[2]*gHb[2]*M[2]*Mb[2]*zu[1]*zub[1])/(512*Pi^4) - 
 (9*m2H*yu[1, 1]*yub[1, 1]*zu[1]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*yu[1, 1]*yub[1, 1]*zu[1]*zub[1])/(32*Pi^4) - 
 (9*m2H*yu[1, 2]*yub[1, 2]*zu[1]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*yu[1, 2]*yub[1, 2]*zu[1]*zub[1])/(32*Pi^4) - 
 (9*m2H*yu[1, 3]*yub[1, 3]*zu[1]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*yu[1, 3]*yub[1, 3]*zu[1]*zub[1])/(32*Pi^4) - 
 (9*m2H*yu[1, 1]*yub[2, 1]*zu[2]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*yu[1, 1]*yub[2, 1]*zu[2]*zub[1])/(32*Pi^4) - 
 (9*m2H*yu[1, 2]*yub[2, 2]*zu[2]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*yu[1, 2]*yub[2, 2]*zu[2]*zub[1])/(32*Pi^4) - 
 (9*m2H*yu[1, 3]*yub[2, 3]*zu[2]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*yu[1, 3]*yub[2, 3]*zu[2]*zub[1])/(32*Pi^4) - 
 (9*m2H*yu[1, 1]*yub[3, 1]*zu[3]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*yu[1, 1]*yub[3, 1]*zu[3]*zub[1])/(32*Pi^4) - 
 (9*m2H*yu[1, 2]*yub[3, 2]*zu[3]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*yu[1, 2]*yub[3, 2]*zu[3]*zub[1])/(32*Pi^4) - 
 (9*m2H*yu[1, 3]*yub[3, 3]*zu[3]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*yu[1, 3]*yub[3, 3]*zu[3]*zub[1])/(32*Pi^4) - 
 (m2H*gH[1]*gQb[1, 1]*yu[2, 1]*zub[2])/(512*Pi^4) + 
 (m2Q*gH[1]*gQb[1, 1]*yu[2, 1]*zub[2])/(512*Pi^4) + 
 (mu*mub*gH[1]*gQb[1, 1]*yu[2, 1]*zub[2])/(256*Pi^4) + 
 (9*m2H*gH[2]*gQb[1, 2]*yu[2, 1]*zub[2])/(512*Pi^4) - 
 (9*m2Q*gH[2]*gQb[1, 2]*yu[2, 1]*zub[2])/(512*Pi^4) - 
 (9*mu*mub*gH[2]*gQb[1, 2]*yu[2, 1]*zub[2])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[1, 1]*M[1]*yu[2, 1]*zub[2])/(256*Pi^4) + 
 (9*mu*gHcb[2]*gQb[1, 2]*M[2]*yu[2, 1]*zub[2])/(256*Pi^4) + 
 (gH[1]*gQb[1, 1]*M[1]*Mb[1]*yu[2, 1]*zub[2])/(256*Pi^4) - 
 (9*gH[2]*gQb[1, 2]*M[2]*Mb[2]*yu[2, 1]*zub[2])/(256*Pi^4) - 
 (m2H*gH[1]*gQb[2, 1]*yu[2, 2]*zub[2])/(512*Pi^4) + 
 (m2Q*gH[1]*gQb[2, 1]*yu[2, 2]*zub[2])/(512*Pi^4) + 
 (mu*mub*gH[1]*gQb[2, 1]*yu[2, 2]*zub[2])/(256*Pi^4) + 
 (9*m2H*gH[2]*gQb[2, 2]*yu[2, 2]*zub[2])/(512*Pi^4) - 
 (9*m2Q*gH[2]*gQb[2, 2]*yu[2, 2]*zub[2])/(512*Pi^4) - 
 (9*mu*mub*gH[2]*gQb[2, 2]*yu[2, 2]*zub[2])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[2, 1]*M[1]*yu[2, 2]*zub[2])/(256*Pi^4) + 
 (9*mu*gHcb[2]*gQb[2, 2]*M[2]*yu[2, 2]*zub[2])/(256*Pi^4) + 
 (gH[1]*gQb[2, 1]*M[1]*Mb[1]*yu[2, 2]*zub[2])/(256*Pi^4) - 
 (9*gH[2]*gQb[2, 2]*M[2]*Mb[2]*yu[2, 2]*zub[2])/(256*Pi^4) - 
 (m2H*gH[1]*gQb[3, 1]*yu[2, 3]*zub[2])/(512*Pi^4) + 
 (m2Q*gH[1]*gQb[3, 1]*yu[2, 3]*zub[2])/(512*Pi^4) + 
 (mu*mub*gH[1]*gQb[3, 1]*yu[2, 3]*zub[2])/(256*Pi^4) + 
 (9*m2H*gH[2]*gQb[3, 2]*yu[2, 3]*zub[2])/(512*Pi^4) - 
 (9*m2Q*gH[2]*gQb[3, 2]*yu[2, 3]*zub[2])/(512*Pi^4) - 
 (9*mu*mub*gH[2]*gQb[3, 2]*yu[2, 3]*zub[2])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[3, 1]*M[1]*yu[2, 3]*zub[2])/(256*Pi^4) + 
 (9*mu*gHcb[2]*gQb[3, 2]*M[2]*yu[2, 3]*zub[2])/(256*Pi^4) + 
 (gH[1]*gQb[3, 1]*M[1]*Mb[1]*yu[2, 3]*zub[2])/(256*Pi^4) - 
 (9*gH[2]*gQb[3, 2]*M[2]*Mb[2]*yu[2, 3]*zub[2])/(256*Pi^4) - 
 (9*m2H*yu[2, 1]*yub[1, 1]*zu[1]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*yu[2, 1]*yub[1, 1]*zu[1]*zub[2])/(32*Pi^4) - 
 (9*m2H*yu[2, 2]*yub[1, 2]*zu[1]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*yu[2, 2]*yub[1, 2]*zu[1]*zub[2])/(32*Pi^4) - 
 (9*m2H*yu[2, 3]*yub[1, 3]*zu[1]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*yu[2, 3]*yub[1, 3]*zu[1]*zub[2])/(32*Pi^4) - 
 (3*au^2*zu[2]*zub[2])/(128*Pi^4) - (9*m2H*gH[1]*gHb[1]*zu[2]*zub[2])/
  (2048*Pi^4) + (3*mu*mub*gH[1]*gHb[1]*zu[2]*zub[2])/(256*Pi^4) - 
 (27*m2H*gH[2]*gHb[2]*zu[2]*zub[2])/(2048*Pi^4) + 
 (9*mu*mub*gH[2]*gHb[2]*zu[2]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*gHc[1]*gHcb[1]*zu[2]*zub[2])/(512*Pi^4) + 
 (9*mu*mub*gHc[2]*gHcb[2]*zu[2]*zub[2])/(512*Pi^4) - 
 (3*mu*gHb[1]*gHcb[1]*M[1]*zu[2]*zub[2])/(512*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*M[2]*zu[2]*zub[2])/(512*Pi^4) - 
 (3*mub*gH[1]*gHc[1]*Mb[1]*zu[2]*zub[2])/(512*Pi^4) + 
 (3*gH[1]*gHb[1]*M[1]*Mb[1]*zu[2]*zub[2])/(512*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*Mb[2]*zu[2]*zub[2])/(512*Pi^4) + 
 (9*gH[2]*gHb[2]*M[2]*Mb[2]*zu[2]*zub[2])/(512*Pi^4) - 
 (9*m2H*yu[2, 1]*yub[2, 1]*zu[2]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*yu[2, 1]*yub[2, 1]*zu[2]*zub[2])/(32*Pi^4) - 
 (9*m2H*yu[2, 2]*yub[2, 2]*zu[2]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*yu[2, 2]*yub[2, 2]*zu[2]*zub[2])/(32*Pi^4) - 
 (9*m2H*yu[2, 3]*yub[2, 3]*zu[2]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*yu[2, 3]*yub[2, 3]*zu[2]*zub[2])/(32*Pi^4) - 
 (9*m2H*yu[2, 1]*yub[3, 1]*zu[3]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*yu[2, 1]*yub[3, 1]*zu[3]*zub[2])/(32*Pi^4) - 
 (9*m2H*yu[2, 2]*yub[3, 2]*zu[3]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*yu[2, 2]*yub[3, 2]*zu[3]*zub[2])/(32*Pi^4) - 
 (9*m2H*yu[2, 3]*yub[3, 3]*zu[3]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*yu[2, 3]*yub[3, 3]*zu[3]*zub[2])/(32*Pi^4) - 
 (m2H*gH[1]*gQb[1, 1]*yu[3, 1]*zub[3])/(512*Pi^4) + 
 (m2Q*gH[1]*gQb[1, 1]*yu[3, 1]*zub[3])/(512*Pi^4) + 
 (mu*mub*gH[1]*gQb[1, 1]*yu[3, 1]*zub[3])/(256*Pi^4) + 
 (9*m2H*gH[2]*gQb[1, 2]*yu[3, 1]*zub[3])/(512*Pi^4) - 
 (9*m2Q*gH[2]*gQb[1, 2]*yu[3, 1]*zub[3])/(512*Pi^4) - 
 (9*mu*mub*gH[2]*gQb[1, 2]*yu[3, 1]*zub[3])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[1, 1]*M[1]*yu[3, 1]*zub[3])/(256*Pi^4) + 
 (9*mu*gHcb[2]*gQb[1, 2]*M[2]*yu[3, 1]*zub[3])/(256*Pi^4) + 
 (gH[1]*gQb[1, 1]*M[1]*Mb[1]*yu[3, 1]*zub[3])/(256*Pi^4) - 
 (9*gH[2]*gQb[1, 2]*M[2]*Mb[2]*yu[3, 1]*zub[3])/(256*Pi^4) - 
 (m2H*gH[1]*gQb[2, 1]*yu[3, 2]*zub[3])/(512*Pi^4) + 
 (m2Q*gH[1]*gQb[2, 1]*yu[3, 2]*zub[3])/(512*Pi^4) + 
 (mu*mub*gH[1]*gQb[2, 1]*yu[3, 2]*zub[3])/(256*Pi^4) + 
 (9*m2H*gH[2]*gQb[2, 2]*yu[3, 2]*zub[3])/(512*Pi^4) - 
 (9*m2Q*gH[2]*gQb[2, 2]*yu[3, 2]*zub[3])/(512*Pi^4) - 
 (9*mu*mub*gH[2]*gQb[2, 2]*yu[3, 2]*zub[3])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[2, 1]*M[1]*yu[3, 2]*zub[3])/(256*Pi^4) + 
 (9*mu*gHcb[2]*gQb[2, 2]*M[2]*yu[3, 2]*zub[3])/(256*Pi^4) + 
 (gH[1]*gQb[2, 1]*M[1]*Mb[1]*yu[3, 2]*zub[3])/(256*Pi^4) - 
 (9*gH[2]*gQb[2, 2]*M[2]*Mb[2]*yu[3, 2]*zub[3])/(256*Pi^4) - 
 (m2H*gH[1]*gQb[3, 1]*yu[3, 3]*zub[3])/(512*Pi^4) + 
 (m2Q*gH[1]*gQb[3, 1]*yu[3, 3]*zub[3])/(512*Pi^4) + 
 (mu*mub*gH[1]*gQb[3, 1]*yu[3, 3]*zub[3])/(256*Pi^4) + 
 (9*m2H*gH[2]*gQb[3, 2]*yu[3, 3]*zub[3])/(512*Pi^4) - 
 (9*m2Q*gH[2]*gQb[3, 2]*yu[3, 3]*zub[3])/(512*Pi^4) - 
 (9*mu*mub*gH[2]*gQb[3, 2]*yu[3, 3]*zub[3])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[3, 1]*M[1]*yu[3, 3]*zub[3])/(256*Pi^4) + 
 (9*mu*gHcb[2]*gQb[3, 2]*M[2]*yu[3, 3]*zub[3])/(256*Pi^4) + 
 (gH[1]*gQb[3, 1]*M[1]*Mb[1]*yu[3, 3]*zub[3])/(256*Pi^4) - 
 (9*gH[2]*gQb[3, 2]*M[2]*Mb[2]*yu[3, 3]*zub[3])/(256*Pi^4) - 
 (9*m2H*yu[3, 1]*yub[1, 1]*zu[1]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*yu[3, 1]*yub[1, 1]*zu[1]*zub[3])/(32*Pi^4) - 
 (9*m2H*yu[3, 2]*yub[1, 2]*zu[1]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*yu[3, 2]*yub[1, 2]*zu[1]*zub[3])/(32*Pi^4) - 
 (9*m2H*yu[3, 3]*yub[1, 3]*zu[1]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*yu[3, 3]*yub[1, 3]*zu[1]*zub[3])/(32*Pi^4) - 
 (9*m2H*yu[3, 1]*yub[2, 1]*zu[2]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*yu[3, 1]*yub[2, 1]*zu[2]*zub[3])/(32*Pi^4) - 
 (9*m2H*yu[3, 2]*yub[2, 2]*zu[2]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*yu[3, 2]*yub[2, 2]*zu[2]*zub[3])/(32*Pi^4) - 
 (9*m2H*yu[3, 3]*yub[2, 3]*zu[2]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*yu[3, 3]*yub[2, 3]*zu[2]*zub[3])/(32*Pi^4) - 
 (3*au^2*zu[3]*zub[3])/(128*Pi^4) - (9*m2H*gH[1]*gHb[1]*zu[3]*zub[3])/
  (2048*Pi^4) + (3*mu*mub*gH[1]*gHb[1]*zu[3]*zub[3])/(256*Pi^4) - 
 (27*m2H*gH[2]*gHb[2]*zu[3]*zub[3])/(2048*Pi^4) + 
 (9*mu*mub*gH[2]*gHb[2]*zu[3]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*gHc[1]*gHcb[1]*zu[3]*zub[3])/(512*Pi^4) + 
 (9*mu*mub*gHc[2]*gHcb[2]*zu[3]*zub[3])/(512*Pi^4) - 
 (3*mu*gHb[1]*gHcb[1]*M[1]*zu[3]*zub[3])/(512*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*M[2]*zu[3]*zub[3])/(512*Pi^4) - 
 (3*mub*gH[1]*gHc[1]*Mb[1]*zu[3]*zub[3])/(512*Pi^4) + 
 (3*gH[1]*gHb[1]*M[1]*Mb[1]*zu[3]*zub[3])/(512*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*Mb[2]*zu[3]*zub[3])/(512*Pi^4) + 
 (9*gH[2]*gHb[2]*M[2]*Mb[2]*zu[3]*zub[3])/(512*Pi^4) - 
 (9*m2H*yu[3, 1]*yub[3, 1]*zu[3]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*yu[3, 1]*yub[3, 1]*zu[3]*zub[3])/(32*Pi^4) - 
 (9*m2H*yu[3, 2]*yub[3, 2]*zu[3]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*yu[3, 2]*yub[3, 2]*zu[3]*zub[3])/(32*Pi^4) - 
 (9*m2H*yu[3, 3]*yub[3, 3]*zu[3]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*yu[3, 3]*yub[3, 3]*zu[3]*zub[3])/(32*Pi^4) - 
 (9*au^2*gamma[1][H, H])/(512*Pi^4) + (3*m2H*gamma[1][H, H])/(32*Pi^2) + 
 (9*m2H*g[1]^2*gamma[1][H, H])/(1280*Pi^4) + (9*m2H*g[2]^2*gamma[1][H, H])/
  (256*Pi^4) - (3*m2H*gH[1]*gHb[1]*gamma[1][H, H])/(1024*Pi^4) - 
 (9*m2H*gH[2]*gHb[2]*gamma[1][H, H])/(1024*Pi^4) - 
 (3*m2H*gHc[1]*gHcb[1]*gamma[1][H, H])/(1024*Pi^4) - 
 (9*m2H*gHc[2]*gHcb[2]*gamma[1][H, H])/(1024*Pi^4) - 
 (3*mu*gHb[1]*gHcb[1]*M[1]*gamma[1][H, H])/(1024*Pi^4) - 
 (9*mu*gHb[2]*gHcb[2]*M[2]*gamma[1][H, H])/(1024*Pi^4) - 
 (3*mub*gH[1]*gHc[1]*Mb[1]*gamma[1][H, H])/(1024*Pi^4) - 
 (9*mub*gH[2]*gHc[2]*Mb[2]*gamma[1][H, H])/(1024*Pi^4) - 
 (9*m2H*yd[1, 1]*ydb[1, 1]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yd[1, 2]*ydb[1, 2]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yd[1, 3]*ydb[1, 3]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yd[2, 1]*ydb[2, 1]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yd[2, 2]*ydb[2, 2]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yd[2, 3]*ydb[2, 3]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yd[3, 1]*ydb[3, 1]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yd[3, 2]*ydb[3, 2]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yd[3, 3]*ydb[3, 3]*gamma[1][H, H])/(256*Pi^4) - 
 (3*m2H*yl[1, 1]*ylb[1, 1]*gamma[1][H, H])/(256*Pi^4) - 
 (3*m2H*yl[1, 2]*ylb[1, 2]*gamma[1][H, H])/(256*Pi^4) - 
 (3*m2H*yl[1, 3]*ylb[1, 3]*gamma[1][H, H])/(256*Pi^4) - 
 (3*m2H*yl[2, 1]*ylb[2, 1]*gamma[1][H, H])/(256*Pi^4) - 
 (3*m2H*yl[2, 2]*ylb[2, 2]*gamma[1][H, H])/(256*Pi^4) - 
 (3*m2H*yl[2, 3]*ylb[2, 3]*gamma[1][H, H])/(256*Pi^4) - 
 (3*m2H*yl[3, 1]*ylb[3, 1]*gamma[1][H, H])/(256*Pi^4) - 
 (3*m2H*yl[3, 2]*ylb[3, 2]*gamma[1][H, H])/(256*Pi^4) - 
 (3*m2H*yl[3, 3]*ylb[3, 3]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yu[1, 1]*yub[1, 1]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yu[1, 2]*yub[1, 2]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yu[1, 3]*yub[1, 3]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yu[2, 1]*yub[2, 1]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yu[2, 2]*yub[2, 2]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yu[2, 3]*yub[2, 3]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yu[3, 1]*yub[3, 1]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yu[3, 2]*yub[3, 2]*gamma[1][H, H])/(256*Pi^4) - 
 (9*m2H*yu[3, 3]*yub[3, 3]*gamma[1][H, H])/(256*Pi^4) - 
 (15*m2H*gamma[1][H, H]^2)/(4096*Pi^4) - (au^2*gamma[1][H, Q])/(128*Pi^4) + 
 (m2Q*gamma[1][H, Q])/(16*Pi^2) + (m2Q*g[1]^2*gamma[1][H, Q])/(1920*Pi^4) + 
 (3*m2Q*g[2]^2*gamma[1][H, Q])/(128*Pi^4) + (m2Q*g[3]^2*gamma[1][H, Q])/
  (24*Pi^4) - (m2Q*gQ[1, 1]*gQb[1, 1]*gamma[1][H, Q])/(4608*Pi^4) - 
 (3*m2Q*gQ[1, 2]*gQb[1, 2]*gamma[1][H, Q])/(512*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[1, 3]*gamma[1][H, Q])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[2, 1]*gamma[1][H, Q])/(4608*Pi^4) - 
 (3*m2Q*gQ[2, 2]*gQb[2, 2]*gamma[1][H, Q])/(512*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[2, 3]*gamma[1][H, Q])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[3, 1]*gamma[1][H, Q])/(4608*Pi^4) - 
 (3*m2Q*gQ[3, 2]*gQb[3, 2]*gamma[1][H, Q])/(512*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[3, 3]*gamma[1][H, Q])/(96*Pi^4) - 
 (m2Q*zd[1]*zdb[1]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2Q*zd[2]*zdb[2]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2Q*zd[3]*zdb[3]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2Q*zu[1]*zub[1]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2Q*zu[2]*zub[2]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2Q*zu[3]*zub[3]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*gamma[1][H, Q]^2)/(6144*Pi^4) - (m2Q*gamma[1][H, Q]^2)/(1536*Pi^4) + 
 (au^2*gamma[1][H, U])/(32*Pi^4) - (m2U*gamma[1][H, U])/(8*Pi^2) - 
 (m2U*g[1]^2*gamma[1][H, U])/(60*Pi^4) - (m2U*g[3]^2*gamma[1][H, U])/
  (12*Pi^4) + (m2U*gU[1, 1]*gUb[1, 1]*gamma[1][H, U])/(144*Pi^4) + 
 (m2U*gU[1, 3]*gUb[1, 3]*gamma[1][H, U])/(48*Pi^4) + 
 (m2U*gU[2, 1]*gUb[2, 1]*gamma[1][H, U])/(144*Pi^4) + 
 (m2U*gU[2, 3]*gUb[2, 3]*gamma[1][H, U])/(48*Pi^4) + 
 (m2U*gU[3, 1]*gUb[3, 1]*gamma[1][H, U])/(144*Pi^4) + 
 (m2U*gU[3, 3]*gUb[3, 3]*gamma[1][H, U])/(48*Pi^4) + 
 (m2U*zq[1]*zqb[1]*gamma[1][H, U])/(32*Pi^4) + 
 (m2U*zq[2]*zqb[2]*gamma[1][H, U])/(32*Pi^4) + 
 (m2U*zq[3]*zqb[3]*gamma[1][H, U])/(32*Pi^4) - 
 (m2H*gamma[1][H, U]^2)/(768*Pi^4) - (m2U*gamma[1][H, U]^2)/(192*Pi^4) + 
 (9*au^2*gamma[2][H, Q])/(256*Pi^4) - (9*m2H*gamma[2][H, Q]^2)/(2048*Pi^4) - 
 (9*m2Q*gamma[2][H, Q]^2)/(512*Pi^4)
betam2QMES=
au^2/(8*Pi^2) + (97*au^2*g[1]^2)/(7680*Pi^4) - (m2Q*g[1]^2)/(160*Pi^2) + 
 (m2H*g[1]^4)/(2560*Pi^4) + (1709*m2Q*g[1]^4)/(921600*Pi^4) + 
 (m2U*g[1]^4)/(960*Pi^4) - (3*mu*mub*g[1]^4)/(3200*Pi^4) + 
 (3*au^2*g[2]^2)/(512*Pi^4) - (9*m2Q*g[2]^2)/(32*Pi^2) + 
 (m2Q*g[1]^2*g[2]^2)/(2048*Pi^4) + (15*m2H*g[2]^4)/(512*Pi^4) + 
 (281*m2Q*g[2]^4)/(4096*Pi^4) - (9*mu*mub*g[2]^4)/(128*Pi^4) + 
 (au^2*g[3]^2)/(96*Pi^4) - (m2Q*g[3]^2)/(2*Pi^2) + 
 (m2Q*g[1]^2*g[3]^2)/(1152*Pi^4) + (5*m2Q*g[2]^2*g[3]^2)/(128*Pi^4) - 
 (7*m2Q*g[3]^4)/(144*Pi^4) + (5*m2U*g[3]^4)/(96*Pi^4) - 
 (au^2*gH[1]*gHb[1])/(512*Pi^4) - (3*au^2*gH[2]*gHb[2])/(512*Pi^4) - 
 (au^2*gHc[1]*gHcb[1])/(512*Pi^4) - (3*au^2*gHc[2]*gHcb[2])/(512*Pi^4) + 
 (m2Q*gQ[1, 1]*gQb[1, 1])/(288*Pi^2) + (m2Q*g[1]^2*gQ[1, 1]*gQb[1, 1])/
  (110592*Pi^4) + (5*m2Q*g[2]^2*gQ[1, 1]*gQb[1, 1])/(12288*Pi^4) + 
 (5*m2Q*g[3]^2*gQ[1, 1]*gQb[1, 1])/(6912*Pi^4) - 
 (m2Q*gH[1]*gHb[1]*gQ[1, 1]*gQb[1, 1])/(12288*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*gQ[1, 1]*gQb[1, 1])/(4608*Pi^4) - 
 (m2Q*gHc[1]*gHcb[1]*gQ[1, 1]*gQb[1, 1])/(12288*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*gQ[1, 1]*gQb[1, 1])/(4608*Pi^4) - 
 (7*m2Q*gQ[1, 1]^2*gQb[1, 1]^2)/(221184*Pi^4) + 
 (3*m2Q*gQ[1, 2]*gQb[1, 2])/(32*Pi^2) + (m2Q*g[1]^2*gQ[1, 2]*gQb[1, 2])/
  (4096*Pi^4) + (165*m2Q*g[2]^2*gQ[1, 2]*gQb[1, 2])/(4096*Pi^4) + 
 (5*m2Q*g[3]^2*gQ[1, 2]*gQb[1, 2])/(256*Pi^4) - 
 (9*m2Q*gH[2]*gHb[2]*gQ[1, 2]*gQb[1, 2])/(4096*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*gQ[1, 2]*gQb[1, 2])/(512*Pi^4) - 
 (9*m2Q*gHc[2]*gHcb[2]*gQ[1, 2]*gQb[1, 2])/(4096*Pi^4) + 
 (3*mu*mub*gHc[2]*gHcb[2]*gQ[1, 2]*gQb[1, 2])/(512*Pi^4) - 
 (m2Q*gQ[1, 1]*gQ[1, 2]*gQb[1, 1]*gQb[1, 2])/(4096*Pi^4) - 
 (81*m2Q*gQ[1, 2]^2*gQb[1, 2]^2)/(8192*Pi^4) + 
 (m2Q*gQ[1, 3]*gQb[1, 3])/(6*Pi^2) + (m2Q*g[1]^2*gQ[1, 3]*gQb[1, 3])/
  (2304*Pi^4) + (5*m2Q*g[2]^2*gQ[1, 3]*gQb[1, 3])/(256*Pi^4) + 
 (65*m2Q*g[3]^2*gQ[1, 3]*gQb[1, 3])/(576*Pi^4) - 
 (m2Q*gQ[1, 1]*gQ[1, 3]*gQb[1, 1]*gQb[1, 3])/(2304*Pi^4) - 
 (3*m2Q*gQ[1, 2]*gQ[1, 3]*gQb[1, 2]*gQb[1, 3])/(256*Pi^4) - 
 (7*m2Q*gQ[1, 3]^2*gQb[1, 3]^2)/(384*Pi^4) + (m2Q*gQ[2, 1]*gQb[2, 1])/
  (288*Pi^2) + (m2Q*g[1]^2*gQ[2, 1]*gQb[2, 1])/(110592*Pi^4) + 
 (5*m2Q*g[2]^2*gQ[2, 1]*gQb[2, 1])/(12288*Pi^4) + 
 (5*m2Q*g[3]^2*gQ[2, 1]*gQb[2, 1])/(6912*Pi^4) - 
 (m2Q*gH[1]*gHb[1]*gQ[2, 1]*gQb[2, 1])/(12288*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*gQ[2, 1]*gQb[2, 1])/(4608*Pi^4) - 
 (m2Q*gHc[1]*gHcb[1]*gQ[2, 1]*gQb[2, 1])/(12288*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*gQ[2, 1]*gQb[2, 1])/(4608*Pi^4) - 
 (7*m2Q*gQ[1, 1]*gQ[2, 1]*gQb[1, 1]*gQb[2, 1])/(110592*Pi^4) - 
 (m2Q*gQ[1, 1]*gQ[2, 2]*gQb[1, 2]*gQb[2, 1])/(4096*Pi^4) - 
 (m2Q*gQ[1, 1]*gQ[2, 3]*gQb[1, 3]*gQb[2, 1])/(2304*Pi^4) - 
 (7*m2Q*gQ[2, 1]^2*gQb[2, 1]^2)/(221184*Pi^4) + 
 (3*m2Q*gQ[2, 2]*gQb[2, 2])/(32*Pi^2) + (m2Q*g[1]^2*gQ[2, 2]*gQb[2, 2])/
  (4096*Pi^4) + (165*m2Q*g[2]^2*gQ[2, 2]*gQb[2, 2])/(4096*Pi^4) + 
 (5*m2Q*g[3]^2*gQ[2, 2]*gQb[2, 2])/(256*Pi^4) - 
 (9*m2Q*gH[2]*gHb[2]*gQ[2, 2]*gQb[2, 2])/(4096*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*gQ[2, 2]*gQb[2, 2])/(512*Pi^4) - 
 (9*m2Q*gHc[2]*gHcb[2]*gQ[2, 2]*gQb[2, 2])/(4096*Pi^4) + 
 (3*mu*mub*gHc[2]*gHcb[2]*gQ[2, 2]*gQb[2, 2])/(512*Pi^4) - 
 (m2Q*gQ[1, 2]*gQ[2, 1]*gQb[1, 1]*gQb[2, 2])/(4096*Pi^4) - 
 (81*m2Q*gQ[1, 2]*gQ[2, 2]*gQb[1, 2]*gQb[2, 2])/(4096*Pi^4) - 
 (3*m2Q*gQ[1, 2]*gQ[2, 3]*gQb[1, 3]*gQb[2, 2])/(256*Pi^4) - 
 (m2Q*gQ[2, 1]*gQ[2, 2]*gQb[2, 1]*gQb[2, 2])/(4096*Pi^4) - 
 (81*m2Q*gQ[2, 2]^2*gQb[2, 2]^2)/(8192*Pi^4) + 
 (m2Q*gQ[2, 3]*gQb[2, 3])/(6*Pi^2) + (m2Q*g[1]^2*gQ[2, 3]*gQb[2, 3])/
  (2304*Pi^4) + (5*m2Q*g[2]^2*gQ[2, 3]*gQb[2, 3])/(256*Pi^4) + 
 (65*m2Q*g[3]^2*gQ[2, 3]*gQb[2, 3])/(576*Pi^4) - 
 (m2Q*gQ[1, 3]*gQ[2, 1]*gQb[1, 1]*gQb[2, 3])/(2304*Pi^4) - 
 (3*m2Q*gQ[1, 3]*gQ[2, 2]*gQb[1, 2]*gQb[2, 3])/(256*Pi^4) - 
 (7*m2Q*gQ[1, 3]*gQ[2, 3]*gQb[1, 3]*gQb[2, 3])/(192*Pi^4) - 
 (m2Q*gQ[2, 1]*gQ[2, 3]*gQb[2, 1]*gQb[2, 3])/(2304*Pi^4) - 
 (3*m2Q*gQ[2, 2]*gQ[2, 3]*gQb[2, 2]*gQb[2, 3])/(256*Pi^4) - 
 (7*m2Q*gQ[2, 3]^2*gQb[2, 3]^2)/(384*Pi^4) + (m2Q*gQ[3, 1]*gQb[3, 1])/
  (288*Pi^2) + (m2Q*g[1]^2*gQ[3, 1]*gQb[3, 1])/(110592*Pi^4) + 
 (5*m2Q*g[2]^2*gQ[3, 1]*gQb[3, 1])/(12288*Pi^4) + 
 (5*m2Q*g[3]^2*gQ[3, 1]*gQb[3, 1])/(6912*Pi^4) - 
 (m2Q*gH[1]*gHb[1]*gQ[3, 1]*gQb[3, 1])/(12288*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*gQ[3, 1]*gQb[3, 1])/(4608*Pi^4) - 
 (m2Q*gHc[1]*gHcb[1]*gQ[3, 1]*gQb[3, 1])/(12288*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*gQ[3, 1]*gQb[3, 1])/(4608*Pi^4) - 
 (7*m2Q*gQ[1, 1]*gQ[3, 1]*gQb[1, 1]*gQb[3, 1])/(110592*Pi^4) - 
 (m2Q*gQ[1, 1]*gQ[3, 2]*gQb[1, 2]*gQb[3, 1])/(4096*Pi^4) - 
 (m2Q*gQ[1, 1]*gQ[3, 3]*gQb[1, 3]*gQb[3, 1])/(2304*Pi^4) - 
 (7*m2Q*gQ[2, 1]*gQ[3, 1]*gQb[2, 1]*gQb[3, 1])/(110592*Pi^4) - 
 (m2Q*gQ[2, 1]*gQ[3, 2]*gQb[2, 2]*gQb[3, 1])/(4096*Pi^4) - 
 (m2Q*gQ[2, 1]*gQ[3, 3]*gQb[2, 3]*gQb[3, 1])/(2304*Pi^4) - 
 (7*m2Q*gQ[3, 1]^2*gQb[3, 1]^2)/(221184*Pi^4) + 
 (3*m2Q*gQ[3, 2]*gQb[3, 2])/(32*Pi^2) + (m2Q*g[1]^2*gQ[3, 2]*gQb[3, 2])/
  (4096*Pi^4) + (165*m2Q*g[2]^2*gQ[3, 2]*gQb[3, 2])/(4096*Pi^4) + 
 (5*m2Q*g[3]^2*gQ[3, 2]*gQb[3, 2])/(256*Pi^4) - 
 (9*m2Q*gH[2]*gHb[2]*gQ[3, 2]*gQb[3, 2])/(4096*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*gQ[3, 2]*gQb[3, 2])/(512*Pi^4) - 
 (9*m2Q*gHc[2]*gHcb[2]*gQ[3, 2]*gQb[3, 2])/(4096*Pi^4) + 
 (3*mu*mub*gHc[2]*gHcb[2]*gQ[3, 2]*gQb[3, 2])/(512*Pi^4) - 
 (m2Q*gQ[1, 2]*gQ[3, 1]*gQb[1, 1]*gQb[3, 2])/(4096*Pi^4) - 
 (81*m2Q*gQ[1, 2]*gQ[3, 2]*gQb[1, 2]*gQb[3, 2])/(4096*Pi^4) - 
 (3*m2Q*gQ[1, 2]*gQ[3, 3]*gQb[1, 3]*gQb[3, 2])/(256*Pi^4) - 
 (m2Q*gQ[2, 2]*gQ[3, 1]*gQb[2, 1]*gQb[3, 2])/(4096*Pi^4) - 
 (81*m2Q*gQ[2, 2]*gQ[3, 2]*gQb[2, 2]*gQb[3, 2])/(4096*Pi^4) - 
 (3*m2Q*gQ[2, 2]*gQ[3, 3]*gQb[2, 3]*gQb[3, 2])/(256*Pi^4) - 
 (m2Q*gQ[3, 1]*gQ[3, 2]*gQb[3, 1]*gQb[3, 2])/(4096*Pi^4) - 
 (81*m2Q*gQ[3, 2]^2*gQb[3, 2]^2)/(8192*Pi^4) + 
 (m2Q*gQ[3, 3]*gQb[3, 3])/(6*Pi^2) + (m2Q*g[1]^2*gQ[3, 3]*gQb[3, 3])/
  (2304*Pi^4) + (5*m2Q*g[2]^2*gQ[3, 3]*gQb[3, 3])/(256*Pi^4) + 
 (65*m2Q*g[3]^2*gQ[3, 3]*gQb[3, 3])/(576*Pi^4) - 
 (m2Q*gQ[1, 3]*gQ[3, 1]*gQb[1, 1]*gQb[3, 3])/(2304*Pi^4) - 
 (3*m2Q*gQ[1, 3]*gQ[3, 2]*gQb[1, 2]*gQb[3, 3])/(256*Pi^4) - 
 (7*m2Q*gQ[1, 3]*gQ[3, 3]*gQb[1, 3]*gQb[3, 3])/(192*Pi^4) - 
 (m2Q*gQ[2, 3]*gQ[3, 1]*gQb[2, 1]*gQb[3, 3])/(2304*Pi^4) - 
 (3*m2Q*gQ[2, 3]*gQ[3, 2]*gQb[2, 2]*gQb[3, 3])/(256*Pi^4) - 
 (7*m2Q*gQ[2, 3]*gQ[3, 3]*gQb[2, 3]*gQb[3, 3])/(192*Pi^4) - 
 (m2Q*gQ[3, 1]*gQ[3, 3]*gQb[3, 1]*gQb[3, 3])/(2304*Pi^4) - 
 (3*m2Q*gQ[3, 2]*gQ[3, 3]*gQb[3, 2]*gQb[3, 3])/(256*Pi^4) - 
 (7*m2Q*gQ[3, 3]^2*gQb[3, 3]^2)/(384*Pi^4) - (au^2*gU[1, 1]*gUb[1, 1])/
  (288*Pi^4) - (m2Q*gQ[1, 1]*gQb[1, 1]*gU[1, 1]*gUb[1, 1])/(4608*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[2, 1]*gU[1, 1]*gUb[1, 1])/(4608*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[3, 1]*gU[1, 1]*gUb[1, 1])/(4608*Pi^4) - 
 (au^2*gU[1, 3]*gUb[1, 3])/(96*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[1, 3]*gU[1, 3]*gUb[1, 3])/(256*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[2, 3]*gU[1, 3]*gUb[1, 3])/(256*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[3, 3]*gU[1, 3]*gUb[1, 3])/(256*Pi^4) - 
 (au^2*gU[2, 1]*gUb[2, 1])/(288*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[1, 1]*gU[2, 1]*gUb[2, 1])/(4608*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[2, 1]*gU[2, 1]*gUb[2, 1])/(4608*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[3, 1]*gU[2, 1]*gUb[2, 1])/(4608*Pi^4) - 
 (au^2*gU[2, 3]*gUb[2, 3])/(96*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[1, 3]*gU[2, 3]*gUb[2, 3])/(256*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[2, 3]*gU[2, 3]*gUb[2, 3])/(256*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[3, 3]*gU[2, 3]*gUb[2, 3])/(256*Pi^4) - 
 (au^2*gU[3, 1]*gUb[3, 1])/(288*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[1, 1]*gU[3, 1]*gUb[3, 1])/(4608*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[2, 1]*gU[3, 1]*gUb[3, 1])/(4608*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[3, 1]*gU[3, 1]*gUb[3, 1])/(4608*Pi^4) - 
 (au^2*gU[3, 3]*gUb[3, 3])/(96*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[1, 3]*gU[3, 3]*gUb[3, 3])/(256*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[2, 3]*gU[3, 3]*gUb[3, 3])/(256*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[3, 3]*gU[3, 3]*gUb[3, 3])/(256*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*gQ[1, 1]*gQb[1, 1]*M[1])/(2304*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*gQ[2, 1]*gQb[2, 1]*M[1])/(2304*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*gQ[3, 1]*gQb[3, 1]*M[1])/(2304*Pi^4) - 
 (3*mu*gHb[2]*gHcb[2]*gQ[1, 2]*gQb[1, 2]*M[2])/(256*Pi^4) - 
 (3*mu*gHb[2]*gHcb[2]*gQ[2, 2]*gQb[2, 2]*M[2])/(256*Pi^4) - 
 (3*mu*gHb[2]*gHcb[2]*gQ[3, 2]*gQb[3, 2]*M[2])/(256*Pi^4) - 
 (mub*gH[1]*gHc[1]*gQ[1, 1]*gQb[1, 1]*Mb[1])/(2304*Pi^4) - 
 (mub*gH[1]*gHc[1]*gQ[2, 1]*gQb[2, 1]*Mb[1])/(2304*Pi^4) - 
 (mub*gH[1]*gHc[1]*gQ[3, 1]*gQb[3, 1]*Mb[1])/(2304*Pi^4) - 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1])/(144*Pi^2) + 
 (gH[1]*gHb[1]*gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1])/(3072*Pi^4) + 
 (gHc[1]*gHcb[1]*gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1])/(3072*Pi^4) + 
 (23*gQ[1, 1]^2*gQb[1, 1]^2*M[1]*Mb[1])/(165888*Pi^4) + 
 (gQ[1, 1]*gQ[1, 2]*gQb[1, 1]*gQb[1, 2]*M[1]*Mb[1])/(2048*Pi^4) + 
 (gQ[1, 1]*gQ[1, 3]*gQb[1, 1]*gQb[1, 3]*M[1]*Mb[1])/(1152*Pi^4) - 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1])/(144*Pi^2) + 
 (gH[1]*gHb[1]*gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1])/(3072*Pi^4) + 
 (gHc[1]*gHcb[1]*gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1])/(3072*Pi^4) + 
 (23*gQ[1, 1]*gQ[2, 1]*gQb[1, 1]*gQb[2, 1]*M[1]*Mb[1])/(82944*Pi^4) + 
 (gQ[1, 1]*gQ[2, 2]*gQb[1, 2]*gQb[2, 1]*M[1]*Mb[1])/(2048*Pi^4) + 
 (gQ[1, 1]*gQ[2, 3]*gQb[1, 3]*gQb[2, 1]*M[1]*Mb[1])/(1152*Pi^4) + 
 (23*gQ[2, 1]^2*gQb[2, 1]^2*M[1]*Mb[1])/(165888*Pi^4) + 
 (gQ[1, 2]*gQ[2, 1]*gQb[1, 1]*gQb[2, 2]*M[1]*Mb[1])/(2048*Pi^4) + 
 (gQ[2, 1]*gQ[2, 2]*gQb[2, 1]*gQb[2, 2]*M[1]*Mb[1])/(2048*Pi^4) + 
 (gQ[1, 3]*gQ[2, 1]*gQb[1, 1]*gQb[2, 3]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[2, 1]*gQ[2, 3]*gQb[2, 1]*gQb[2, 3]*M[1]*Mb[1])/(1152*Pi^4) - 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1])/(144*Pi^2) + 
 (gH[1]*gHb[1]*gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1])/(3072*Pi^4) + 
 (gHc[1]*gHcb[1]*gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1])/(3072*Pi^4) + 
 (23*gQ[1, 1]*gQ[3, 1]*gQb[1, 1]*gQb[3, 1]*M[1]*Mb[1])/(82944*Pi^4) + 
 (gQ[1, 1]*gQ[3, 2]*gQb[1, 2]*gQb[3, 1]*M[1]*Mb[1])/(2048*Pi^4) + 
 (gQ[1, 1]*gQ[3, 3]*gQb[1, 3]*gQb[3, 1]*M[1]*Mb[1])/(1152*Pi^4) + 
 (23*gQ[2, 1]*gQ[3, 1]*gQb[2, 1]*gQb[3, 1]*M[1]*Mb[1])/(82944*Pi^4) + 
 (gQ[2, 1]*gQ[3, 2]*gQb[2, 2]*gQb[3, 1]*M[1]*Mb[1])/(2048*Pi^4) + 
 (gQ[2, 1]*gQ[3, 3]*gQb[2, 3]*gQb[3, 1]*M[1]*Mb[1])/(1152*Pi^4) + 
 (23*gQ[3, 1]^2*gQb[3, 1]^2*M[1]*Mb[1])/(165888*Pi^4) + 
 (gQ[1, 2]*gQ[3, 1]*gQb[1, 1]*gQb[3, 2]*M[1]*Mb[1])/(2048*Pi^4) + 
 (gQ[2, 2]*gQ[3, 1]*gQb[2, 1]*gQb[3, 2]*M[1]*Mb[1])/(2048*Pi^4) + 
 (gQ[3, 1]*gQ[3, 2]*gQb[3, 1]*gQb[3, 2]*M[1]*Mb[1])/(2048*Pi^4) + 
 (gQ[1, 3]*gQ[3, 1]*gQb[1, 1]*gQb[3, 3]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[2, 3]*gQ[3, 1]*gQb[2, 1]*gQb[3, 3]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[3, 1]*gQ[3, 3]*gQb[3, 1]*gQb[3, 3]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*gU[1, 1]*gUb[1, 1]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*gU[1, 1]*gUb[1, 1]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*gU[1, 1]*gUb[1, 1]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*gU[2, 1]*gUb[2, 1]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*gU[2, 1]*gUb[2, 1]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*gU[2, 1]*gUb[2, 1]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*gU[3, 1]*gUb[3, 1]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*gU[3, 1]*gUb[3, 1]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*gU[3, 1]*gUb[3, 1]*M[1]*Mb[1])/(1152*Pi^4) + 
 (gQ[1, 1]^2*gQb[1, 2]^2*M[2]*Mb[1])/(3072*Pi^4) + 
 (gQ[1, 1]*gQ[2, 1]*gQb[1, 2]*gQb[2, 2]*M[2]*Mb[1])/(1536*Pi^4) + 
 (gQ[2, 1]^2*gQb[2, 2]^2*M[2]*Mb[1])/(3072*Pi^4) + 
 (gQ[1, 1]*gQ[3, 1]*gQb[1, 2]*gQb[3, 2]*M[2]*Mb[1])/(1536*Pi^4) + 
 (gQ[2, 1]*gQ[3, 1]*gQb[2, 2]*gQb[3, 2]*M[2]*Mb[1])/(1536*Pi^4) + 
 (gQ[3, 1]^2*gQb[3, 2]^2*M[2]*Mb[1])/(3072*Pi^4) + 
 (gQ[1, 1]^2*gQb[1, 3]^2*M[3]*Mb[1])/(1728*Pi^4) + 
 (gQ[1, 1]*gQ[2, 1]*gQb[1, 3]*gQb[2, 3]*M[3]*Mb[1])/(864*Pi^4) + 
 (gQ[2, 1]^2*gQb[2, 3]^2*M[3]*Mb[1])/(1728*Pi^4) + 
 (gQ[1, 1]*gQ[3, 1]*gQb[1, 3]*gQb[3, 3]*M[3]*Mb[1])/(864*Pi^4) + 
 (gQ[2, 1]*gQ[3, 1]*gQb[2, 3]*gQb[3, 3]*M[3]*Mb[1])/(864*Pi^4) + 
 (gQ[3, 1]^2*gQb[3, 3]^2*M[3]*Mb[1])/(1728*Pi^4) - 
 (3*mub*gH[2]*gHc[2]*gQ[1, 2]*gQb[1, 2]*Mb[2])/(256*Pi^4) - 
 (3*mub*gH[2]*gHc[2]*gQ[2, 2]*gQb[2, 2]*Mb[2])/(256*Pi^4) - 
 (3*mub*gH[2]*gHc[2]*gQ[3, 2]*gQb[3, 2]*Mb[2])/(256*Pi^4) + 
 (gQ[1, 2]^2*gQb[1, 1]^2*M[1]*Mb[2])/(3072*Pi^4) + 
 (gQ[1, 2]*gQ[2, 2]*gQb[1, 1]*gQb[2, 1]*M[1]*Mb[2])/(1536*Pi^4) + 
 (gQ[2, 2]^2*gQb[2, 1]^2*M[1]*Mb[2])/(3072*Pi^4) + 
 (gQ[1, 2]*gQ[3, 2]*gQb[1, 1]*gQb[3, 1]*M[1]*Mb[2])/(1536*Pi^4) + 
 (gQ[2, 2]*gQ[3, 2]*gQb[2, 1]*gQb[3, 1]*M[1]*Mb[2])/(1536*Pi^4) + 
 (gQ[3, 2]^2*gQb[3, 1]^2*M[1]*Mb[2])/(3072*Pi^4) - 
 (9*g[2]^4*M[2]*Mb[2])/(64*Pi^4) - (3*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2])/
  (16*Pi^2) - (9*g[2]^2*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2])/(128*Pi^4) + 
 (9*gH[2]*gHb[2]*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (9*gHc[2]*gHcb[2]*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (gQ[1, 1]*gQ[1, 2]*gQb[1, 1]*gQb[1, 2]*M[2]*Mb[2])/(2048*Pi^4) + 
 (75*gQ[1, 2]^2*gQb[1, 2]^2*M[2]*Mb[2])/(2048*Pi^4) + 
 (3*gQ[1, 2]*gQ[1, 3]*gQb[1, 2]*gQb[1, 3]*M[2]*Mb[2])/(128*Pi^4) + 
 (gQ[1, 1]*gQ[2, 2]*gQb[1, 2]*gQb[2, 1]*M[2]*Mb[2])/(2048*Pi^4) - 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2])/(16*Pi^2) - 
 (9*g[2]^2*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2])/(128*Pi^4) + 
 (9*gH[2]*gHb[2]*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (9*gHc[2]*gHcb[2]*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (gQ[1, 2]*gQ[2, 1]*gQb[1, 1]*gQb[2, 2]*M[2]*Mb[2])/(2048*Pi^4) + 
 (75*gQ[1, 2]*gQ[2, 2]*gQb[1, 2]*gQb[2, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (3*gQ[1, 2]*gQ[2, 3]*gQb[1, 3]*gQb[2, 2]*M[2]*Mb[2])/(128*Pi^4) + 
 (gQ[2, 1]*gQ[2, 2]*gQb[2, 1]*gQb[2, 2]*M[2]*Mb[2])/(2048*Pi^4) + 
 (75*gQ[2, 2]^2*gQb[2, 2]^2*M[2]*Mb[2])/(2048*Pi^4) + 
 (3*gQ[1, 3]*gQ[2, 2]*gQb[1, 2]*gQb[2, 3]*M[2]*Mb[2])/(128*Pi^4) + 
 (3*gQ[2, 2]*gQ[2, 3]*gQb[2, 2]*gQb[2, 3]*M[2]*Mb[2])/(128*Pi^4) + 
 (gQ[1, 1]*gQ[3, 2]*gQb[1, 2]*gQb[3, 1]*M[2]*Mb[2])/(2048*Pi^4) + 
 (gQ[2, 1]*gQ[3, 2]*gQb[2, 2]*gQb[3, 1]*M[2]*Mb[2])/(2048*Pi^4) - 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2])/(16*Pi^2) - 
 (9*g[2]^2*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2])/(128*Pi^4) + 
 (9*gH[2]*gHb[2]*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (9*gHc[2]*gHcb[2]*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (gQ[1, 2]*gQ[3, 1]*gQb[1, 1]*gQb[3, 2]*M[2]*Mb[2])/(2048*Pi^4) + 
 (75*gQ[1, 2]*gQ[3, 2]*gQb[1, 2]*gQb[3, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (3*gQ[1, 2]*gQ[3, 3]*gQb[1, 3]*gQb[3, 2]*M[2]*Mb[2])/(128*Pi^4) + 
 (gQ[2, 2]*gQ[3, 1]*gQb[2, 1]*gQb[3, 2]*M[2]*Mb[2])/(2048*Pi^4) + 
 (75*gQ[2, 2]*gQ[3, 2]*gQb[2, 2]*gQb[3, 2]*M[2]*Mb[2])/(1024*Pi^4) + 
 (3*gQ[2, 2]*gQ[3, 3]*gQb[2, 3]*gQb[3, 2]*M[2]*Mb[2])/(128*Pi^4) + 
 (gQ[3, 1]*gQ[3, 2]*gQb[3, 1]*gQb[3, 2]*M[2]*Mb[2])/(2048*Pi^4) + 
 (75*gQ[3, 2]^2*gQb[3, 2]^2*M[2]*Mb[2])/(2048*Pi^4) + 
 (3*gQ[1, 3]*gQ[3, 2]*gQb[1, 2]*gQb[3, 3]*M[2]*Mb[2])/(128*Pi^4) + 
 (3*gQ[2, 3]*gQ[3, 2]*gQb[2, 2]*gQb[3, 3]*M[2]*Mb[2])/(128*Pi^4) + 
 (3*gQ[3, 2]*gQ[3, 3]*gQb[3, 2]*gQb[3, 3]*M[2]*Mb[2])/(128*Pi^4) + 
 (gQ[1, 2]^2*gQb[1, 3]^2*M[3]*Mb[2])/(64*Pi^4) + 
 (gQ[1, 2]*gQ[2, 2]*gQb[1, 3]*gQb[2, 3]*M[3]*Mb[2])/(32*Pi^4) + 
 (gQ[2, 2]^2*gQb[2, 3]^2*M[3]*Mb[2])/(64*Pi^4) + 
 (gQ[1, 2]*gQ[3, 2]*gQb[1, 3]*gQb[3, 3]*M[3]*Mb[2])/(32*Pi^4) + 
 (gQ[2, 2]*gQ[3, 2]*gQb[2, 3]*gQb[3, 3]*M[3]*Mb[2])/(32*Pi^4) + 
 (gQ[3, 2]^2*gQb[3, 3]^2*M[3]*Mb[2])/(64*Pi^4) + 
 (gQ[1, 3]^2*gQb[1, 1]^2*M[1]*Mb[3])/(1728*Pi^4) + 
 (gQ[1, 3]*gQ[2, 3]*gQb[1, 1]*gQb[2, 1]*M[1]*Mb[3])/(864*Pi^4) + 
 (gQ[2, 3]^2*gQb[2, 1]^2*M[1]*Mb[3])/(1728*Pi^4) + 
 (gQ[1, 3]*gQ[3, 3]*gQb[1, 1]*gQb[3, 1]*M[1]*Mb[3])/(864*Pi^4) + 
 (gQ[2, 3]*gQ[3, 3]*gQb[2, 1]*gQb[3, 1]*M[1]*Mb[3])/(864*Pi^4) + 
 (gQ[3, 3]^2*gQb[3, 1]^2*M[1]*Mb[3])/(1728*Pi^4) + 
 (gQ[1, 3]^2*gQb[1, 2]^2*M[2]*Mb[3])/(64*Pi^4) + 
 (gQ[1, 3]*gQ[2, 3]*gQb[1, 2]*gQb[2, 2]*M[2]*Mb[3])/(32*Pi^4) + 
 (gQ[2, 3]^2*gQb[2, 2]^2*M[2]*Mb[3])/(64*Pi^4) + 
 (gQ[1, 3]*gQ[3, 3]*gQb[1, 2]*gQb[3, 2]*M[2]*Mb[3])/(32*Pi^4) + 
 (gQ[2, 3]*gQ[3, 3]*gQb[2, 2]*gQb[3, 2]*M[2]*Mb[3])/(32*Pi^4) + 
 (gQ[3, 3]^2*gQb[3, 2]^2*M[2]*Mb[3])/(64*Pi^4) - 
 (3*g[3]^4*M[3]*Mb[3])/(8*Pi^4) - (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3])/(3*Pi^2) - 
 (3*g[3]^2*gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3])/(16*Pi^4) + 
 (gQ[1, 1]*gQ[1, 3]*gQb[1, 1]*gQb[1, 3]*M[3]*Mb[3])/(1152*Pi^4) + 
 (3*gQ[1, 2]*gQ[1, 3]*gQb[1, 2]*gQb[1, 3]*M[3]*Mb[3])/(128*Pi^4) + 
 (5*gQ[1, 3]^2*gQb[1, 3]^2*M[3]*Mb[3])/(72*Pi^4) + 
 (gQ[1, 1]*gQ[2, 3]*gQb[1, 3]*gQb[2, 1]*M[3]*Mb[3])/(1152*Pi^4) + 
 (3*gQ[1, 2]*gQ[2, 3]*gQb[1, 3]*gQb[2, 2]*M[3]*Mb[3])/(128*Pi^4) - 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3])/(3*Pi^2) - 
 (3*g[3]^2*gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3])/(16*Pi^4) + 
 (gQ[1, 3]*gQ[2, 1]*gQb[1, 1]*gQb[2, 3]*M[3]*Mb[3])/(1152*Pi^4) + 
 (3*gQ[1, 3]*gQ[2, 2]*gQb[1, 2]*gQb[2, 3]*M[3]*Mb[3])/(128*Pi^4) + 
 (5*gQ[1, 3]*gQ[2, 3]*gQb[1, 3]*gQb[2, 3]*M[3]*Mb[3])/(36*Pi^4) + 
 (gQ[2, 1]*gQ[2, 3]*gQb[2, 1]*gQb[2, 3]*M[3]*Mb[3])/(1152*Pi^4) + 
 (3*gQ[2, 2]*gQ[2, 3]*gQb[2, 2]*gQb[2, 3]*M[3]*Mb[3])/(128*Pi^4) + 
 (5*gQ[2, 3]^2*gQb[2, 3]^2*M[3]*Mb[3])/(72*Pi^4) + 
 (gQ[1, 1]*gQ[3, 3]*gQb[1, 3]*gQb[3, 1]*M[3]*Mb[3])/(1152*Pi^4) + 
 (gQ[2, 1]*gQ[3, 3]*gQb[2, 3]*gQb[3, 1]*M[3]*Mb[3])/(1152*Pi^4) + 
 (3*gQ[1, 2]*gQ[3, 3]*gQb[1, 3]*gQb[3, 2]*M[3]*Mb[3])/(128*Pi^4) + 
 (3*gQ[2, 2]*gQ[3, 3]*gQb[2, 3]*gQb[3, 2]*M[3]*Mb[3])/(128*Pi^4) - 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3])/(3*Pi^2) - 
 (3*g[3]^2*gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3])/(16*Pi^4) + 
 (gQ[1, 3]*gQ[3, 1]*gQb[1, 1]*gQb[3, 3]*M[3]*Mb[3])/(1152*Pi^4) + 
 (3*gQ[1, 3]*gQ[3, 2]*gQb[1, 2]*gQb[3, 3]*M[3]*Mb[3])/(128*Pi^4) + 
 (5*gQ[1, 3]*gQ[3, 3]*gQb[1, 3]*gQb[3, 3]*M[3]*Mb[3])/(36*Pi^4) + 
 (gQ[2, 3]*gQ[3, 1]*gQb[2, 1]*gQb[3, 3]*M[3]*Mb[3])/(1152*Pi^4) + 
 (3*gQ[2, 3]*gQ[3, 2]*gQb[2, 2]*gQb[3, 3]*M[3]*Mb[3])/(128*Pi^4) + 
 (5*gQ[2, 3]*gQ[3, 3]*gQb[2, 3]*gQb[3, 3]*M[3]*Mb[3])/(36*Pi^4) + 
 (gQ[3, 1]*gQ[3, 3]*gQb[3, 1]*gQb[3, 3]*M[3]*Mb[3])/(1152*Pi^4) + 
 (3*gQ[3, 2]*gQ[3, 3]*gQb[3, 2]*gQb[3, 3]*M[3]*Mb[3])/(128*Pi^4) + 
 (5*gQ[3, 3]^2*gQb[3, 3]^2*M[3]*Mb[3])/(72*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*gU[1, 3]*gUb[1, 3]*M[3]*Mb[3])/(64*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*gU[1, 3]*gUb[1, 3]*M[3]*Mb[3])/(64*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*gU[1, 3]*gUb[1, 3]*M[3]*Mb[3])/(64*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*gU[2, 3]*gUb[2, 3]*M[3]*Mb[3])/(64*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*gU[2, 3]*gUb[2, 3]*M[3]*Mb[3])/(64*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*gU[2, 3]*gUb[2, 3]*M[3]*Mb[3])/(64*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*gU[3, 3]*gUb[3, 3]*M[3]*Mb[3])/(64*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*gU[3, 3]*gUb[3, 3]*M[3]*Mb[3])/(64*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*gU[3, 3]*gUb[3, 3]*M[3]*Mb[3])/(64*Pi^4) - 
 (3*au^2*yd[1, 1]*ydb[1, 1])/(128*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[1, 1]*yd[1, 1]*ydb[1, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[1, 2]*yd[1, 1]*ydb[1, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[1, 3]*yd[1, 1]*ydb[1, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[1, 1]*ydb[1, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[1, 1]*ydb[1, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[1, 1]*ydb[1, 1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[2, 1]*yd[1, 2]*ydb[1, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[2, 2]*yd[1, 2]*ydb[1, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[2, 3]*yd[1, 2]*ydb[1, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[1, 2]*ydb[1, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[1, 2]*ydb[1, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[1, 2]*ydb[1, 1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[3, 1]*yd[1, 3]*ydb[1, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[3, 2]*yd[1, 3]*ydb[1, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[3, 3]*yd[1, 3]*ydb[1, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[1, 3]*ydb[1, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[1, 3]*ydb[1, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[1, 3]*ydb[1, 1])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[1, 1]*yd[1, 1]*ydb[1, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[1, 2]*yd[1, 1]*ydb[1, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[1, 3]*yd[1, 1]*ydb[1, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[1, 1]*ydb[1, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[1, 1]*ydb[1, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[1, 1]*ydb[1, 2])/(96*Pi^4) - 
 (3*au^2*yd[1, 2]*ydb[1, 2])/(128*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[2, 1]*yd[1, 2]*ydb[1, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[2, 2]*yd[1, 2]*ydb[1, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[2, 3]*yd[1, 2]*ydb[1, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[1, 2]*ydb[1, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[1, 2]*ydb[1, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[1, 2]*ydb[1, 2])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[3, 1]*yd[1, 3]*ydb[1, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[3, 2]*yd[1, 3]*ydb[1, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[3, 3]*yd[1, 3]*ydb[1, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[1, 3]*ydb[1, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[1, 3]*ydb[1, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[1, 3]*ydb[1, 2])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[1, 1]*yd[1, 1]*ydb[1, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[1, 2]*yd[1, 1]*ydb[1, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[1, 3]*yd[1, 1]*ydb[1, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[1, 1]*ydb[1, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[1, 1]*ydb[1, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[1, 1]*ydb[1, 3])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[2, 1]*yd[1, 2]*ydb[1, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[2, 2]*yd[1, 2]*ydb[1, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[2, 3]*yd[1, 2]*ydb[1, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[1, 2]*ydb[1, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[1, 2]*ydb[1, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[1, 2]*ydb[1, 3])/(96*Pi^4) - 
 (3*au^2*yd[1, 3]*ydb[1, 3])/(128*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[3, 1]*yd[1, 3]*ydb[1, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[3, 2]*yd[1, 3]*ydb[1, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[3, 3]*yd[1, 3]*ydb[1, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[1, 3]*ydb[1, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[1, 3]*ydb[1, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[1, 3]*ydb[1, 3])/(96*Pi^4) - 
 (3*au^2*yd[2, 1]*ydb[2, 1])/(128*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[1, 1]*yd[2, 1]*ydb[2, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[1, 2]*yd[2, 1]*ydb[2, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[1, 3]*yd[2, 1]*ydb[2, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[2, 1]*ydb[2, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[2, 1]*ydb[2, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[2, 1]*ydb[2, 1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[2, 1]*yd[2, 2]*ydb[2, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[2, 2]*yd[2, 2]*ydb[2, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[2, 3]*yd[2, 2]*ydb[2, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[2, 2]*ydb[2, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[2, 2]*ydb[2, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[2, 2]*ydb[2, 1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[3, 1]*yd[2, 3]*ydb[2, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[3, 2]*yd[2, 3]*ydb[2, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[3, 3]*yd[2, 3]*ydb[2, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[2, 3]*ydb[2, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[2, 3]*ydb[2, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[2, 3]*ydb[2, 1])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[1, 1]*yd[2, 1]*ydb[2, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[1, 2]*yd[2, 1]*ydb[2, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[1, 3]*yd[2, 1]*ydb[2, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[2, 1]*ydb[2, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[2, 1]*ydb[2, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[2, 1]*ydb[2, 2])/(96*Pi^4) - 
 (3*au^2*yd[2, 2]*ydb[2, 2])/(128*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[2, 1]*yd[2, 2]*ydb[2, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[2, 2]*yd[2, 2]*ydb[2, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[2, 3]*yd[2, 2]*ydb[2, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[2, 2]*ydb[2, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[2, 2]*ydb[2, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[2, 2]*ydb[2, 2])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[3, 1]*yd[2, 3]*ydb[2, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[3, 2]*yd[2, 3]*ydb[2, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[3, 3]*yd[2, 3]*ydb[2, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[2, 3]*ydb[2, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[2, 3]*ydb[2, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[2, 3]*ydb[2, 2])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[1, 1]*yd[2, 1]*ydb[2, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[1, 2]*yd[2, 1]*ydb[2, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[1, 3]*yd[2, 1]*ydb[2, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[2, 1]*ydb[2, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[2, 1]*ydb[2, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[2, 1]*ydb[2, 3])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[2, 1]*yd[2, 2]*ydb[2, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[2, 2]*yd[2, 2]*ydb[2, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[2, 3]*yd[2, 2]*ydb[2, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[2, 2]*ydb[2, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[2, 2]*ydb[2, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[2, 2]*ydb[2, 3])/(96*Pi^4) - 
 (3*au^2*yd[2, 3]*ydb[2, 3])/(128*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[3, 1]*yd[2, 3]*ydb[2, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[3, 2]*yd[2, 3]*ydb[2, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[3, 3]*yd[2, 3]*ydb[2, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[2, 3]*ydb[2, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[2, 3]*ydb[2, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[2, 3]*ydb[2, 3])/(96*Pi^4) - 
 (3*au^2*yd[3, 1]*ydb[3, 1])/(128*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[1, 1]*yd[3, 1]*ydb[3, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[1, 2]*yd[3, 1]*ydb[3, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[1, 3]*yd[3, 1]*ydb[3, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[3, 1]*ydb[3, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[3, 1]*ydb[3, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[3, 1]*ydb[3, 1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[2, 1]*yd[3, 2]*ydb[3, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[2, 2]*yd[3, 2]*ydb[3, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[2, 3]*yd[3, 2]*ydb[3, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[3, 2]*ydb[3, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[3, 2]*ydb[3, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[3, 2]*ydb[3, 1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[3, 1]*yd[3, 3]*ydb[3, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[3, 2]*yd[3, 3]*ydb[3, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[3, 3]*yd[3, 3]*ydb[3, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[3, 3]*ydb[3, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[3, 3]*ydb[3, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[3, 3]*ydb[3, 1])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[1, 1]*yd[3, 1]*ydb[3, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[1, 2]*yd[3, 1]*ydb[3, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[1, 3]*yd[3, 1]*ydb[3, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[3, 1]*ydb[3, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[3, 1]*ydb[3, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[3, 1]*ydb[3, 2])/(96*Pi^4) - 
 (3*au^2*yd[3, 2]*ydb[3, 2])/(128*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[2, 1]*yd[3, 2]*ydb[3, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[2, 2]*yd[3, 2]*ydb[3, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[2, 3]*yd[3, 2]*ydb[3, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[3, 2]*ydb[3, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[3, 2]*ydb[3, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[3, 2]*ydb[3, 2])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[3, 1]*yd[3, 3]*ydb[3, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[3, 2]*yd[3, 3]*ydb[3, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[3, 3]*yd[3, 3]*ydb[3, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[3, 3]*ydb[3, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[3, 3]*ydb[3, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[3, 3]*ydb[3, 2])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[1, 1]*yd[3, 1]*ydb[3, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[1, 2]*yd[3, 1]*ydb[3, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[1, 3]*yd[3, 1]*ydb[3, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*yd[3, 1]*ydb[3, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*yd[3, 1]*ydb[3, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*yd[3, 1]*ydb[3, 3])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[2, 1]*yd[3, 2]*ydb[3, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[2, 2]*yd[3, 2]*ydb[3, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[2, 3]*yd[3, 2]*ydb[3, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*yd[3, 2]*ydb[3, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*yd[3, 2]*ydb[3, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*yd[3, 2]*ydb[3, 3])/(96*Pi^4) - 
 (3*au^2*yd[3, 3]*ydb[3, 3])/(128*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[3, 1]*yd[3, 3]*ydb[3, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[3, 2]*yd[3, 3]*ydb[3, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[3, 3]*yd[3, 3]*ydb[3, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*yd[3, 3]*ydb[3, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*yd[3, 3]*ydb[3, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*yd[3, 3]*ydb[3, 3])/(96*Pi^4) - 
 (au^2*yl[1, 1]*ylb[1, 1])/(128*Pi^4) - (au^2*yl[1, 2]*ylb[1, 2])/
  (128*Pi^4) - (au^2*yl[1, 3]*ylb[1, 3])/(128*Pi^4) - 
 (au^2*yl[2, 1]*ylb[2, 1])/(128*Pi^4) - (au^2*yl[2, 2]*ylb[2, 2])/
  (128*Pi^4) - (au^2*yl[2, 3]*ylb[2, 3])/(128*Pi^4) - 
 (au^2*yl[3, 1]*ylb[3, 1])/(128*Pi^4) - (au^2*yl[3, 2]*ylb[3, 2])/
  (128*Pi^4) - (au^2*yl[3, 3]*ylb[3, 3])/(128*Pi^4) - 
 (3*au^2*yu[1, 1]*yub[1, 1])/(128*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[1, 1]*yu[1, 1]*yub[1, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[1, 2]*yu[1, 1]*yub[1, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[1, 3]*yu[1, 1]*yub[1, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[1, 1]*yub[1, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[1, 1]*yub[1, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[1, 1]*yub[1, 1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[2, 1]*yu[1, 2]*yub[1, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[2, 2]*yu[1, 2]*yub[1, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[2, 3]*yu[1, 2]*yub[1, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[1, 2]*yub[1, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[1, 2]*yub[1, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[1, 2]*yub[1, 1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[3, 1]*yu[1, 3]*yub[1, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[3, 2]*yu[1, 3]*yub[1, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[3, 3]*yu[1, 3]*yub[1, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[1, 3]*yub[1, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[1, 3]*yub[1, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[1, 3]*yub[1, 1])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[1, 1]*yu[1, 1]*yub[1, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[1, 2]*yu[1, 1]*yub[1, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[1, 3]*yu[1, 1]*yub[1, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[1, 1]*yub[1, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[1, 1]*yub[1, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[1, 1]*yub[1, 2])/(96*Pi^4) - 
 (3*au^2*yu[1, 2]*yub[1, 2])/(128*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[2, 1]*yu[1, 2]*yub[1, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[2, 2]*yu[1, 2]*yub[1, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[2, 3]*yu[1, 2]*yub[1, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[1, 2]*yub[1, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[1, 2]*yub[1, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[1, 2]*yub[1, 2])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[3, 1]*yu[1, 3]*yub[1, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[3, 2]*yu[1, 3]*yub[1, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[3, 3]*yu[1, 3]*yub[1, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[1, 3]*yub[1, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[1, 3]*yub[1, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[1, 3]*yub[1, 2])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[1, 1]*yu[1, 1]*yub[1, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[1, 2]*yu[1, 1]*yub[1, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[1, 3]*yu[1, 1]*yub[1, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[1, 1]*yub[1, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[1, 1]*yub[1, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[1, 1]*yub[1, 3])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[2, 1]*yu[1, 2]*yub[1, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[2, 2]*yu[1, 2]*yub[1, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[2, 3]*yu[1, 2]*yub[1, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[1, 2]*yub[1, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[1, 2]*yub[1, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[1, 2]*yub[1, 3])/(96*Pi^4) - 
 (3*au^2*yu[1, 3]*yub[1, 3])/(128*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[3, 1]*yu[1, 3]*yub[1, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[3, 2]*yu[1, 3]*yub[1, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[3, 3]*yu[1, 3]*yub[1, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[1, 3]*yub[1, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[1, 3]*yub[1, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[1, 3]*yub[1, 3])/(96*Pi^4) - 
 (3*au^2*yu[2, 1]*yub[2, 1])/(128*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[1, 1]*yu[2, 1]*yub[2, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[1, 2]*yu[2, 1]*yub[2, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[1, 3]*yu[2, 1]*yub[2, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[2, 1]*yub[2, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[2, 1]*yub[2, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[2, 1]*yub[2, 1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[2, 1]*yu[2, 2]*yub[2, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[2, 2]*yu[2, 2]*yub[2, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[2, 3]*yu[2, 2]*yub[2, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[2, 2]*yub[2, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[2, 2]*yub[2, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[2, 2]*yub[2, 1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[3, 1]*yu[2, 3]*yub[2, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[3, 2]*yu[2, 3]*yub[2, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[3, 3]*yu[2, 3]*yub[2, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[2, 3]*yub[2, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[2, 3]*yub[2, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[2, 3]*yub[2, 1])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[1, 1]*yu[2, 1]*yub[2, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[1, 2]*yu[2, 1]*yub[2, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[1, 3]*yu[2, 1]*yub[2, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[2, 1]*yub[2, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[2, 1]*yub[2, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[2, 1]*yub[2, 2])/(96*Pi^4) - 
 (3*au^2*yu[2, 2]*yub[2, 2])/(128*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[2, 1]*yu[2, 2]*yub[2, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[2, 2]*yu[2, 2]*yub[2, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[2, 3]*yu[2, 2]*yub[2, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[2, 2]*yub[2, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[2, 2]*yub[2, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[2, 2]*yub[2, 2])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[3, 1]*yu[2, 3]*yub[2, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[3, 2]*yu[2, 3]*yub[2, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[3, 3]*yu[2, 3]*yub[2, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[2, 3]*yub[2, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[2, 3]*yub[2, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[2, 3]*yub[2, 2])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[1, 1]*yu[2, 1]*yub[2, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[1, 2]*yu[2, 1]*yub[2, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[1, 3]*yu[2, 1]*yub[2, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[2, 1]*yub[2, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[2, 1]*yub[2, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[2, 1]*yub[2, 3])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[2, 1]*yu[2, 2]*yub[2, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[2, 2]*yu[2, 2]*yub[2, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[2, 3]*yu[2, 2]*yub[2, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[2, 2]*yub[2, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[2, 2]*yub[2, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[2, 2]*yub[2, 3])/(96*Pi^4) - 
 (3*au^2*yu[2, 3]*yub[2, 3])/(128*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[3, 1]*yu[2, 3]*yub[2, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[3, 2]*yu[2, 3]*yub[2, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[3, 3]*yu[2, 3]*yub[2, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[2, 3]*yub[2, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[2, 3]*yub[2, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[2, 3]*yub[2, 3])/(96*Pi^4) - 
 (3*au^2*yu[3, 1]*yub[3, 1])/(128*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[1, 1]*yu[3, 1]*yub[3, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[1, 2]*yu[3, 1]*yub[3, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[1, 3]*yu[3, 1]*yub[3, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[3, 1]*yub[3, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[3, 1]*yub[3, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[3, 1]*yub[3, 1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[2, 1]*yu[3, 2]*yub[3, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[2, 2]*yu[3, 2]*yub[3, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[2, 3]*yu[3, 2]*yub[3, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[3, 2]*yub[3, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[3, 2]*yub[3, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[3, 2]*yub[3, 1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[3, 1]*yu[3, 3]*yub[3, 1])/(6144*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[3, 2]*yu[3, 3]*yub[3, 1])/(2048*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[3, 3]*yu[3, 3]*yub[3, 1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[3, 3]*yub[3, 1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[3, 3]*yub[3, 1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[3, 3]*yub[3, 1])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[1, 1]*yu[3, 1]*yub[3, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[1, 2]*yu[3, 1]*yub[3, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[1, 3]*yu[3, 1]*yub[3, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[3, 1]*yub[3, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[3, 1]*yub[3, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[3, 1]*yub[3, 2])/(96*Pi^4) - 
 (3*au^2*yu[3, 2]*yub[3, 2])/(128*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[2, 1]*yu[3, 2]*yub[3, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[2, 2]*yu[3, 2]*yub[3, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[2, 3]*yu[3, 2]*yub[3, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[3, 2]*yub[3, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[3, 2]*yub[3, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[3, 2]*yub[3, 2])/(96*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[3, 1]*yu[3, 3]*yub[3, 2])/(6144*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[3, 2]*yu[3, 3]*yub[3, 2])/(2048*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[3, 3]*yu[3, 3]*yub[3, 2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[3, 3]*yub[3, 2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[3, 3]*yub[3, 2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[3, 3]*yub[3, 2])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[1, 1]*yu[3, 1]*yub[3, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[1, 2]*yu[3, 1]*yub[3, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[1, 3]*yu[3, 1]*yub[3, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*yu[3, 1]*yub[3, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*yu[3, 1]*yub[3, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*yu[3, 1]*yub[3, 3])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[2, 1]*yu[3, 2]*yub[3, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[2, 2]*yu[3, 2]*yub[3, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[2, 3]*yu[3, 2]*yub[3, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*yu[3, 2]*yub[3, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*yu[3, 2]*yub[3, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*yu[3, 2]*yub[3, 3])/(96*Pi^4) - 
 (3*au^2*yu[3, 3]*yub[3, 3])/(128*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[3, 1]*yu[3, 3]*yub[3, 3])/(6144*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[3, 2]*yu[3, 3]*yub[3, 3])/(2048*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[3, 3]*yu[3, 3]*yub[3, 3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*yu[3, 3]*yub[3, 3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*yu[3, 3]*yub[3, 3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*yu[3, 3]*yub[3, 3])/(96*Pi^4) - 
 (m2H*gHcb[1]*gQ[1, 1]*ydb[1, 1]*zd[1])/(1536*Pi^4) + 
 (m2Q*gHcb[1]*gQ[1, 1]*ydb[1, 1]*zd[1])/(1536*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[1, 1]*ydb[1, 1]*zd[1])/(768*Pi^4) - 
 (3*m2H*gHcb[2]*gQ[1, 2]*ydb[1, 1]*zd[1])/(512*Pi^4) + 
 (3*m2Q*gHcb[2]*gQ[1, 2]*ydb[1, 1]*zd[1])/(512*Pi^4) - 
 (3*mu*mub*gHcb[2]*gQ[1, 2]*ydb[1, 1]*zd[1])/(256*Pi^4) + 
 (mub*gH[1]*gQ[1, 1]*Mb[1]*ydb[1, 1]*zd[1])/(768*Pi^4) - 
 (gHcb[1]*gQ[1, 1]*M[1]*Mb[1]*ydb[1, 1]*zd[1])/(768*Pi^4) + 
 (3*mub*gH[2]*gQ[1, 2]*Mb[2]*ydb[1, 1]*zd[1])/(256*Pi^4) - 
 (3*gHcb[2]*gQ[1, 2]*M[2]*Mb[2]*ydb[1, 1]*zd[1])/(256*Pi^4) - 
 (m2H*gHcb[1]*gQ[2, 1]*ydb[1, 2]*zd[1])/(1536*Pi^4) + 
 (m2Q*gHcb[1]*gQ[2, 1]*ydb[1, 2]*zd[1])/(1536*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[2, 1]*ydb[1, 2]*zd[1])/(768*Pi^4) - 
 (3*m2H*gHcb[2]*gQ[2, 2]*ydb[1, 2]*zd[1])/(512*Pi^4) + 
 (3*m2Q*gHcb[2]*gQ[2, 2]*ydb[1, 2]*zd[1])/(512*Pi^4) - 
 (3*mu*mub*gHcb[2]*gQ[2, 2]*ydb[1, 2]*zd[1])/(256*Pi^4) + 
 (mub*gH[1]*gQ[2, 1]*Mb[1]*ydb[1, 2]*zd[1])/(768*Pi^4) - 
 (gHcb[1]*gQ[2, 1]*M[1]*Mb[1]*ydb[1, 2]*zd[1])/(768*Pi^4) + 
 (3*mub*gH[2]*gQ[2, 2]*Mb[2]*ydb[1, 2]*zd[1])/(256*Pi^4) - 
 (3*gHcb[2]*gQ[2, 2]*M[2]*Mb[2]*ydb[1, 2]*zd[1])/(256*Pi^4) - 
 (m2H*gHcb[1]*gQ[3, 1]*ydb[1, 3]*zd[1])/(1536*Pi^4) + 
 (m2Q*gHcb[1]*gQ[3, 1]*ydb[1, 3]*zd[1])/(1536*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[3, 1]*ydb[1, 3]*zd[1])/(768*Pi^4) - 
 (3*m2H*gHcb[2]*gQ[3, 2]*ydb[1, 3]*zd[1])/(512*Pi^4) + 
 (3*m2Q*gHcb[2]*gQ[3, 2]*ydb[1, 3]*zd[1])/(512*Pi^4) - 
 (3*mu*mub*gHcb[2]*gQ[3, 2]*ydb[1, 3]*zd[1])/(256*Pi^4) + 
 (mub*gH[1]*gQ[3, 1]*Mb[1]*ydb[1, 3]*zd[1])/(768*Pi^4) - 
 (gHcb[1]*gQ[3, 1]*M[1]*Mb[1]*ydb[1, 3]*zd[1])/(768*Pi^4) + 
 (3*mub*gH[2]*gQ[3, 2]*Mb[2]*ydb[1, 3]*zd[1])/(256*Pi^4) - 
 (3*gHcb[2]*gQ[3, 2]*M[2]*Mb[2]*ydb[1, 3]*zd[1])/(256*Pi^4) - 
 (m2H*gHcb[1]*gQ[1, 1]*ydb[2, 1]*zd[2])/(1536*Pi^4) + 
 (m2Q*gHcb[1]*gQ[1, 1]*ydb[2, 1]*zd[2])/(1536*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[1, 1]*ydb[2, 1]*zd[2])/(768*Pi^4) - 
 (3*m2H*gHcb[2]*gQ[1, 2]*ydb[2, 1]*zd[2])/(512*Pi^4) + 
 (3*m2Q*gHcb[2]*gQ[1, 2]*ydb[2, 1]*zd[2])/(512*Pi^4) - 
 (3*mu*mub*gHcb[2]*gQ[1, 2]*ydb[2, 1]*zd[2])/(256*Pi^4) + 
 (mub*gH[1]*gQ[1, 1]*Mb[1]*ydb[2, 1]*zd[2])/(768*Pi^4) - 
 (gHcb[1]*gQ[1, 1]*M[1]*Mb[1]*ydb[2, 1]*zd[2])/(768*Pi^4) + 
 (3*mub*gH[2]*gQ[1, 2]*Mb[2]*ydb[2, 1]*zd[2])/(256*Pi^4) - 
 (3*gHcb[2]*gQ[1, 2]*M[2]*Mb[2]*ydb[2, 1]*zd[2])/(256*Pi^4) - 
 (m2H*gHcb[1]*gQ[2, 1]*ydb[2, 2]*zd[2])/(1536*Pi^4) + 
 (m2Q*gHcb[1]*gQ[2, 1]*ydb[2, 2]*zd[2])/(1536*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[2, 1]*ydb[2, 2]*zd[2])/(768*Pi^4) - 
 (3*m2H*gHcb[2]*gQ[2, 2]*ydb[2, 2]*zd[2])/(512*Pi^4) + 
 (3*m2Q*gHcb[2]*gQ[2, 2]*ydb[2, 2]*zd[2])/(512*Pi^4) - 
 (3*mu*mub*gHcb[2]*gQ[2, 2]*ydb[2, 2]*zd[2])/(256*Pi^4) + 
 (mub*gH[1]*gQ[2, 1]*Mb[1]*ydb[2, 2]*zd[2])/(768*Pi^4) - 
 (gHcb[1]*gQ[2, 1]*M[1]*Mb[1]*ydb[2, 2]*zd[2])/(768*Pi^4) + 
 (3*mub*gH[2]*gQ[2, 2]*Mb[2]*ydb[2, 2]*zd[2])/(256*Pi^4) - 
 (3*gHcb[2]*gQ[2, 2]*M[2]*Mb[2]*ydb[2, 2]*zd[2])/(256*Pi^4) - 
 (m2H*gHcb[1]*gQ[3, 1]*ydb[2, 3]*zd[2])/(1536*Pi^4) + 
 (m2Q*gHcb[1]*gQ[3, 1]*ydb[2, 3]*zd[2])/(1536*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[3, 1]*ydb[2, 3]*zd[2])/(768*Pi^4) - 
 (3*m2H*gHcb[2]*gQ[3, 2]*ydb[2, 3]*zd[2])/(512*Pi^4) + 
 (3*m2Q*gHcb[2]*gQ[3, 2]*ydb[2, 3]*zd[2])/(512*Pi^4) - 
 (3*mu*mub*gHcb[2]*gQ[3, 2]*ydb[2, 3]*zd[2])/(256*Pi^4) + 
 (mub*gH[1]*gQ[3, 1]*Mb[1]*ydb[2, 3]*zd[2])/(768*Pi^4) - 
 (gHcb[1]*gQ[3, 1]*M[1]*Mb[1]*ydb[2, 3]*zd[2])/(768*Pi^4) + 
 (3*mub*gH[2]*gQ[3, 2]*Mb[2]*ydb[2, 3]*zd[2])/(256*Pi^4) - 
 (3*gHcb[2]*gQ[3, 2]*M[2]*Mb[2]*ydb[2, 3]*zd[2])/(256*Pi^4) - 
 (m2H*gHcb[1]*gQ[1, 1]*ydb[3, 1]*zd[3])/(1536*Pi^4) + 
 (m2Q*gHcb[1]*gQ[1, 1]*ydb[3, 1]*zd[3])/(1536*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[1, 1]*ydb[3, 1]*zd[3])/(768*Pi^4) - 
 (3*m2H*gHcb[2]*gQ[1, 2]*ydb[3, 1]*zd[3])/(512*Pi^4) + 
 (3*m2Q*gHcb[2]*gQ[1, 2]*ydb[3, 1]*zd[3])/(512*Pi^4) - 
 (3*mu*mub*gHcb[2]*gQ[1, 2]*ydb[3, 1]*zd[3])/(256*Pi^4) + 
 (mub*gH[1]*gQ[1, 1]*Mb[1]*ydb[3, 1]*zd[3])/(768*Pi^4) - 
 (gHcb[1]*gQ[1, 1]*M[1]*Mb[1]*ydb[3, 1]*zd[3])/(768*Pi^4) + 
 (3*mub*gH[2]*gQ[1, 2]*Mb[2]*ydb[3, 1]*zd[3])/(256*Pi^4) - 
 (3*gHcb[2]*gQ[1, 2]*M[2]*Mb[2]*ydb[3, 1]*zd[3])/(256*Pi^4) - 
 (m2H*gHcb[1]*gQ[2, 1]*ydb[3, 2]*zd[3])/(1536*Pi^4) + 
 (m2Q*gHcb[1]*gQ[2, 1]*ydb[3, 2]*zd[3])/(1536*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[2, 1]*ydb[3, 2]*zd[3])/(768*Pi^4) - 
 (3*m2H*gHcb[2]*gQ[2, 2]*ydb[3, 2]*zd[3])/(512*Pi^4) + 
 (3*m2Q*gHcb[2]*gQ[2, 2]*ydb[3, 2]*zd[3])/(512*Pi^4) - 
 (3*mu*mub*gHcb[2]*gQ[2, 2]*ydb[3, 2]*zd[3])/(256*Pi^4) + 
 (mub*gH[1]*gQ[2, 1]*Mb[1]*ydb[3, 2]*zd[3])/(768*Pi^4) - 
 (gHcb[1]*gQ[2, 1]*M[1]*Mb[1]*ydb[3, 2]*zd[3])/(768*Pi^4) + 
 (3*mub*gH[2]*gQ[2, 2]*Mb[2]*ydb[3, 2]*zd[3])/(256*Pi^4) - 
 (3*gHcb[2]*gQ[2, 2]*M[2]*Mb[2]*ydb[3, 2]*zd[3])/(256*Pi^4) - 
 (m2H*gHcb[1]*gQ[3, 1]*ydb[3, 3]*zd[3])/(1536*Pi^4) + 
 (m2Q*gHcb[1]*gQ[3, 1]*ydb[3, 3]*zd[3])/(1536*Pi^4) - 
 (mu*mub*gHcb[1]*gQ[3, 1]*ydb[3, 3]*zd[3])/(768*Pi^4) - 
 (3*m2H*gHcb[2]*gQ[3, 2]*ydb[3, 3]*zd[3])/(512*Pi^4) + 
 (3*m2Q*gHcb[2]*gQ[3, 2]*ydb[3, 3]*zd[3])/(512*Pi^4) - 
 (3*mu*mub*gHcb[2]*gQ[3, 2]*ydb[3, 3]*zd[3])/(256*Pi^4) + 
 (mub*gH[1]*gQ[3, 1]*Mb[1]*ydb[3, 3]*zd[3])/(768*Pi^4) - 
 (gHcb[1]*gQ[3, 1]*M[1]*Mb[1]*ydb[3, 3]*zd[3])/(768*Pi^4) + 
 (3*mub*gH[2]*gQ[3, 2]*Mb[2]*ydb[3, 3]*zd[3])/(256*Pi^4) - 
 (3*gHcb[2]*gQ[3, 2]*M[2]*Mb[2]*ydb[3, 3]*zd[3])/(256*Pi^4) - 
 (m2H*gHc[1]*gQb[1, 1]*yd[1, 1]*zdb[1])/(1536*Pi^4) + 
 (m2Q*gHc[1]*gQb[1, 1]*yd[1, 1]*zdb[1])/(1536*Pi^4) - 
 (mu*mub*gHc[1]*gQb[1, 1]*yd[1, 1]*zdb[1])/(768*Pi^4) - 
 (3*m2H*gHc[2]*gQb[1, 2]*yd[1, 1]*zdb[1])/(512*Pi^4) + 
 (3*m2Q*gHc[2]*gQb[1, 2]*yd[1, 1]*zdb[1])/(512*Pi^4) - 
 (3*mu*mub*gHc[2]*gQb[1, 2]*yd[1, 1]*zdb[1])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[1, 1]*M[1]*yd[1, 1]*zdb[1])/(768*Pi^4) + 
 (3*mu*gHb[2]*gQb[1, 2]*M[2]*yd[1, 1]*zdb[1])/(256*Pi^4) - 
 (gHc[1]*gQb[1, 1]*M[1]*Mb[1]*yd[1, 1]*zdb[1])/(768*Pi^4) - 
 (3*gHc[2]*gQb[1, 2]*M[2]*Mb[2]*yd[1, 1]*zdb[1])/(256*Pi^4) - 
 (m2H*gHc[1]*gQb[2, 1]*yd[1, 2]*zdb[1])/(1536*Pi^4) + 
 (m2Q*gHc[1]*gQb[2, 1]*yd[1, 2]*zdb[1])/(1536*Pi^4) - 
 (mu*mub*gHc[1]*gQb[2, 1]*yd[1, 2]*zdb[1])/(768*Pi^4) - 
 (3*m2H*gHc[2]*gQb[2, 2]*yd[1, 2]*zdb[1])/(512*Pi^4) + 
 (3*m2Q*gHc[2]*gQb[2, 2]*yd[1, 2]*zdb[1])/(512*Pi^4) - 
 (3*mu*mub*gHc[2]*gQb[2, 2]*yd[1, 2]*zdb[1])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[2, 1]*M[1]*yd[1, 2]*zdb[1])/(768*Pi^4) + 
 (3*mu*gHb[2]*gQb[2, 2]*M[2]*yd[1, 2]*zdb[1])/(256*Pi^4) - 
 (gHc[1]*gQb[2, 1]*M[1]*Mb[1]*yd[1, 2]*zdb[1])/(768*Pi^4) - 
 (3*gHc[2]*gQb[2, 2]*M[2]*Mb[2]*yd[1, 2]*zdb[1])/(256*Pi^4) - 
 (m2H*gHc[1]*gQb[3, 1]*yd[1, 3]*zdb[1])/(1536*Pi^4) + 
 (m2Q*gHc[1]*gQb[3, 1]*yd[1, 3]*zdb[1])/(1536*Pi^4) - 
 (mu*mub*gHc[1]*gQb[3, 1]*yd[1, 3]*zdb[1])/(768*Pi^4) - 
 (3*m2H*gHc[2]*gQb[3, 2]*yd[1, 3]*zdb[1])/(512*Pi^4) + 
 (3*m2Q*gHc[2]*gQb[3, 2]*yd[1, 3]*zdb[1])/(512*Pi^4) - 
 (3*mu*mub*gHc[2]*gQb[3, 2]*yd[1, 3]*zdb[1])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[3, 1]*M[1]*yd[1, 3]*zdb[1])/(768*Pi^4) + 
 (3*mu*gHb[2]*gQb[3, 2]*M[2]*yd[1, 3]*zdb[1])/(256*Pi^4) - 
 (gHc[1]*gQb[3, 1]*M[1]*Mb[1]*yd[1, 3]*zdb[1])/(768*Pi^4) - 
 (3*gHc[2]*gQb[3, 2]*M[2]*Mb[2]*yd[1, 3]*zdb[1])/(256*Pi^4) + 
 (m2Q*zd[1]*zdb[1])/(8*Pi^2) - (mu*mub*zd[1]*zdb[1])/(4*Pi^2) + 
 (13*m2Q*g[1]^2*zd[1]*zdb[1])/(3072*Pi^4) - (mu*mub*g[1]^2*zd[1]*zdb[1])/
  (128*Pi^4) + (15*m2Q*g[2]^2*zd[1]*zdb[1])/(1024*Pi^4) - 
 (3*mu*mub*g[2]^2*zd[1]*zdb[1])/(128*Pi^4) + (5*m2Q*g[3]^2*zd[1]*zdb[1])/
  (192*Pi^4) + (mu*mub*gH[1]*gHb[1]*zd[1]*zdb[1])/(512*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*zd[1]*zdb[1])/(512*Pi^4) - 
 (3*m2Q*gHc[1]*gHcb[1]*zd[1]*zdb[1])/(2048*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*zd[1]*zdb[1])/(256*Pi^4) - 
 (9*m2Q*gHc[2]*gHcb[2]*zd[1]*zdb[1])/(2048*Pi^4) + 
 (3*mu*mub*gHc[2]*gHcb[2]*zd[1]*zdb[1])/(256*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*M[1]*zd[1]*zdb[1])/(256*Pi^4) - 
 (3*mu*gHb[2]*gHcb[2]*M[2]*zd[1]*zdb[1])/(256*Pi^4) - 
 (mub*gH[1]*gHc[1]*Mb[1]*zd[1]*zdb[1])/(256*Pi^4) + 
 (gHc[1]*gHcb[1]*M[1]*Mb[1]*zd[1]*zdb[1])/(256*Pi^4) - 
 (3*mub*gH[2]*gHc[2]*Mb[2]*zd[1]*zdb[1])/(256*Pi^4) + 
 (3*gHc[2]*gHcb[2]*M[2]*Mb[2]*zd[1]*zdb[1])/(256*Pi^4) - 
 (3*m2Q*yd[1, 1]*ydb[1, 1]*zd[1]*zdb[1])/(256*Pi^4) + 
 (mu*mub*yd[1, 1]*ydb[1, 1]*zd[1]*zdb[1])/(64*Pi^4) - 
 (3*m2Q*yd[1, 2]*ydb[1, 2]*zd[1]*zdb[1])/(256*Pi^4) + 
 (mu*mub*yd[1, 2]*ydb[1, 2]*zd[1]*zdb[1])/(64*Pi^4) - 
 (3*m2Q*yd[1, 3]*ydb[1, 3]*zd[1]*zdb[1])/(256*Pi^4) + 
 (mu*mub*yd[1, 3]*ydb[1, 3]*zd[1]*zdb[1])/(64*Pi^4) - 
 (3*m2Q*yd[1, 1]*ydb[2, 1]*zd[2]*zdb[1])/(256*Pi^4) + 
 (mu*mub*yd[1, 1]*ydb[2, 1]*zd[2]*zdb[1])/(64*Pi^4) - 
 (3*m2Q*yd[1, 2]*ydb[2, 2]*zd[2]*zdb[1])/(256*Pi^4) + 
 (mu*mub*yd[1, 2]*ydb[2, 2]*zd[2]*zdb[1])/(64*Pi^4) - 
 (3*m2Q*yd[1, 3]*ydb[2, 3]*zd[2]*zdb[1])/(256*Pi^4) + 
 (mu*mub*yd[1, 3]*ydb[2, 3]*zd[2]*zdb[1])/(64*Pi^4) - 
 (3*m2Q*yd[1, 1]*ydb[3, 1]*zd[3]*zdb[1])/(256*Pi^4) + 
 (mu*mub*yd[1, 1]*ydb[3, 1]*zd[3]*zdb[1])/(64*Pi^4) - 
 (3*m2Q*yd[1, 2]*ydb[3, 2]*zd[3]*zdb[1])/(256*Pi^4) + 
 (mu*mub*yd[1, 2]*ydb[3, 2]*zd[3]*zdb[1])/(64*Pi^4) - 
 (3*m2Q*yd[1, 3]*ydb[3, 3]*zd[3]*zdb[1])/(256*Pi^4) + 
 (mu*mub*yd[1, 3]*ydb[3, 3]*zd[3]*zdb[1])/(64*Pi^4) - 
 (15*m2Q*zd[1]^2*zdb[1]^2)/(512*Pi^4) + (3*mu*mub*zd[1]^2*zdb[1]^2)/
  (32*Pi^4) - (m2H*gHc[1]*gQb[1, 1]*yd[2, 1]*zdb[2])/(1536*Pi^4) + 
 (m2Q*gHc[1]*gQb[1, 1]*yd[2, 1]*zdb[2])/(1536*Pi^4) - 
 (mu*mub*gHc[1]*gQb[1, 1]*yd[2, 1]*zdb[2])/(768*Pi^4) - 
 (3*m2H*gHc[2]*gQb[1, 2]*yd[2, 1]*zdb[2])/(512*Pi^4) + 
 (3*m2Q*gHc[2]*gQb[1, 2]*yd[2, 1]*zdb[2])/(512*Pi^4) - 
 (3*mu*mub*gHc[2]*gQb[1, 2]*yd[2, 1]*zdb[2])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[1, 1]*M[1]*yd[2, 1]*zdb[2])/(768*Pi^4) + 
 (3*mu*gHb[2]*gQb[1, 2]*M[2]*yd[2, 1]*zdb[2])/(256*Pi^4) - 
 (gHc[1]*gQb[1, 1]*M[1]*Mb[1]*yd[2, 1]*zdb[2])/(768*Pi^4) - 
 (3*gHc[2]*gQb[1, 2]*M[2]*Mb[2]*yd[2, 1]*zdb[2])/(256*Pi^4) - 
 (m2H*gHc[1]*gQb[2, 1]*yd[2, 2]*zdb[2])/(1536*Pi^4) + 
 (m2Q*gHc[1]*gQb[2, 1]*yd[2, 2]*zdb[2])/(1536*Pi^4) - 
 (mu*mub*gHc[1]*gQb[2, 1]*yd[2, 2]*zdb[2])/(768*Pi^4) - 
 (3*m2H*gHc[2]*gQb[2, 2]*yd[2, 2]*zdb[2])/(512*Pi^4) + 
 (3*m2Q*gHc[2]*gQb[2, 2]*yd[2, 2]*zdb[2])/(512*Pi^4) - 
 (3*mu*mub*gHc[2]*gQb[2, 2]*yd[2, 2]*zdb[2])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[2, 1]*M[1]*yd[2, 2]*zdb[2])/(768*Pi^4) + 
 (3*mu*gHb[2]*gQb[2, 2]*M[2]*yd[2, 2]*zdb[2])/(256*Pi^4) - 
 (gHc[1]*gQb[2, 1]*M[1]*Mb[1]*yd[2, 2]*zdb[2])/(768*Pi^4) - 
 (3*gHc[2]*gQb[2, 2]*M[2]*Mb[2]*yd[2, 2]*zdb[2])/(256*Pi^4) - 
 (m2H*gHc[1]*gQb[3, 1]*yd[2, 3]*zdb[2])/(1536*Pi^4) + 
 (m2Q*gHc[1]*gQb[3, 1]*yd[2, 3]*zdb[2])/(1536*Pi^4) - 
 (mu*mub*gHc[1]*gQb[3, 1]*yd[2, 3]*zdb[2])/(768*Pi^4) - 
 (3*m2H*gHc[2]*gQb[3, 2]*yd[2, 3]*zdb[2])/(512*Pi^4) + 
 (3*m2Q*gHc[2]*gQb[3, 2]*yd[2, 3]*zdb[2])/(512*Pi^4) - 
 (3*mu*mub*gHc[2]*gQb[3, 2]*yd[2, 3]*zdb[2])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[3, 1]*M[1]*yd[2, 3]*zdb[2])/(768*Pi^4) + 
 (3*mu*gHb[2]*gQb[3, 2]*M[2]*yd[2, 3]*zdb[2])/(256*Pi^4) - 
 (gHc[1]*gQb[3, 1]*M[1]*Mb[1]*yd[2, 3]*zdb[2])/(768*Pi^4) - 
 (3*gHc[2]*gQb[3, 2]*M[2]*Mb[2]*yd[2, 3]*zdb[2])/(256*Pi^4) - 
 (3*m2Q*yd[2, 1]*ydb[1, 1]*zd[1]*zdb[2])/(256*Pi^4) + 
 (mu*mub*yd[2, 1]*ydb[1, 1]*zd[1]*zdb[2])/(64*Pi^4) - 
 (3*m2Q*yd[2, 2]*ydb[1, 2]*zd[1]*zdb[2])/(256*Pi^4) + 
 (mu*mub*yd[2, 2]*ydb[1, 2]*zd[1]*zdb[2])/(64*Pi^4) - 
 (3*m2Q*yd[2, 3]*ydb[1, 3]*zd[1]*zdb[2])/(256*Pi^4) + 
 (mu*mub*yd[2, 3]*ydb[1, 3]*zd[1]*zdb[2])/(64*Pi^4) + 
 (m2Q*zd[2]*zdb[2])/(8*Pi^2) - (mu*mub*zd[2]*zdb[2])/(4*Pi^2) + 
 (13*m2Q*g[1]^2*zd[2]*zdb[2])/(3072*Pi^4) - (mu*mub*g[1]^2*zd[2]*zdb[2])/
  (128*Pi^4) + (15*m2Q*g[2]^2*zd[2]*zdb[2])/(1024*Pi^4) - 
 (3*mu*mub*g[2]^2*zd[2]*zdb[2])/(128*Pi^4) + (5*m2Q*g[3]^2*zd[2]*zdb[2])/
  (192*Pi^4) + (mu*mub*gH[1]*gHb[1]*zd[2]*zdb[2])/(512*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*zd[2]*zdb[2])/(512*Pi^4) - 
 (3*m2Q*gHc[1]*gHcb[1]*zd[2]*zdb[2])/(2048*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*zd[2]*zdb[2])/(256*Pi^4) - 
 (9*m2Q*gHc[2]*gHcb[2]*zd[2]*zdb[2])/(2048*Pi^4) + 
 (3*mu*mub*gHc[2]*gHcb[2]*zd[2]*zdb[2])/(256*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*M[1]*zd[2]*zdb[2])/(256*Pi^4) - 
 (3*mu*gHb[2]*gHcb[2]*M[2]*zd[2]*zdb[2])/(256*Pi^4) - 
 (mub*gH[1]*gHc[1]*Mb[1]*zd[2]*zdb[2])/(256*Pi^4) + 
 (gHc[1]*gHcb[1]*M[1]*Mb[1]*zd[2]*zdb[2])/(256*Pi^4) - 
 (3*mub*gH[2]*gHc[2]*Mb[2]*zd[2]*zdb[2])/(256*Pi^4) + 
 (3*gHc[2]*gHcb[2]*M[2]*Mb[2]*zd[2]*zdb[2])/(256*Pi^4) - 
 (3*m2Q*yd[2, 1]*ydb[2, 1]*zd[2]*zdb[2])/(256*Pi^4) + 
 (mu*mub*yd[2, 1]*ydb[2, 1]*zd[2]*zdb[2])/(64*Pi^4) - 
 (3*m2Q*yd[2, 2]*ydb[2, 2]*zd[2]*zdb[2])/(256*Pi^4) + 
 (mu*mub*yd[2, 2]*ydb[2, 2]*zd[2]*zdb[2])/(64*Pi^4) - 
 (3*m2Q*yd[2, 3]*ydb[2, 3]*zd[2]*zdb[2])/(256*Pi^4) + 
 (mu*mub*yd[2, 3]*ydb[2, 3]*zd[2]*zdb[2])/(64*Pi^4) - 
 (3*m2Q*yd[2, 1]*ydb[3, 1]*zd[3]*zdb[2])/(256*Pi^4) + 
 (mu*mub*yd[2, 1]*ydb[3, 1]*zd[3]*zdb[2])/(64*Pi^4) - 
 (3*m2Q*yd[2, 2]*ydb[3, 2]*zd[3]*zdb[2])/(256*Pi^4) + 
 (mu*mub*yd[2, 2]*ydb[3, 2]*zd[3]*zdb[2])/(64*Pi^4) - 
 (3*m2Q*yd[2, 3]*ydb[3, 3]*zd[3]*zdb[2])/(256*Pi^4) + 
 (mu*mub*yd[2, 3]*ydb[3, 3]*zd[3]*zdb[2])/(64*Pi^4) - 
 (15*m2Q*zd[1]*zd[2]*zdb[1]*zdb[2])/(256*Pi^4) + 
 (3*mu*mub*zd[1]*zd[2]*zdb[1]*zdb[2])/(16*Pi^4) - 
 (15*m2Q*zd[2]^2*zdb[2]^2)/(512*Pi^4) + (3*mu*mub*zd[2]^2*zdb[2]^2)/
  (32*Pi^4) - (m2H*gHc[1]*gQb[1, 1]*yd[3, 1]*zdb[3])/(1536*Pi^4) + 
 (m2Q*gHc[1]*gQb[1, 1]*yd[3, 1]*zdb[3])/(1536*Pi^4) - 
 (mu*mub*gHc[1]*gQb[1, 1]*yd[3, 1]*zdb[3])/(768*Pi^4) - 
 (3*m2H*gHc[2]*gQb[1, 2]*yd[3, 1]*zdb[3])/(512*Pi^4) + 
 (3*m2Q*gHc[2]*gQb[1, 2]*yd[3, 1]*zdb[3])/(512*Pi^4) - 
 (3*mu*mub*gHc[2]*gQb[1, 2]*yd[3, 1]*zdb[3])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[1, 1]*M[1]*yd[3, 1]*zdb[3])/(768*Pi^4) + 
 (3*mu*gHb[2]*gQb[1, 2]*M[2]*yd[3, 1]*zdb[3])/(256*Pi^4) - 
 (gHc[1]*gQb[1, 1]*M[1]*Mb[1]*yd[3, 1]*zdb[3])/(768*Pi^4) - 
 (3*gHc[2]*gQb[1, 2]*M[2]*Mb[2]*yd[3, 1]*zdb[3])/(256*Pi^4) - 
 (m2H*gHc[1]*gQb[2, 1]*yd[3, 2]*zdb[3])/(1536*Pi^4) + 
 (m2Q*gHc[1]*gQb[2, 1]*yd[3, 2]*zdb[3])/(1536*Pi^4) - 
 (mu*mub*gHc[1]*gQb[2, 1]*yd[3, 2]*zdb[3])/(768*Pi^4) - 
 (3*m2H*gHc[2]*gQb[2, 2]*yd[3, 2]*zdb[3])/(512*Pi^4) + 
 (3*m2Q*gHc[2]*gQb[2, 2]*yd[3, 2]*zdb[3])/(512*Pi^4) - 
 (3*mu*mub*gHc[2]*gQb[2, 2]*yd[3, 2]*zdb[3])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[2, 1]*M[1]*yd[3, 2]*zdb[3])/(768*Pi^4) + 
 (3*mu*gHb[2]*gQb[2, 2]*M[2]*yd[3, 2]*zdb[3])/(256*Pi^4) - 
 (gHc[1]*gQb[2, 1]*M[1]*Mb[1]*yd[3, 2]*zdb[3])/(768*Pi^4) - 
 (3*gHc[2]*gQb[2, 2]*M[2]*Mb[2]*yd[3, 2]*zdb[3])/(256*Pi^4) - 
 (m2H*gHc[1]*gQb[3, 1]*yd[3, 3]*zdb[3])/(1536*Pi^4) + 
 (m2Q*gHc[1]*gQb[3, 1]*yd[3, 3]*zdb[3])/(1536*Pi^4) - 
 (mu*mub*gHc[1]*gQb[3, 1]*yd[3, 3]*zdb[3])/(768*Pi^4) - 
 (3*m2H*gHc[2]*gQb[3, 2]*yd[3, 3]*zdb[3])/(512*Pi^4) + 
 (3*m2Q*gHc[2]*gQb[3, 2]*yd[3, 3]*zdb[3])/(512*Pi^4) - 
 (3*mu*mub*gHc[2]*gQb[3, 2]*yd[3, 3]*zdb[3])/(256*Pi^4) + 
 (mu*gHb[1]*gQb[3, 1]*M[1]*yd[3, 3]*zdb[3])/(768*Pi^4) + 
 (3*mu*gHb[2]*gQb[3, 2]*M[2]*yd[3, 3]*zdb[3])/(256*Pi^4) - 
 (gHc[1]*gQb[3, 1]*M[1]*Mb[1]*yd[3, 3]*zdb[3])/(768*Pi^4) - 
 (3*gHc[2]*gQb[3, 2]*M[2]*Mb[2]*yd[3, 3]*zdb[3])/(256*Pi^4) - 
 (3*m2Q*yd[3, 1]*ydb[1, 1]*zd[1]*zdb[3])/(256*Pi^4) + 
 (mu*mub*yd[3, 1]*ydb[1, 1]*zd[1]*zdb[3])/(64*Pi^4) - 
 (3*m2Q*yd[3, 2]*ydb[1, 2]*zd[1]*zdb[3])/(256*Pi^4) + 
 (mu*mub*yd[3, 2]*ydb[1, 2]*zd[1]*zdb[3])/(64*Pi^4) - 
 (3*m2Q*yd[3, 3]*ydb[1, 3]*zd[1]*zdb[3])/(256*Pi^4) + 
 (mu*mub*yd[3, 3]*ydb[1, 3]*zd[1]*zdb[3])/(64*Pi^4) - 
 (3*m2Q*yd[3, 1]*ydb[2, 1]*zd[2]*zdb[3])/(256*Pi^4) + 
 (mu*mub*yd[3, 1]*ydb[2, 1]*zd[2]*zdb[3])/(64*Pi^4) - 
 (3*m2Q*yd[3, 2]*ydb[2, 2]*zd[2]*zdb[3])/(256*Pi^4) + 
 (mu*mub*yd[3, 2]*ydb[2, 2]*zd[2]*zdb[3])/(64*Pi^4) - 
 (3*m2Q*yd[3, 3]*ydb[2, 3]*zd[2]*zdb[3])/(256*Pi^4) + 
 (mu*mub*yd[3, 3]*ydb[2, 3]*zd[2]*zdb[3])/(64*Pi^4) + 
 (m2Q*zd[3]*zdb[3])/(8*Pi^2) - (mu*mub*zd[3]*zdb[3])/(4*Pi^2) + 
 (13*m2Q*g[1]^2*zd[3]*zdb[3])/(3072*Pi^4) - (mu*mub*g[1]^2*zd[3]*zdb[3])/
  (128*Pi^4) + (15*m2Q*g[2]^2*zd[3]*zdb[3])/(1024*Pi^4) - 
 (3*mu*mub*g[2]^2*zd[3]*zdb[3])/(128*Pi^4) + (5*m2Q*g[3]^2*zd[3]*zdb[3])/
  (192*Pi^4) + (mu*mub*gH[1]*gHb[1]*zd[3]*zdb[3])/(512*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*zd[3]*zdb[3])/(512*Pi^4) - 
 (3*m2Q*gHc[1]*gHcb[1]*zd[3]*zdb[3])/(2048*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*zd[3]*zdb[3])/(256*Pi^4) - 
 (9*m2Q*gHc[2]*gHcb[2]*zd[3]*zdb[3])/(2048*Pi^4) + 
 (3*mu*mub*gHc[2]*gHcb[2]*zd[3]*zdb[3])/(256*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*M[1]*zd[3]*zdb[3])/(256*Pi^4) - 
 (3*mu*gHb[2]*gHcb[2]*M[2]*zd[3]*zdb[3])/(256*Pi^4) - 
 (mub*gH[1]*gHc[1]*Mb[1]*zd[3]*zdb[3])/(256*Pi^4) + 
 (gHc[1]*gHcb[1]*M[1]*Mb[1]*zd[3]*zdb[3])/(256*Pi^4) - 
 (3*mub*gH[2]*gHc[2]*Mb[2]*zd[3]*zdb[3])/(256*Pi^4) + 
 (3*gHc[2]*gHcb[2]*M[2]*Mb[2]*zd[3]*zdb[3])/(256*Pi^4) - 
 (3*m2Q*yd[3, 1]*ydb[3, 1]*zd[3]*zdb[3])/(256*Pi^4) + 
 (mu*mub*yd[3, 1]*ydb[3, 1]*zd[3]*zdb[3])/(64*Pi^4) - 
 (3*m2Q*yd[3, 2]*ydb[3, 2]*zd[3]*zdb[3])/(256*Pi^4) + 
 (mu*mub*yd[3, 2]*ydb[3, 2]*zd[3]*zdb[3])/(64*Pi^4) - 
 (3*m2Q*yd[3, 3]*ydb[3, 3]*zd[3]*zdb[3])/(256*Pi^4) + 
 (mu*mub*yd[3, 3]*ydb[3, 3]*zd[3]*zdb[3])/(64*Pi^4) - 
 (15*m2Q*zd[1]*zd[3]*zdb[1]*zdb[3])/(256*Pi^4) + 
 (3*mu*mub*zd[1]*zd[3]*zdb[1]*zdb[3])/(16*Pi^4) - 
 (15*m2Q*zd[2]*zd[3]*zdb[2]*zdb[3])/(256*Pi^4) + 
 (3*mu*mub*zd[2]*zd[3]*zdb[2]*zdb[3])/(16*Pi^4) - 
 (15*m2Q*zd[3]^2*zdb[3]^2)/(512*Pi^4) + (3*mu*mub*zd[3]^2*zdb[3]^2)/
  (32*Pi^4) - (au*mub*gHc[1]*gQb[1, 1]*zq[1])/(1536*Pi^4) + 
 (3*au*mub*gHc[2]*gQb[1, 2]*zq[1])/(512*Pi^4) - 
 (au*mub*gHc[1]*gQb[2, 1]*zq[2])/(1536*Pi^4) + 
 (3*au*mub*gHc[2]*gQb[2, 2]*zq[2])/(512*Pi^4) - 
 (au*mub*gHc[1]*gQb[3, 1]*zq[3])/(1536*Pi^4) + 
 (3*au*mub*gHc[2]*gQb[3, 2]*zq[3])/(512*Pi^4) - 
 (au*mu*gHcb[1]*gQ[1, 1]*zqb[1])/(1536*Pi^4) + 
 (3*au*mu*gHcb[2]*gQ[1, 2]*zqb[1])/(512*Pi^4) - 
 (au^2*zq[1]*zqb[1])/(64*Pi^4) - (m2Q*gQ[1, 1]*gQb[1, 1]*zq[1]*zqb[1])/
  (6144*Pi^4) + (mu*mub*gQ[1, 1]*gQb[1, 1]*zq[1]*zqb[1])/(2304*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[1, 2]*zq[1]*zqb[1])/(2048*Pi^4) + 
 (3*mu*mub*gQ[1, 2]*gQb[1, 2]*zq[1]*zqb[1])/(256*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[1, 3]*zq[1]*zqb[1])/(128*Pi^4) + 
 (mu*mub*gQ[1, 3]*gQb[1, 3]*zq[1]*zqb[1])/(48*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*zq[1]*zqb[1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*zq[1]*zqb[1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*zq[1]*zqb[1])/(96*Pi^4) + 
 (3*mu*mub*zd[1]*zdb[1]*zq[1]*zqb[1])/(128*Pi^4) + 
 (3*mu*mub*zd[2]*zdb[2]*zq[1]*zqb[1])/(128*Pi^4) + 
 (3*mu*mub*zd[3]*zdb[3]*zq[1]*zqb[1])/(128*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[2, 1]*zq[2]*zqb[1])/(6144*Pi^4) + 
 (mu*mub*gQ[1, 1]*gQb[2, 1]*zq[2]*zqb[1])/(2304*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[2, 2]*zq[2]*zqb[1])/(2048*Pi^4) + 
 (3*mu*mub*gQ[1, 2]*gQb[2, 2]*zq[2]*zqb[1])/(256*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[2, 3]*zq[2]*zqb[1])/(128*Pi^4) + 
 (mu*mub*gQ[1, 3]*gQb[2, 3]*zq[2]*zqb[1])/(48*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*zq[2]*zqb[1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*zq[2]*zqb[1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*zq[2]*zqb[1])/(96*Pi^4) - 
 (m2Q*gQ[1, 1]*gQb[3, 1]*zq[3]*zqb[1])/(6144*Pi^4) + 
 (mu*mub*gQ[1, 1]*gQb[3, 1]*zq[3]*zqb[1])/(2304*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[3, 2]*zq[3]*zqb[1])/(2048*Pi^4) + 
 (3*mu*mub*gQ[1, 2]*gQb[3, 2]*zq[3]*zqb[1])/(256*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[3, 3]*zq[3]*zqb[1])/(128*Pi^4) + 
 (mu*mub*gQ[1, 3]*gQb[3, 3]*zq[3]*zqb[1])/(48*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*zq[3]*zqb[1])/(4608*Pi^4) + 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*zq[3]*zqb[1])/(512*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*zq[3]*zqb[1])/(96*Pi^4) - 
 (au*mu*gHcb[1]*gQ[2, 1]*zqb[2])/(1536*Pi^4) + 
 (3*au*mu*gHcb[2]*gQ[2, 2]*zqb[2])/(512*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[1, 1]*zq[1]*zqb[2])/(6144*Pi^4) + 
 (mu*mub*gQ[2, 1]*gQb[1, 1]*zq[1]*zqb[2])/(2304*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[1, 2]*zq[1]*zqb[2])/(2048*Pi^4) + 
 (3*mu*mub*gQ[2, 2]*gQb[1, 2]*zq[1]*zqb[2])/(256*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[1, 3]*zq[1]*zqb[2])/(128*Pi^4) + 
 (mu*mub*gQ[2, 3]*gQb[1, 3]*zq[1]*zqb[2])/(48*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*zq[1]*zqb[2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*zq[1]*zqb[2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*zq[1]*zqb[2])/(96*Pi^4) - 
 (au^2*zq[2]*zqb[2])/(64*Pi^4) - (m2Q*gQ[2, 1]*gQb[2, 1]*zq[2]*zqb[2])/
  (6144*Pi^4) + (mu*mub*gQ[2, 1]*gQb[2, 1]*zq[2]*zqb[2])/(2304*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[2, 2]*zq[2]*zqb[2])/(2048*Pi^4) + 
 (3*mu*mub*gQ[2, 2]*gQb[2, 2]*zq[2]*zqb[2])/(256*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[2, 3]*zq[2]*zqb[2])/(128*Pi^4) + 
 (mu*mub*gQ[2, 3]*gQb[2, 3]*zq[2]*zqb[2])/(48*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*zq[2]*zqb[2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*zq[2]*zqb[2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*zq[2]*zqb[2])/(96*Pi^4) + 
 (3*mu*mub*zd[1]*zdb[1]*zq[2]*zqb[2])/(128*Pi^4) + 
 (3*mu*mub*zd[2]*zdb[2]*zq[2]*zqb[2])/(128*Pi^4) + 
 (3*mu*mub*zd[3]*zdb[3]*zq[2]*zqb[2])/(128*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[3, 1]*zq[3]*zqb[2])/(6144*Pi^4) + 
 (mu*mub*gQ[2, 1]*gQb[3, 1]*zq[3]*zqb[2])/(2304*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[3, 2]*zq[3]*zqb[2])/(2048*Pi^4) + 
 (3*mu*mub*gQ[2, 2]*gQb[3, 2]*zq[3]*zqb[2])/(256*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[3, 3]*zq[3]*zqb[2])/(128*Pi^4) + 
 (mu*mub*gQ[2, 3]*gQb[3, 3]*zq[3]*zqb[2])/(48*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*zq[3]*zqb[2])/(4608*Pi^4) + 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*zq[3]*zqb[2])/(512*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*zq[3]*zqb[2])/(96*Pi^4) - 
 (au*mu*gHcb[1]*gQ[3, 1]*zqb[3])/(1536*Pi^4) + 
 (3*au*mu*gHcb[2]*gQ[3, 2]*zqb[3])/(512*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[1, 1]*zq[1]*zqb[3])/(6144*Pi^4) + 
 (mu*mub*gQ[3, 1]*gQb[1, 1]*zq[1]*zqb[3])/(2304*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[1, 2]*zq[1]*zqb[3])/(2048*Pi^4) + 
 (3*mu*mub*gQ[3, 2]*gQb[1, 2]*zq[1]*zqb[3])/(256*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[1, 3]*zq[1]*zqb[3])/(128*Pi^4) + 
 (mu*mub*gQ[3, 3]*gQb[1, 3]*zq[1]*zqb[3])/(48*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*zq[1]*zqb[3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*zq[1]*zqb[3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*zq[1]*zqb[3])/(96*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[2, 1]*zq[2]*zqb[3])/(6144*Pi^4) + 
 (mu*mub*gQ[3, 1]*gQb[2, 1]*zq[2]*zqb[3])/(2304*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[2, 2]*zq[2]*zqb[3])/(2048*Pi^4) + 
 (3*mu*mub*gQ[3, 2]*gQb[2, 2]*zq[2]*zqb[3])/(256*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[2, 3]*zq[2]*zqb[3])/(128*Pi^4) + 
 (mu*mub*gQ[3, 3]*gQb[2, 3]*zq[2]*zqb[3])/(48*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*zq[2]*zqb[3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*zq[2]*zqb[3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*zq[2]*zqb[3])/(96*Pi^4) - 
 (au^2*zq[3]*zqb[3])/(64*Pi^4) - (m2Q*gQ[3, 1]*gQb[3, 1]*zq[3]*zqb[3])/
  (6144*Pi^4) + (mu*mub*gQ[3, 1]*gQb[3, 1]*zq[3]*zqb[3])/(2304*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[3, 2]*zq[3]*zqb[3])/(2048*Pi^4) + 
 (3*mu*mub*gQ[3, 2]*gQb[3, 2]*zq[3]*zqb[3])/(256*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[3, 3]*zq[3]*zqb[3])/(128*Pi^4) + 
 (mu*mub*gQ[3, 3]*gQb[3, 3]*zq[3]*zqb[3])/(48*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*zq[3]*zqb[3])/(4608*Pi^4) + 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*zq[3]*zqb[3])/(512*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*zq[3]*zqb[3])/(96*Pi^4) + 
 (3*mu*mub*zd[1]*zdb[1]*zq[3]*zqb[3])/(128*Pi^4) + 
 (3*mu*mub*zd[2]*zdb[2]*zq[3]*zqb[3])/(128*Pi^4) + 
 (3*mu*mub*zd[3]*zdb[3]*zq[3]*zqb[3])/(128*Pi^4) - 
 (au*gHb[1]*gUb[1, 1]*M[1]*zu[1])/(384*Pi^4) + 
 (m2H*gHb[1]*gQ[1, 1]*yub[1, 1]*zu[1])/(1536*Pi^4) - 
 (m2Q*gHb[1]*gQ[1, 1]*yub[1, 1]*zu[1])/(1536*Pi^4) + 
 (mu*mub*gHb[1]*gQ[1, 1]*yub[1, 1]*zu[1])/(768*Pi^4) - 
 (3*m2H*gHb[2]*gQ[1, 2]*yub[1, 1]*zu[1])/(512*Pi^4) + 
 (3*m2Q*gHb[2]*gQ[1, 2]*yub[1, 1]*zu[1])/(512*Pi^4) - 
 (3*mu*mub*gHb[2]*gQ[1, 2]*yub[1, 1]*zu[1])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[1, 1]*Mb[1]*yub[1, 1]*zu[1])/(768*Pi^4) + 
 (gHb[1]*gQ[1, 1]*M[1]*Mb[1]*yub[1, 1]*zu[1])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQ[1, 2]*Mb[2]*yub[1, 1]*zu[1])/(256*Pi^4) - 
 (3*gHb[2]*gQ[1, 2]*M[2]*Mb[2]*yub[1, 1]*zu[1])/(256*Pi^4) + 
 (m2H*gHb[1]*gQ[2, 1]*yub[1, 2]*zu[1])/(1536*Pi^4) - 
 (m2Q*gHb[1]*gQ[2, 1]*yub[1, 2]*zu[1])/(1536*Pi^4) + 
 (mu*mub*gHb[1]*gQ[2, 1]*yub[1, 2]*zu[1])/(768*Pi^4) - 
 (3*m2H*gHb[2]*gQ[2, 2]*yub[1, 2]*zu[1])/(512*Pi^4) + 
 (3*m2Q*gHb[2]*gQ[2, 2]*yub[1, 2]*zu[1])/(512*Pi^4) - 
 (3*mu*mub*gHb[2]*gQ[2, 2]*yub[1, 2]*zu[1])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[2, 1]*Mb[1]*yub[1, 2]*zu[1])/(768*Pi^4) + 
 (gHb[1]*gQ[2, 1]*M[1]*Mb[1]*yub[1, 2]*zu[1])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQ[2, 2]*Mb[2]*yub[1, 2]*zu[1])/(256*Pi^4) - 
 (3*gHb[2]*gQ[2, 2]*M[2]*Mb[2]*yub[1, 2]*zu[1])/(256*Pi^4) + 
 (m2H*gHb[1]*gQ[3, 1]*yub[1, 3]*zu[1])/(1536*Pi^4) - 
 (m2Q*gHb[1]*gQ[3, 1]*yub[1, 3]*zu[1])/(1536*Pi^4) + 
 (mu*mub*gHb[1]*gQ[3, 1]*yub[1, 3]*zu[1])/(768*Pi^4) - 
 (3*m2H*gHb[2]*gQ[3, 2]*yub[1, 3]*zu[1])/(512*Pi^4) + 
 (3*m2Q*gHb[2]*gQ[3, 2]*yub[1, 3]*zu[1])/(512*Pi^4) - 
 (3*mu*mub*gHb[2]*gQ[3, 2]*yub[1, 3]*zu[1])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[3, 1]*Mb[1]*yub[1, 3]*zu[1])/(768*Pi^4) + 
 (gHb[1]*gQ[3, 1]*M[1]*Mb[1]*yub[1, 3]*zu[1])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQ[3, 2]*Mb[2]*yub[1, 3]*zu[1])/(256*Pi^4) - 
 (3*gHb[2]*gQ[3, 2]*M[2]*Mb[2]*yub[1, 3]*zu[1])/(256*Pi^4) + 
 (m2Q*gQ[1, 1]*gUb[1, 1]*zqb[1]*zu[1])/(1152*Pi^4) - 
 (m2U*gQ[1, 1]*gUb[1, 1]*zqb[1]*zu[1])/(1152*Pi^4) - 
 (mu*mub*gQ[1, 1]*gUb[1, 1]*zqb[1]*zu[1])/(576*Pi^4) + 
 (m2Q*gQ[1, 3]*gUb[1, 3]*zqb[1]*zu[1])/(96*Pi^4) - 
 (m2U*gQ[1, 3]*gUb[1, 3]*zqb[1]*zu[1])/(96*Pi^4) - 
 (mu*mub*gQ[1, 3]*gUb[1, 3]*zqb[1]*zu[1])/(48*Pi^4) - 
 (gQ[1, 1]*gUb[1, 1]*M[1]*Mb[1]*zqb[1]*zu[1])/(576*Pi^4) - 
 (gQ[1, 3]*gUb[1, 3]*M[3]*Mb[3]*zqb[1]*zu[1])/(48*Pi^4) + 
 (m2Q*gQ[2, 1]*gUb[1, 1]*zqb[2]*zu[1])/(1152*Pi^4) - 
 (m2U*gQ[2, 1]*gUb[1, 1]*zqb[2]*zu[1])/(1152*Pi^4) - 
 (mu*mub*gQ[2, 1]*gUb[1, 1]*zqb[2]*zu[1])/(576*Pi^4) + 
 (m2Q*gQ[2, 3]*gUb[1, 3]*zqb[2]*zu[1])/(96*Pi^4) - 
 (m2U*gQ[2, 3]*gUb[1, 3]*zqb[2]*zu[1])/(96*Pi^4) - 
 (mu*mub*gQ[2, 3]*gUb[1, 3]*zqb[2]*zu[1])/(48*Pi^4) - 
 (gQ[2, 1]*gUb[1, 1]*M[1]*Mb[1]*zqb[2]*zu[1])/(576*Pi^4) - 
 (gQ[2, 3]*gUb[1, 3]*M[3]*Mb[3]*zqb[2]*zu[1])/(48*Pi^4) + 
 (m2Q*gQ[3, 1]*gUb[1, 1]*zqb[3]*zu[1])/(1152*Pi^4) - 
 (m2U*gQ[3, 1]*gUb[1, 1]*zqb[3]*zu[1])/(1152*Pi^4) - 
 (mu*mub*gQ[3, 1]*gUb[1, 1]*zqb[3]*zu[1])/(576*Pi^4) + 
 (m2Q*gQ[3, 3]*gUb[1, 3]*zqb[3]*zu[1])/(96*Pi^4) - 
 (m2U*gQ[3, 3]*gUb[1, 3]*zqb[3]*zu[1])/(96*Pi^4) - 
 (mu*mub*gQ[3, 3]*gUb[1, 3]*zqb[3]*zu[1])/(48*Pi^4) - 
 (gQ[3, 1]*gUb[1, 1]*M[1]*Mb[1]*zqb[3]*zu[1])/(576*Pi^4) - 
 (gQ[3, 3]*gUb[1, 3]*M[3]*Mb[3]*zqb[3]*zu[1])/(48*Pi^4) - 
 (au*gHb[1]*gUb[2, 1]*M[1]*zu[2])/(384*Pi^4) + 
 (m2H*gHb[1]*gQ[1, 1]*yub[2, 1]*zu[2])/(1536*Pi^4) - 
 (m2Q*gHb[1]*gQ[1, 1]*yub[2, 1]*zu[2])/(1536*Pi^4) + 
 (mu*mub*gHb[1]*gQ[1, 1]*yub[2, 1]*zu[2])/(768*Pi^4) - 
 (3*m2H*gHb[2]*gQ[1, 2]*yub[2, 1]*zu[2])/(512*Pi^4) + 
 (3*m2Q*gHb[2]*gQ[1, 2]*yub[2, 1]*zu[2])/(512*Pi^4) - 
 (3*mu*mub*gHb[2]*gQ[1, 2]*yub[2, 1]*zu[2])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[1, 1]*Mb[1]*yub[2, 1]*zu[2])/(768*Pi^4) + 
 (gHb[1]*gQ[1, 1]*M[1]*Mb[1]*yub[2, 1]*zu[2])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQ[1, 2]*Mb[2]*yub[2, 1]*zu[2])/(256*Pi^4) - 
 (3*gHb[2]*gQ[1, 2]*M[2]*Mb[2]*yub[2, 1]*zu[2])/(256*Pi^4) + 
 (m2H*gHb[1]*gQ[2, 1]*yub[2, 2]*zu[2])/(1536*Pi^4) - 
 (m2Q*gHb[1]*gQ[2, 1]*yub[2, 2]*zu[2])/(1536*Pi^4) + 
 (mu*mub*gHb[1]*gQ[2, 1]*yub[2, 2]*zu[2])/(768*Pi^4) - 
 (3*m2H*gHb[2]*gQ[2, 2]*yub[2, 2]*zu[2])/(512*Pi^4) + 
 (3*m2Q*gHb[2]*gQ[2, 2]*yub[2, 2]*zu[2])/(512*Pi^4) - 
 (3*mu*mub*gHb[2]*gQ[2, 2]*yub[2, 2]*zu[2])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[2, 1]*Mb[1]*yub[2, 2]*zu[2])/(768*Pi^4) + 
 (gHb[1]*gQ[2, 1]*M[1]*Mb[1]*yub[2, 2]*zu[2])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQ[2, 2]*Mb[2]*yub[2, 2]*zu[2])/(256*Pi^4) - 
 (3*gHb[2]*gQ[2, 2]*M[2]*Mb[2]*yub[2, 2]*zu[2])/(256*Pi^4) + 
 (m2H*gHb[1]*gQ[3, 1]*yub[2, 3]*zu[2])/(1536*Pi^4) - 
 (m2Q*gHb[1]*gQ[3, 1]*yub[2, 3]*zu[2])/(1536*Pi^4) + 
 (mu*mub*gHb[1]*gQ[3, 1]*yub[2, 3]*zu[2])/(768*Pi^4) - 
 (3*m2H*gHb[2]*gQ[3, 2]*yub[2, 3]*zu[2])/(512*Pi^4) + 
 (3*m2Q*gHb[2]*gQ[3, 2]*yub[2, 3]*zu[2])/(512*Pi^4) - 
 (3*mu*mub*gHb[2]*gQ[3, 2]*yub[2, 3]*zu[2])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[3, 1]*Mb[1]*yub[2, 3]*zu[2])/(768*Pi^4) + 
 (gHb[1]*gQ[3, 1]*M[1]*Mb[1]*yub[2, 3]*zu[2])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQ[3, 2]*Mb[2]*yub[2, 3]*zu[2])/(256*Pi^4) - 
 (3*gHb[2]*gQ[3, 2]*M[2]*Mb[2]*yub[2, 3]*zu[2])/(256*Pi^4) + 
 (m2Q*gQ[1, 1]*gUb[2, 1]*zqb[1]*zu[2])/(1152*Pi^4) - 
 (m2U*gQ[1, 1]*gUb[2, 1]*zqb[1]*zu[2])/(1152*Pi^4) - 
 (mu*mub*gQ[1, 1]*gUb[2, 1]*zqb[1]*zu[2])/(576*Pi^4) + 
 (m2Q*gQ[1, 3]*gUb[2, 3]*zqb[1]*zu[2])/(96*Pi^4) - 
 (m2U*gQ[1, 3]*gUb[2, 3]*zqb[1]*zu[2])/(96*Pi^4) - 
 (mu*mub*gQ[1, 3]*gUb[2, 3]*zqb[1]*zu[2])/(48*Pi^4) - 
 (gQ[1, 1]*gUb[2, 1]*M[1]*Mb[1]*zqb[1]*zu[2])/(576*Pi^4) - 
 (gQ[1, 3]*gUb[2, 3]*M[3]*Mb[3]*zqb[1]*zu[2])/(48*Pi^4) + 
 (m2Q*gQ[2, 1]*gUb[2, 1]*zqb[2]*zu[2])/(1152*Pi^4) - 
 (m2U*gQ[2, 1]*gUb[2, 1]*zqb[2]*zu[2])/(1152*Pi^4) - 
 (mu*mub*gQ[2, 1]*gUb[2, 1]*zqb[2]*zu[2])/(576*Pi^4) + 
 (m2Q*gQ[2, 3]*gUb[2, 3]*zqb[2]*zu[2])/(96*Pi^4) - 
 (m2U*gQ[2, 3]*gUb[2, 3]*zqb[2]*zu[2])/(96*Pi^4) - 
 (mu*mub*gQ[2, 3]*gUb[2, 3]*zqb[2]*zu[2])/(48*Pi^4) - 
 (gQ[2, 1]*gUb[2, 1]*M[1]*Mb[1]*zqb[2]*zu[2])/(576*Pi^4) - 
 (gQ[2, 3]*gUb[2, 3]*M[3]*Mb[3]*zqb[2]*zu[2])/(48*Pi^4) + 
 (m2Q*gQ[3, 1]*gUb[2, 1]*zqb[3]*zu[2])/(1152*Pi^4) - 
 (m2U*gQ[3, 1]*gUb[2, 1]*zqb[3]*zu[2])/(1152*Pi^4) - 
 (mu*mub*gQ[3, 1]*gUb[2, 1]*zqb[3]*zu[2])/(576*Pi^4) + 
 (m2Q*gQ[3, 3]*gUb[2, 3]*zqb[3]*zu[2])/(96*Pi^4) - 
 (m2U*gQ[3, 3]*gUb[2, 3]*zqb[3]*zu[2])/(96*Pi^4) - 
 (mu*mub*gQ[3, 3]*gUb[2, 3]*zqb[3]*zu[2])/(48*Pi^4) - 
 (gQ[3, 1]*gUb[2, 1]*M[1]*Mb[1]*zqb[3]*zu[2])/(576*Pi^4) - 
 (gQ[3, 3]*gUb[2, 3]*M[3]*Mb[3]*zqb[3]*zu[2])/(48*Pi^4) - 
 (au*gHb[1]*gUb[3, 1]*M[1]*zu[3])/(384*Pi^4) + 
 (m2H*gHb[1]*gQ[1, 1]*yub[3, 1]*zu[3])/(1536*Pi^4) - 
 (m2Q*gHb[1]*gQ[1, 1]*yub[3, 1]*zu[3])/(1536*Pi^4) + 
 (mu*mub*gHb[1]*gQ[1, 1]*yub[3, 1]*zu[3])/(768*Pi^4) - 
 (3*m2H*gHb[2]*gQ[1, 2]*yub[3, 1]*zu[3])/(512*Pi^4) + 
 (3*m2Q*gHb[2]*gQ[1, 2]*yub[3, 1]*zu[3])/(512*Pi^4) - 
 (3*mu*mub*gHb[2]*gQ[1, 2]*yub[3, 1]*zu[3])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[1, 1]*Mb[1]*yub[3, 1]*zu[3])/(768*Pi^4) + 
 (gHb[1]*gQ[1, 1]*M[1]*Mb[1]*yub[3, 1]*zu[3])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQ[1, 2]*Mb[2]*yub[3, 1]*zu[3])/(256*Pi^4) - 
 (3*gHb[2]*gQ[1, 2]*M[2]*Mb[2]*yub[3, 1]*zu[3])/(256*Pi^4) + 
 (m2H*gHb[1]*gQ[2, 1]*yub[3, 2]*zu[3])/(1536*Pi^4) - 
 (m2Q*gHb[1]*gQ[2, 1]*yub[3, 2]*zu[3])/(1536*Pi^4) + 
 (mu*mub*gHb[1]*gQ[2, 1]*yub[3, 2]*zu[3])/(768*Pi^4) - 
 (3*m2H*gHb[2]*gQ[2, 2]*yub[3, 2]*zu[3])/(512*Pi^4) + 
 (3*m2Q*gHb[2]*gQ[2, 2]*yub[3, 2]*zu[3])/(512*Pi^4) - 
 (3*mu*mub*gHb[2]*gQ[2, 2]*yub[3, 2]*zu[3])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[2, 1]*Mb[1]*yub[3, 2]*zu[3])/(768*Pi^4) + 
 (gHb[1]*gQ[2, 1]*M[1]*Mb[1]*yub[3, 2]*zu[3])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQ[2, 2]*Mb[2]*yub[3, 2]*zu[3])/(256*Pi^4) - 
 (3*gHb[2]*gQ[2, 2]*M[2]*Mb[2]*yub[3, 2]*zu[3])/(256*Pi^4) + 
 (m2H*gHb[1]*gQ[3, 1]*yub[3, 3]*zu[3])/(1536*Pi^4) - 
 (m2Q*gHb[1]*gQ[3, 1]*yub[3, 3]*zu[3])/(1536*Pi^4) + 
 (mu*mub*gHb[1]*gQ[3, 1]*yub[3, 3]*zu[3])/(768*Pi^4) - 
 (3*m2H*gHb[2]*gQ[3, 2]*yub[3, 3]*zu[3])/(512*Pi^4) + 
 (3*m2Q*gHb[2]*gQ[3, 2]*yub[3, 3]*zu[3])/(512*Pi^4) - 
 (3*mu*mub*gHb[2]*gQ[3, 2]*yub[3, 3]*zu[3])/(256*Pi^4) - 
 (mub*gHc[1]*gQ[3, 1]*Mb[1]*yub[3, 3]*zu[3])/(768*Pi^4) + 
 (gHb[1]*gQ[3, 1]*M[1]*Mb[1]*yub[3, 3]*zu[3])/(768*Pi^4) + 
 (3*mub*gHc[2]*gQ[3, 2]*Mb[2]*yub[3, 3]*zu[3])/(256*Pi^4) - 
 (3*gHb[2]*gQ[3, 2]*M[2]*Mb[2]*yub[3, 3]*zu[3])/(256*Pi^4) + 
 (m2Q*gQ[1, 1]*gUb[3, 1]*zqb[1]*zu[3])/(1152*Pi^4) - 
 (m2U*gQ[1, 1]*gUb[3, 1]*zqb[1]*zu[3])/(1152*Pi^4) - 
 (mu*mub*gQ[1, 1]*gUb[3, 1]*zqb[1]*zu[3])/(576*Pi^4) + 
 (m2Q*gQ[1, 3]*gUb[3, 3]*zqb[1]*zu[3])/(96*Pi^4) - 
 (m2U*gQ[1, 3]*gUb[3, 3]*zqb[1]*zu[3])/(96*Pi^4) - 
 (mu*mub*gQ[1, 3]*gUb[3, 3]*zqb[1]*zu[3])/(48*Pi^4) - 
 (gQ[1, 1]*gUb[3, 1]*M[1]*Mb[1]*zqb[1]*zu[3])/(576*Pi^4) - 
 (gQ[1, 3]*gUb[3, 3]*M[3]*Mb[3]*zqb[1]*zu[3])/(48*Pi^4) + 
 (m2Q*gQ[2, 1]*gUb[3, 1]*zqb[2]*zu[3])/(1152*Pi^4) - 
 (m2U*gQ[2, 1]*gUb[3, 1]*zqb[2]*zu[3])/(1152*Pi^4) - 
 (mu*mub*gQ[2, 1]*gUb[3, 1]*zqb[2]*zu[3])/(576*Pi^4) + 
 (m2Q*gQ[2, 3]*gUb[3, 3]*zqb[2]*zu[3])/(96*Pi^4) - 
 (m2U*gQ[2, 3]*gUb[3, 3]*zqb[2]*zu[3])/(96*Pi^4) - 
 (mu*mub*gQ[2, 3]*gUb[3, 3]*zqb[2]*zu[3])/(48*Pi^4) - 
 (gQ[2, 1]*gUb[3, 1]*M[1]*Mb[1]*zqb[2]*zu[3])/(576*Pi^4) - 
 (gQ[2, 3]*gUb[3, 3]*M[3]*Mb[3]*zqb[2]*zu[3])/(48*Pi^4) + 
 (m2Q*gQ[3, 1]*gUb[3, 1]*zqb[3]*zu[3])/(1152*Pi^4) - 
 (m2U*gQ[3, 1]*gUb[3, 1]*zqb[3]*zu[3])/(1152*Pi^4) - 
 (mu*mub*gQ[3, 1]*gUb[3, 1]*zqb[3]*zu[3])/(576*Pi^4) + 
 (m2Q*gQ[3, 3]*gUb[3, 3]*zqb[3]*zu[3])/(96*Pi^4) - 
 (m2U*gQ[3, 3]*gUb[3, 3]*zqb[3]*zu[3])/(96*Pi^4) - 
 (mu*mub*gQ[3, 3]*gUb[3, 3]*zqb[3]*zu[3])/(48*Pi^4) - 
 (gQ[3, 1]*gUb[3, 1]*M[1]*Mb[1]*zqb[3]*zu[3])/(576*Pi^4) - 
 (gQ[3, 3]*gUb[3, 3]*M[3]*Mb[3]*zqb[3]*zu[3])/(48*Pi^4) - 
 (au*gH[1]*gU[1, 1]*Mb[1]*zub[1])/(384*Pi^4) + 
 (m2H*gH[1]*gQb[1, 1]*yu[1, 1]*zub[1])/(1536*Pi^4) - 
 (m2Q*gH[1]*gQb[1, 1]*yu[1, 1]*zub[1])/(1536*Pi^4) + 
 (mu*mub*gH[1]*gQb[1, 1]*yu[1, 1]*zub[1])/(768*Pi^4) - 
 (3*m2H*gH[2]*gQb[1, 2]*yu[1, 1]*zub[1])/(512*Pi^4) + 
 (3*m2Q*gH[2]*gQb[1, 2]*yu[1, 1]*zub[1])/(512*Pi^4) - 
 (3*mu*mub*gH[2]*gQb[1, 2]*yu[1, 1]*zub[1])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[1, 1]*M[1]*yu[1, 1]*zub[1])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQb[1, 2]*M[2]*yu[1, 1]*zub[1])/(256*Pi^4) + 
 (gH[1]*gQb[1, 1]*M[1]*Mb[1]*yu[1, 1]*zub[1])/(768*Pi^4) - 
 (3*gH[2]*gQb[1, 2]*M[2]*Mb[2]*yu[1, 1]*zub[1])/(256*Pi^4) + 
 (m2H*gH[1]*gQb[2, 1]*yu[1, 2]*zub[1])/(1536*Pi^4) - 
 (m2Q*gH[1]*gQb[2, 1]*yu[1, 2]*zub[1])/(1536*Pi^4) + 
 (mu*mub*gH[1]*gQb[2, 1]*yu[1, 2]*zub[1])/(768*Pi^4) - 
 (3*m2H*gH[2]*gQb[2, 2]*yu[1, 2]*zub[1])/(512*Pi^4) + 
 (3*m2Q*gH[2]*gQb[2, 2]*yu[1, 2]*zub[1])/(512*Pi^4) - 
 (3*mu*mub*gH[2]*gQb[2, 2]*yu[1, 2]*zub[1])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[2, 1]*M[1]*yu[1, 2]*zub[1])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQb[2, 2]*M[2]*yu[1, 2]*zub[1])/(256*Pi^4) + 
 (gH[1]*gQb[2, 1]*M[1]*Mb[1]*yu[1, 2]*zub[1])/(768*Pi^4) - 
 (3*gH[2]*gQb[2, 2]*M[2]*Mb[2]*yu[1, 2]*zub[1])/(256*Pi^4) + 
 (m2H*gH[1]*gQb[3, 1]*yu[1, 3]*zub[1])/(1536*Pi^4) - 
 (m2Q*gH[1]*gQb[3, 1]*yu[1, 3]*zub[1])/(1536*Pi^4) + 
 (mu*mub*gH[1]*gQb[3, 1]*yu[1, 3]*zub[1])/(768*Pi^4) - 
 (3*m2H*gH[2]*gQb[3, 2]*yu[1, 3]*zub[1])/(512*Pi^4) + 
 (3*m2Q*gH[2]*gQb[3, 2]*yu[1, 3]*zub[1])/(512*Pi^4) - 
 (3*mu*mub*gH[2]*gQb[3, 2]*yu[1, 3]*zub[1])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[3, 1]*M[1]*yu[1, 3]*zub[1])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQb[3, 2]*M[2]*yu[1, 3]*zub[1])/(256*Pi^4) + 
 (gH[1]*gQb[3, 1]*M[1]*Mb[1]*yu[1, 3]*zub[1])/(768*Pi^4) - 
 (3*gH[2]*gQb[3, 2]*M[2]*Mb[2]*yu[1, 3]*zub[1])/(256*Pi^4) + 
 (m2Q*gQb[1, 1]*gU[1, 1]*zq[1]*zub[1])/(1152*Pi^4) - 
 (m2U*gQb[1, 1]*gU[1, 1]*zq[1]*zub[1])/(1152*Pi^4) - 
 (mu*mub*gQb[1, 1]*gU[1, 1]*zq[1]*zub[1])/(576*Pi^4) + 
 (m2Q*gQb[1, 3]*gU[1, 3]*zq[1]*zub[1])/(96*Pi^4) - 
 (m2U*gQb[1, 3]*gU[1, 3]*zq[1]*zub[1])/(96*Pi^4) - 
 (mu*mub*gQb[1, 3]*gU[1, 3]*zq[1]*zub[1])/(48*Pi^4) - 
 (gQb[1, 1]*gU[1, 1]*M[1]*Mb[1]*zq[1]*zub[1])/(576*Pi^4) - 
 (gQb[1, 3]*gU[1, 3]*M[3]*Mb[3]*zq[1]*zub[1])/(48*Pi^4) + 
 (m2Q*gQb[2, 1]*gU[1, 1]*zq[2]*zub[1])/(1152*Pi^4) - 
 (m2U*gQb[2, 1]*gU[1, 1]*zq[2]*zub[1])/(1152*Pi^4) - 
 (mu*mub*gQb[2, 1]*gU[1, 1]*zq[2]*zub[1])/(576*Pi^4) + 
 (m2Q*gQb[2, 3]*gU[1, 3]*zq[2]*zub[1])/(96*Pi^4) - 
 (m2U*gQb[2, 3]*gU[1, 3]*zq[2]*zub[1])/(96*Pi^4) - 
 (mu*mub*gQb[2, 3]*gU[1, 3]*zq[2]*zub[1])/(48*Pi^4) - 
 (gQb[2, 1]*gU[1, 1]*M[1]*Mb[1]*zq[2]*zub[1])/(576*Pi^4) - 
 (gQb[2, 3]*gU[1, 3]*M[3]*Mb[3]*zq[2]*zub[1])/(48*Pi^4) + 
 (m2Q*gQb[3, 1]*gU[1, 1]*zq[3]*zub[1])/(1152*Pi^4) - 
 (m2U*gQb[3, 1]*gU[1, 1]*zq[3]*zub[1])/(1152*Pi^4) - 
 (mu*mub*gQb[3, 1]*gU[1, 1]*zq[3]*zub[1])/(576*Pi^4) + 
 (m2Q*gQb[3, 3]*gU[1, 3]*zq[3]*zub[1])/(96*Pi^4) - 
 (m2U*gQb[3, 3]*gU[1, 3]*zq[3]*zub[1])/(96*Pi^4) - 
 (mu*mub*gQb[3, 3]*gU[1, 3]*zq[3]*zub[1])/(48*Pi^4) - 
 (gQb[3, 1]*gU[1, 1]*M[1]*Mb[1]*zq[3]*zub[1])/(576*Pi^4) - 
 (gQb[3, 3]*gU[1, 3]*M[3]*Mb[3]*zq[3]*zub[1])/(48*Pi^4) + 
 (m2Q*zu[1]*zub[1])/(8*Pi^2) - (mu*mub*zu[1]*zub[1])/(4*Pi^2) + 
 (25*m2Q*g[1]^2*zu[1]*zub[1])/(3072*Pi^4) - (7*mu*mub*g[1]^2*zu[1]*zub[1])/
  (640*Pi^4) + (15*m2Q*g[2]^2*zu[1]*zub[1])/(1024*Pi^4) - 
 (3*mu*mub*g[2]^2*zu[1]*zub[1])/(128*Pi^4) + (5*m2Q*g[3]^2*zu[1]*zub[1])/
  (192*Pi^4) - (3*m2Q*gH[1]*gHb[1]*zu[1]*zub[1])/(2048*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*zu[1]*zub[1])/(256*Pi^4) - 
 (9*m2Q*gH[2]*gHb[2]*zu[1]*zub[1])/(2048*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*zu[1]*zub[1])/(256*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*zu[1]*zub[1])/(512*Pi^4) + 
 (3*mu*mub*gHc[2]*gHcb[2]*zu[1]*zub[1])/(512*Pi^4) - 
 (m2Q*gU[1, 1]*gUb[1, 1]*zu[1]*zub[1])/(384*Pi^4) + 
 (mu*mub*gU[1, 1]*gUb[1, 1]*zu[1]*zub[1])/(288*Pi^4) - 
 (m2Q*gU[1, 3]*gUb[1, 3]*zu[1]*zub[1])/(128*Pi^4) + 
 (mu*mub*gU[1, 3]*gUb[1, 3]*zu[1]*zub[1])/(96*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*M[1]*zu[1]*zub[1])/(256*Pi^4) - 
 (3*mu*gHb[2]*gHcb[2]*M[2]*zu[1]*zub[1])/(256*Pi^4) - 
 (mub*gH[1]*gHc[1]*Mb[1]*zu[1]*zub[1])/(256*Pi^4) + 
 (gH[1]*gHb[1]*M[1]*Mb[1]*zu[1]*zub[1])/(256*Pi^4) + 
 (gU[1, 1]*gUb[1, 1]*M[1]*Mb[1]*zu[1]*zub[1])/(144*Pi^4) - 
 (3*mub*gH[2]*gHc[2]*Mb[2]*zu[1]*zub[1])/(256*Pi^4) + 
 (3*gH[2]*gHb[2]*M[2]*Mb[2]*zu[1]*zub[1])/(256*Pi^4) + 
 (gU[1, 3]*gUb[1, 3]*M[3]*Mb[3]*zu[1]*zub[1])/(48*Pi^4) - 
 (3*m2Q*yu[1, 1]*yub[1, 1]*zu[1]*zub[1])/(256*Pi^4) + 
 (mu*mub*yu[1, 1]*yub[1, 1]*zu[1]*zub[1])/(64*Pi^4) - 
 (3*m2Q*yu[1, 2]*yub[1, 2]*zu[1]*zub[1])/(256*Pi^4) + 
 (mu*mub*yu[1, 2]*yub[1, 2]*zu[1]*zub[1])/(64*Pi^4) - 
 (3*m2Q*yu[1, 3]*yub[1, 3]*zu[1]*zub[1])/(256*Pi^4) + 
 (mu*mub*yu[1, 3]*yub[1, 3]*zu[1]*zub[1])/(64*Pi^4) + 
 (mu*mub*zd[1]*zdb[1]*zu[1]*zub[1])/(64*Pi^4) + 
 (mu*mub*zd[2]*zdb[2]*zu[1]*zub[1])/(64*Pi^4) + 
 (mu*mub*zd[3]*zdb[3]*zu[1]*zub[1])/(64*Pi^4) - 
 (9*m2Q*zq[1]*zqb[1]*zu[1]*zub[1])/(512*Pi^4) + 
 (3*mu*mub*zq[1]*zqb[1]*zu[1]*zub[1])/(64*Pi^4) - 
 (9*m2Q*zq[2]*zqb[2]*zu[1]*zub[1])/(512*Pi^4) + 
 (3*mu*mub*zq[2]*zqb[2]*zu[1]*zub[1])/(64*Pi^4) - 
 (9*m2Q*zq[3]*zqb[3]*zu[1]*zub[1])/(512*Pi^4) + 
 (3*mu*mub*zq[3]*zqb[3]*zu[1]*zub[1])/(64*Pi^4) - 
 (m2Q*gU[1, 1]*gUb[2, 1]*zu[2]*zub[1])/(384*Pi^4) + 
 (mu*mub*gU[1, 1]*gUb[2, 1]*zu[2]*zub[1])/(288*Pi^4) - 
 (m2Q*gU[1, 3]*gUb[2, 3]*zu[2]*zub[1])/(128*Pi^4) + 
 (mu*mub*gU[1, 3]*gUb[2, 3]*zu[2]*zub[1])/(96*Pi^4) + 
 (gU[1, 1]*gUb[2, 1]*M[1]*Mb[1]*zu[2]*zub[1])/(144*Pi^4) + 
 (gU[1, 3]*gUb[2, 3]*M[3]*Mb[3]*zu[2]*zub[1])/(48*Pi^4) - 
 (3*m2Q*yu[1, 1]*yub[2, 1]*zu[2]*zub[1])/(256*Pi^4) + 
 (mu*mub*yu[1, 1]*yub[2, 1]*zu[2]*zub[1])/(64*Pi^4) - 
 (3*m2Q*yu[1, 2]*yub[2, 2]*zu[2]*zub[1])/(256*Pi^4) + 
 (mu*mub*yu[1, 2]*yub[2, 2]*zu[2]*zub[1])/(64*Pi^4) - 
 (3*m2Q*yu[1, 3]*yub[2, 3]*zu[2]*zub[1])/(256*Pi^4) + 
 (mu*mub*yu[1, 3]*yub[2, 3]*zu[2]*zub[1])/(64*Pi^4) - 
 (m2Q*gU[1, 1]*gUb[3, 1]*zu[3]*zub[1])/(384*Pi^4) + 
 (mu*mub*gU[1, 1]*gUb[3, 1]*zu[3]*zub[1])/(288*Pi^4) - 
 (m2Q*gU[1, 3]*gUb[3, 3]*zu[3]*zub[1])/(128*Pi^4) + 
 (mu*mub*gU[1, 3]*gUb[3, 3]*zu[3]*zub[1])/(96*Pi^4) + 
 (gU[1, 1]*gUb[3, 1]*M[1]*Mb[1]*zu[3]*zub[1])/(144*Pi^4) + 
 (gU[1, 3]*gUb[3, 3]*M[3]*Mb[3]*zu[3]*zub[1])/(48*Pi^4) - 
 (3*m2Q*yu[1, 1]*yub[3, 1]*zu[3]*zub[1])/(256*Pi^4) + 
 (mu*mub*yu[1, 1]*yub[3, 1]*zu[3]*zub[1])/(64*Pi^4) - 
 (3*m2Q*yu[1, 2]*yub[3, 2]*zu[3]*zub[1])/(256*Pi^4) + 
 (mu*mub*yu[1, 2]*yub[3, 2]*zu[3]*zub[1])/(64*Pi^4) - 
 (3*m2Q*yu[1, 3]*yub[3, 3]*zu[3]*zub[1])/(256*Pi^4) + 
 (mu*mub*yu[1, 3]*yub[3, 3]*zu[3]*zub[1])/(64*Pi^4) - 
 (15*m2Q*zu[1]^2*zub[1]^2)/(512*Pi^4) + (3*mu*mub*zu[1]^2*zub[1]^2)/
  (32*Pi^4) - (au*gH[1]*gU[2, 1]*Mb[1]*zub[2])/(384*Pi^4) + 
 (m2H*gH[1]*gQb[1, 1]*yu[2, 1]*zub[2])/(1536*Pi^4) - 
 (m2Q*gH[1]*gQb[1, 1]*yu[2, 1]*zub[2])/(1536*Pi^4) + 
 (mu*mub*gH[1]*gQb[1, 1]*yu[2, 1]*zub[2])/(768*Pi^4) - 
 (3*m2H*gH[2]*gQb[1, 2]*yu[2, 1]*zub[2])/(512*Pi^4) + 
 (3*m2Q*gH[2]*gQb[1, 2]*yu[2, 1]*zub[2])/(512*Pi^4) - 
 (3*mu*mub*gH[2]*gQb[1, 2]*yu[2, 1]*zub[2])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[1, 1]*M[1]*yu[2, 1]*zub[2])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQb[1, 2]*M[2]*yu[2, 1]*zub[2])/(256*Pi^4) + 
 (gH[1]*gQb[1, 1]*M[1]*Mb[1]*yu[2, 1]*zub[2])/(768*Pi^4) - 
 (3*gH[2]*gQb[1, 2]*M[2]*Mb[2]*yu[2, 1]*zub[2])/(256*Pi^4) + 
 (m2H*gH[1]*gQb[2, 1]*yu[2, 2]*zub[2])/(1536*Pi^4) - 
 (m2Q*gH[1]*gQb[2, 1]*yu[2, 2]*zub[2])/(1536*Pi^4) + 
 (mu*mub*gH[1]*gQb[2, 1]*yu[2, 2]*zub[2])/(768*Pi^4) - 
 (3*m2H*gH[2]*gQb[2, 2]*yu[2, 2]*zub[2])/(512*Pi^4) + 
 (3*m2Q*gH[2]*gQb[2, 2]*yu[2, 2]*zub[2])/(512*Pi^4) - 
 (3*mu*mub*gH[2]*gQb[2, 2]*yu[2, 2]*zub[2])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[2, 1]*M[1]*yu[2, 2]*zub[2])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQb[2, 2]*M[2]*yu[2, 2]*zub[2])/(256*Pi^4) + 
 (gH[1]*gQb[2, 1]*M[1]*Mb[1]*yu[2, 2]*zub[2])/(768*Pi^4) - 
 (3*gH[2]*gQb[2, 2]*M[2]*Mb[2]*yu[2, 2]*zub[2])/(256*Pi^4) + 
 (m2H*gH[1]*gQb[3, 1]*yu[2, 3]*zub[2])/(1536*Pi^4) - 
 (m2Q*gH[1]*gQb[3, 1]*yu[2, 3]*zub[2])/(1536*Pi^4) + 
 (mu*mub*gH[1]*gQb[3, 1]*yu[2, 3]*zub[2])/(768*Pi^4) - 
 (3*m2H*gH[2]*gQb[3, 2]*yu[2, 3]*zub[2])/(512*Pi^4) + 
 (3*m2Q*gH[2]*gQb[3, 2]*yu[2, 3]*zub[2])/(512*Pi^4) - 
 (3*mu*mub*gH[2]*gQb[3, 2]*yu[2, 3]*zub[2])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[3, 1]*M[1]*yu[2, 3]*zub[2])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQb[3, 2]*M[2]*yu[2, 3]*zub[2])/(256*Pi^4) + 
 (gH[1]*gQb[3, 1]*M[1]*Mb[1]*yu[2, 3]*zub[2])/(768*Pi^4) - 
 (3*gH[2]*gQb[3, 2]*M[2]*Mb[2]*yu[2, 3]*zub[2])/(256*Pi^4) + 
 (m2Q*gQb[1, 1]*gU[2, 1]*zq[1]*zub[2])/(1152*Pi^4) - 
 (m2U*gQb[1, 1]*gU[2, 1]*zq[1]*zub[2])/(1152*Pi^4) - 
 (mu*mub*gQb[1, 1]*gU[2, 1]*zq[1]*zub[2])/(576*Pi^4) + 
 (m2Q*gQb[1, 3]*gU[2, 3]*zq[1]*zub[2])/(96*Pi^4) - 
 (m2U*gQb[1, 3]*gU[2, 3]*zq[1]*zub[2])/(96*Pi^4) - 
 (mu*mub*gQb[1, 3]*gU[2, 3]*zq[1]*zub[2])/(48*Pi^4) - 
 (gQb[1, 1]*gU[2, 1]*M[1]*Mb[1]*zq[1]*zub[2])/(576*Pi^4) - 
 (gQb[1, 3]*gU[2, 3]*M[3]*Mb[3]*zq[1]*zub[2])/(48*Pi^4) + 
 (m2Q*gQb[2, 1]*gU[2, 1]*zq[2]*zub[2])/(1152*Pi^4) - 
 (m2U*gQb[2, 1]*gU[2, 1]*zq[2]*zub[2])/(1152*Pi^4) - 
 (mu*mub*gQb[2, 1]*gU[2, 1]*zq[2]*zub[2])/(576*Pi^4) + 
 (m2Q*gQb[2, 3]*gU[2, 3]*zq[2]*zub[2])/(96*Pi^4) - 
 (m2U*gQb[2, 3]*gU[2, 3]*zq[2]*zub[2])/(96*Pi^4) - 
 (mu*mub*gQb[2, 3]*gU[2, 3]*zq[2]*zub[2])/(48*Pi^4) - 
 (gQb[2, 1]*gU[2, 1]*M[1]*Mb[1]*zq[2]*zub[2])/(576*Pi^4) - 
 (gQb[2, 3]*gU[2, 3]*M[3]*Mb[3]*zq[2]*zub[2])/(48*Pi^4) + 
 (m2Q*gQb[3, 1]*gU[2, 1]*zq[3]*zub[2])/(1152*Pi^4) - 
 (m2U*gQb[3, 1]*gU[2, 1]*zq[3]*zub[2])/(1152*Pi^4) - 
 (mu*mub*gQb[3, 1]*gU[2, 1]*zq[3]*zub[2])/(576*Pi^4) + 
 (m2Q*gQb[3, 3]*gU[2, 3]*zq[3]*zub[2])/(96*Pi^4) - 
 (m2U*gQb[3, 3]*gU[2, 3]*zq[3]*zub[2])/(96*Pi^4) - 
 (mu*mub*gQb[3, 3]*gU[2, 3]*zq[3]*zub[2])/(48*Pi^4) - 
 (gQb[3, 1]*gU[2, 1]*M[1]*Mb[1]*zq[3]*zub[2])/(576*Pi^4) - 
 (gQb[3, 3]*gU[2, 3]*M[3]*Mb[3]*zq[3]*zub[2])/(48*Pi^4) - 
 (m2Q*gU[2, 1]*gUb[1, 1]*zu[1]*zub[2])/(384*Pi^4) + 
 (mu*mub*gU[2, 1]*gUb[1, 1]*zu[1]*zub[2])/(288*Pi^4) - 
 (m2Q*gU[2, 3]*gUb[1, 3]*zu[1]*zub[2])/(128*Pi^4) + 
 (mu*mub*gU[2, 3]*gUb[1, 3]*zu[1]*zub[2])/(96*Pi^4) + 
 (gU[2, 1]*gUb[1, 1]*M[1]*Mb[1]*zu[1]*zub[2])/(144*Pi^4) + 
 (gU[2, 3]*gUb[1, 3]*M[3]*Mb[3]*zu[1]*zub[2])/(48*Pi^4) - 
 (3*m2Q*yu[2, 1]*yub[1, 1]*zu[1]*zub[2])/(256*Pi^4) + 
 (mu*mub*yu[2, 1]*yub[1, 1]*zu[1]*zub[2])/(64*Pi^4) - 
 (3*m2Q*yu[2, 2]*yub[1, 2]*zu[1]*zub[2])/(256*Pi^4) + 
 (mu*mub*yu[2, 2]*yub[1, 2]*zu[1]*zub[2])/(64*Pi^4) - 
 (3*m2Q*yu[2, 3]*yub[1, 3]*zu[1]*zub[2])/(256*Pi^4) + 
 (mu*mub*yu[2, 3]*yub[1, 3]*zu[1]*zub[2])/(64*Pi^4) + 
 (m2Q*zu[2]*zub[2])/(8*Pi^2) - (mu*mub*zu[2]*zub[2])/(4*Pi^2) + 
 (25*m2Q*g[1]^2*zu[2]*zub[2])/(3072*Pi^4) - (7*mu*mub*g[1]^2*zu[2]*zub[2])/
  (640*Pi^4) + (15*m2Q*g[2]^2*zu[2]*zub[2])/(1024*Pi^4) - 
 (3*mu*mub*g[2]^2*zu[2]*zub[2])/(128*Pi^4) + (5*m2Q*g[3]^2*zu[2]*zub[2])/
  (192*Pi^4) - (3*m2Q*gH[1]*gHb[1]*zu[2]*zub[2])/(2048*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*zu[2]*zub[2])/(256*Pi^4) - 
 (9*m2Q*gH[2]*gHb[2]*zu[2]*zub[2])/(2048*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*zu[2]*zub[2])/(256*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*zu[2]*zub[2])/(512*Pi^4) + 
 (3*mu*mub*gHc[2]*gHcb[2]*zu[2]*zub[2])/(512*Pi^4) - 
 (m2Q*gU[2, 1]*gUb[2, 1]*zu[2]*zub[2])/(384*Pi^4) + 
 (mu*mub*gU[2, 1]*gUb[2, 1]*zu[2]*zub[2])/(288*Pi^4) - 
 (m2Q*gU[2, 3]*gUb[2, 3]*zu[2]*zub[2])/(128*Pi^4) + 
 (mu*mub*gU[2, 3]*gUb[2, 3]*zu[2]*zub[2])/(96*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*M[1]*zu[2]*zub[2])/(256*Pi^4) - 
 (3*mu*gHb[2]*gHcb[2]*M[2]*zu[2]*zub[2])/(256*Pi^4) - 
 (mub*gH[1]*gHc[1]*Mb[1]*zu[2]*zub[2])/(256*Pi^4) + 
 (gH[1]*gHb[1]*M[1]*Mb[1]*zu[2]*zub[2])/(256*Pi^4) + 
 (gU[2, 1]*gUb[2, 1]*M[1]*Mb[1]*zu[2]*zub[2])/(144*Pi^4) - 
 (3*mub*gH[2]*gHc[2]*Mb[2]*zu[2]*zub[2])/(256*Pi^4) + 
 (3*gH[2]*gHb[2]*M[2]*Mb[2]*zu[2]*zub[2])/(256*Pi^4) + 
 (gU[2, 3]*gUb[2, 3]*M[3]*Mb[3]*zu[2]*zub[2])/(48*Pi^4) - 
 (3*m2Q*yu[2, 1]*yub[2, 1]*zu[2]*zub[2])/(256*Pi^4) + 
 (mu*mub*yu[2, 1]*yub[2, 1]*zu[2]*zub[2])/(64*Pi^4) - 
 (3*m2Q*yu[2, 2]*yub[2, 2]*zu[2]*zub[2])/(256*Pi^4) + 
 (mu*mub*yu[2, 2]*yub[2, 2]*zu[2]*zub[2])/(64*Pi^4) - 
 (3*m2Q*yu[2, 3]*yub[2, 3]*zu[2]*zub[2])/(256*Pi^4) + 
 (mu*mub*yu[2, 3]*yub[2, 3]*zu[2]*zub[2])/(64*Pi^4) + 
 (mu*mub*zd[1]*zdb[1]*zu[2]*zub[2])/(64*Pi^4) + 
 (mu*mub*zd[2]*zdb[2]*zu[2]*zub[2])/(64*Pi^4) + 
 (mu*mub*zd[3]*zdb[3]*zu[2]*zub[2])/(64*Pi^4) - 
 (9*m2Q*zq[1]*zqb[1]*zu[2]*zub[2])/(512*Pi^4) + 
 (3*mu*mub*zq[1]*zqb[1]*zu[2]*zub[2])/(64*Pi^4) - 
 (9*m2Q*zq[2]*zqb[2]*zu[2]*zub[2])/(512*Pi^4) + 
 (3*mu*mub*zq[2]*zqb[2]*zu[2]*zub[2])/(64*Pi^4) - 
 (9*m2Q*zq[3]*zqb[3]*zu[2]*zub[2])/(512*Pi^4) + 
 (3*mu*mub*zq[3]*zqb[3]*zu[2]*zub[2])/(64*Pi^4) - 
 (m2Q*gU[2, 1]*gUb[3, 1]*zu[3]*zub[2])/(384*Pi^4) + 
 (mu*mub*gU[2, 1]*gUb[3, 1]*zu[3]*zub[2])/(288*Pi^4) - 
 (m2Q*gU[2, 3]*gUb[3, 3]*zu[3]*zub[2])/(128*Pi^4) + 
 (mu*mub*gU[2, 3]*gUb[3, 3]*zu[3]*zub[2])/(96*Pi^4) + 
 (gU[2, 1]*gUb[3, 1]*M[1]*Mb[1]*zu[3]*zub[2])/(144*Pi^4) + 
 (gU[2, 3]*gUb[3, 3]*M[3]*Mb[3]*zu[3]*zub[2])/(48*Pi^4) - 
 (3*m2Q*yu[2, 1]*yub[3, 1]*zu[3]*zub[2])/(256*Pi^4) + 
 (mu*mub*yu[2, 1]*yub[3, 1]*zu[3]*zub[2])/(64*Pi^4) - 
 (3*m2Q*yu[2, 2]*yub[3, 2]*zu[3]*zub[2])/(256*Pi^4) + 
 (mu*mub*yu[2, 2]*yub[3, 2]*zu[3]*zub[2])/(64*Pi^4) - 
 (3*m2Q*yu[2, 3]*yub[3, 3]*zu[3]*zub[2])/(256*Pi^4) + 
 (mu*mub*yu[2, 3]*yub[3, 3]*zu[3]*zub[2])/(64*Pi^4) - 
 (15*m2Q*zu[1]*zu[2]*zub[1]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*zu[1]*zu[2]*zub[1]*zub[2])/(16*Pi^4) - 
 (15*m2Q*zu[2]^2*zub[2]^2)/(512*Pi^4) + (3*mu*mub*zu[2]^2*zub[2]^2)/
  (32*Pi^4) - (au*gH[1]*gU[3, 1]*Mb[1]*zub[3])/(384*Pi^4) + 
 (m2H*gH[1]*gQb[1, 1]*yu[3, 1]*zub[3])/(1536*Pi^4) - 
 (m2Q*gH[1]*gQb[1, 1]*yu[3, 1]*zub[3])/(1536*Pi^4) + 
 (mu*mub*gH[1]*gQb[1, 1]*yu[3, 1]*zub[3])/(768*Pi^4) - 
 (3*m2H*gH[2]*gQb[1, 2]*yu[3, 1]*zub[3])/(512*Pi^4) + 
 (3*m2Q*gH[2]*gQb[1, 2]*yu[3, 1]*zub[3])/(512*Pi^4) - 
 (3*mu*mub*gH[2]*gQb[1, 2]*yu[3, 1]*zub[3])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[1, 1]*M[1]*yu[3, 1]*zub[3])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQb[1, 2]*M[2]*yu[3, 1]*zub[3])/(256*Pi^4) + 
 (gH[1]*gQb[1, 1]*M[1]*Mb[1]*yu[3, 1]*zub[3])/(768*Pi^4) - 
 (3*gH[2]*gQb[1, 2]*M[2]*Mb[2]*yu[3, 1]*zub[3])/(256*Pi^4) + 
 (m2H*gH[1]*gQb[2, 1]*yu[3, 2]*zub[3])/(1536*Pi^4) - 
 (m2Q*gH[1]*gQb[2, 1]*yu[3, 2]*zub[3])/(1536*Pi^4) + 
 (mu*mub*gH[1]*gQb[2, 1]*yu[3, 2]*zub[3])/(768*Pi^4) - 
 (3*m2H*gH[2]*gQb[2, 2]*yu[3, 2]*zub[3])/(512*Pi^4) + 
 (3*m2Q*gH[2]*gQb[2, 2]*yu[3, 2]*zub[3])/(512*Pi^4) - 
 (3*mu*mub*gH[2]*gQb[2, 2]*yu[3, 2]*zub[3])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[2, 1]*M[1]*yu[3, 2]*zub[3])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQb[2, 2]*M[2]*yu[3, 2]*zub[3])/(256*Pi^4) + 
 (gH[1]*gQb[2, 1]*M[1]*Mb[1]*yu[3, 2]*zub[3])/(768*Pi^4) - 
 (3*gH[2]*gQb[2, 2]*M[2]*Mb[2]*yu[3, 2]*zub[3])/(256*Pi^4) + 
 (m2H*gH[1]*gQb[3, 1]*yu[3, 3]*zub[3])/(1536*Pi^4) - 
 (m2Q*gH[1]*gQb[3, 1]*yu[3, 3]*zub[3])/(1536*Pi^4) + 
 (mu*mub*gH[1]*gQb[3, 1]*yu[3, 3]*zub[3])/(768*Pi^4) - 
 (3*m2H*gH[2]*gQb[3, 2]*yu[3, 3]*zub[3])/(512*Pi^4) + 
 (3*m2Q*gH[2]*gQb[3, 2]*yu[3, 3]*zub[3])/(512*Pi^4) - 
 (3*mu*mub*gH[2]*gQb[3, 2]*yu[3, 3]*zub[3])/(256*Pi^4) - 
 (mu*gHcb[1]*gQb[3, 1]*M[1]*yu[3, 3]*zub[3])/(768*Pi^4) + 
 (3*mu*gHcb[2]*gQb[3, 2]*M[2]*yu[3, 3]*zub[3])/(256*Pi^4) + 
 (gH[1]*gQb[3, 1]*M[1]*Mb[1]*yu[3, 3]*zub[3])/(768*Pi^4) - 
 (3*gH[2]*gQb[3, 2]*M[2]*Mb[2]*yu[3, 3]*zub[3])/(256*Pi^4) + 
 (m2Q*gQb[1, 1]*gU[3, 1]*zq[1]*zub[3])/(1152*Pi^4) - 
 (m2U*gQb[1, 1]*gU[3, 1]*zq[1]*zub[3])/(1152*Pi^4) - 
 (mu*mub*gQb[1, 1]*gU[3, 1]*zq[1]*zub[3])/(576*Pi^4) + 
 (m2Q*gQb[1, 3]*gU[3, 3]*zq[1]*zub[3])/(96*Pi^4) - 
 (m2U*gQb[1, 3]*gU[3, 3]*zq[1]*zub[3])/(96*Pi^4) - 
 (mu*mub*gQb[1, 3]*gU[3, 3]*zq[1]*zub[3])/(48*Pi^4) - 
 (gQb[1, 1]*gU[3, 1]*M[1]*Mb[1]*zq[1]*zub[3])/(576*Pi^4) - 
 (gQb[1, 3]*gU[3, 3]*M[3]*Mb[3]*zq[1]*zub[3])/(48*Pi^4) + 
 (m2Q*gQb[2, 1]*gU[3, 1]*zq[2]*zub[3])/(1152*Pi^4) - 
 (m2U*gQb[2, 1]*gU[3, 1]*zq[2]*zub[3])/(1152*Pi^4) - 
 (mu*mub*gQb[2, 1]*gU[3, 1]*zq[2]*zub[3])/(576*Pi^4) + 
 (m2Q*gQb[2, 3]*gU[3, 3]*zq[2]*zub[3])/(96*Pi^4) - 
 (m2U*gQb[2, 3]*gU[3, 3]*zq[2]*zub[3])/(96*Pi^4) - 
 (mu*mub*gQb[2, 3]*gU[3, 3]*zq[2]*zub[3])/(48*Pi^4) - 
 (gQb[2, 1]*gU[3, 1]*M[1]*Mb[1]*zq[2]*zub[3])/(576*Pi^4) - 
 (gQb[2, 3]*gU[3, 3]*M[3]*Mb[3]*zq[2]*zub[3])/(48*Pi^4) + 
 (m2Q*gQb[3, 1]*gU[3, 1]*zq[3]*zub[3])/(1152*Pi^4) - 
 (m2U*gQb[3, 1]*gU[3, 1]*zq[3]*zub[3])/(1152*Pi^4) - 
 (mu*mub*gQb[3, 1]*gU[3, 1]*zq[3]*zub[3])/(576*Pi^4) + 
 (m2Q*gQb[3, 3]*gU[3, 3]*zq[3]*zub[3])/(96*Pi^4) - 
 (m2U*gQb[3, 3]*gU[3, 3]*zq[3]*zub[3])/(96*Pi^4) - 
 (mu*mub*gQb[3, 3]*gU[3, 3]*zq[3]*zub[3])/(48*Pi^4) - 
 (gQb[3, 1]*gU[3, 1]*M[1]*Mb[1]*zq[3]*zub[3])/(576*Pi^4) - 
 (gQb[3, 3]*gU[3, 3]*M[3]*Mb[3]*zq[3]*zub[3])/(48*Pi^4) - 
 (m2Q*gU[3, 1]*gUb[1, 1]*zu[1]*zub[3])/(384*Pi^4) + 
 (mu*mub*gU[3, 1]*gUb[1, 1]*zu[1]*zub[3])/(288*Pi^4) - 
 (m2Q*gU[3, 3]*gUb[1, 3]*zu[1]*zub[3])/(128*Pi^4) + 
 (mu*mub*gU[3, 3]*gUb[1, 3]*zu[1]*zub[3])/(96*Pi^4) + 
 (gU[3, 1]*gUb[1, 1]*M[1]*Mb[1]*zu[1]*zub[3])/(144*Pi^4) + 
 (gU[3, 3]*gUb[1, 3]*M[3]*Mb[3]*zu[1]*zub[3])/(48*Pi^4) - 
 (3*m2Q*yu[3, 1]*yub[1, 1]*zu[1]*zub[3])/(256*Pi^4) + 
 (mu*mub*yu[3, 1]*yub[1, 1]*zu[1]*zub[3])/(64*Pi^4) - 
 (3*m2Q*yu[3, 2]*yub[1, 2]*zu[1]*zub[3])/(256*Pi^4) + 
 (mu*mub*yu[3, 2]*yub[1, 2]*zu[1]*zub[3])/(64*Pi^4) - 
 (3*m2Q*yu[3, 3]*yub[1, 3]*zu[1]*zub[3])/(256*Pi^4) + 
 (mu*mub*yu[3, 3]*yub[1, 3]*zu[1]*zub[3])/(64*Pi^4) - 
 (m2Q*gU[3, 1]*gUb[2, 1]*zu[2]*zub[3])/(384*Pi^4) + 
 (mu*mub*gU[3, 1]*gUb[2, 1]*zu[2]*zub[3])/(288*Pi^4) - 
 (m2Q*gU[3, 3]*gUb[2, 3]*zu[2]*zub[3])/(128*Pi^4) + 
 (mu*mub*gU[3, 3]*gUb[2, 3]*zu[2]*zub[3])/(96*Pi^4) + 
 (gU[3, 1]*gUb[2, 1]*M[1]*Mb[1]*zu[2]*zub[3])/(144*Pi^4) + 
 (gU[3, 3]*gUb[2, 3]*M[3]*Mb[3]*zu[2]*zub[3])/(48*Pi^4) - 
 (3*m2Q*yu[3, 1]*yub[2, 1]*zu[2]*zub[3])/(256*Pi^4) + 
 (mu*mub*yu[3, 1]*yub[2, 1]*zu[2]*zub[3])/(64*Pi^4) - 
 (3*m2Q*yu[3, 2]*yub[2, 2]*zu[2]*zub[3])/(256*Pi^4) + 
 (mu*mub*yu[3, 2]*yub[2, 2]*zu[2]*zub[3])/(64*Pi^4) - 
 (3*m2Q*yu[3, 3]*yub[2, 3]*zu[2]*zub[3])/(256*Pi^4) + 
 (mu*mub*yu[3, 3]*yub[2, 3]*zu[2]*zub[3])/(64*Pi^4) + 
 (m2Q*zu[3]*zub[3])/(8*Pi^2) - (mu*mub*zu[3]*zub[3])/(4*Pi^2) + 
 (25*m2Q*g[1]^2*zu[3]*zub[3])/(3072*Pi^4) - (7*mu*mub*g[1]^2*zu[3]*zub[3])/
  (640*Pi^4) + (15*m2Q*g[2]^2*zu[3]*zub[3])/(1024*Pi^4) - 
 (3*mu*mub*g[2]^2*zu[3]*zub[3])/(128*Pi^4) + (5*m2Q*g[3]^2*zu[3]*zub[3])/
  (192*Pi^4) - (3*m2Q*gH[1]*gHb[1]*zu[3]*zub[3])/(2048*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*zu[3]*zub[3])/(256*Pi^4) - 
 (9*m2Q*gH[2]*gHb[2]*zu[3]*zub[3])/(2048*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*zu[3]*zub[3])/(256*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*zu[3]*zub[3])/(512*Pi^4) + 
 (3*mu*mub*gHc[2]*gHcb[2]*zu[3]*zub[3])/(512*Pi^4) - 
 (m2Q*gU[3, 1]*gUb[3, 1]*zu[3]*zub[3])/(384*Pi^4) + 
 (mu*mub*gU[3, 1]*gUb[3, 1]*zu[3]*zub[3])/(288*Pi^4) - 
 (m2Q*gU[3, 3]*gUb[3, 3]*zu[3]*zub[3])/(128*Pi^4) + 
 (mu*mub*gU[3, 3]*gUb[3, 3]*zu[3]*zub[3])/(96*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*M[1]*zu[3]*zub[3])/(256*Pi^4) - 
 (3*mu*gHb[2]*gHcb[2]*M[2]*zu[3]*zub[3])/(256*Pi^4) - 
 (mub*gH[1]*gHc[1]*Mb[1]*zu[3]*zub[3])/(256*Pi^4) + 
 (gH[1]*gHb[1]*M[1]*Mb[1]*zu[3]*zub[3])/(256*Pi^4) + 
 (gU[3, 1]*gUb[3, 1]*M[1]*Mb[1]*zu[3]*zub[3])/(144*Pi^4) - 
 (3*mub*gH[2]*gHc[2]*Mb[2]*zu[3]*zub[3])/(256*Pi^4) + 
 (3*gH[2]*gHb[2]*M[2]*Mb[2]*zu[3]*zub[3])/(256*Pi^4) + 
 (gU[3, 3]*gUb[3, 3]*M[3]*Mb[3]*zu[3]*zub[3])/(48*Pi^4) - 
 (3*m2Q*yu[3, 1]*yub[3, 1]*zu[3]*zub[3])/(256*Pi^4) + 
 (mu*mub*yu[3, 1]*yub[3, 1]*zu[3]*zub[3])/(64*Pi^4) - 
 (3*m2Q*yu[3, 2]*yub[3, 2]*zu[3]*zub[3])/(256*Pi^4) + 
 (mu*mub*yu[3, 2]*yub[3, 2]*zu[3]*zub[3])/(64*Pi^4) - 
 (3*m2Q*yu[3, 3]*yub[3, 3]*zu[3]*zub[3])/(256*Pi^4) + 
 (mu*mub*yu[3, 3]*yub[3, 3]*zu[3]*zub[3])/(64*Pi^4) + 
 (mu*mub*zd[1]*zdb[1]*zu[3]*zub[3])/(64*Pi^4) + 
 (mu*mub*zd[2]*zdb[2]*zu[3]*zub[3])/(64*Pi^4) + 
 (mu*mub*zd[3]*zdb[3]*zu[3]*zub[3])/(64*Pi^4) - 
 (9*m2Q*zq[1]*zqb[1]*zu[3]*zub[3])/(512*Pi^4) + 
 (3*mu*mub*zq[1]*zqb[1]*zu[3]*zub[3])/(64*Pi^4) - 
 (9*m2Q*zq[2]*zqb[2]*zu[3]*zub[3])/(512*Pi^4) + 
 (3*mu*mub*zq[2]*zqb[2]*zu[3]*zub[3])/(64*Pi^4) - 
 (9*m2Q*zq[3]*zqb[3]*zu[3]*zub[3])/(512*Pi^4) + 
 (3*mu*mub*zq[3]*zqb[3]*zu[3]*zub[3])/(64*Pi^4) - 
 (15*m2Q*zu[1]*zu[3]*zub[1]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*zu[1]*zu[3]*zub[1]*zub[3])/(16*Pi^4) - 
 (15*m2Q*zu[2]*zu[3]*zub[2]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*zu[2]*zu[3]*zub[2]*zub[3])/(16*Pi^4) - 
 (15*m2Q*zu[3]^2*zub[3]^2)/(512*Pi^4) + (3*mu*mub*zu[3]^2*zub[3]^2)/
  (32*Pi^4) - (au^2*gamma[1][H, Q])/(192*Pi^4) + 
 (m2H*gamma[1][H, Q])/(48*Pi^2) + (m2H*g[1]^2*gamma[1][H, Q])/(640*Pi^4) + 
 (m2H*g[2]^2*gamma[1][H, Q])/(128*Pi^4) - (m2H*gH[1]*gHb[1]*gamma[1][H, Q])/
  (1536*Pi^4) - (m2H*gH[2]*gHb[2]*gamma[1][H, Q])/(512*Pi^4) - 
 (m2H*gHc[1]*gHcb[1]*gamma[1][H, Q])/(1536*Pi^4) - 
 (m2H*gHc[2]*gHcb[2]*gamma[1][H, Q])/(512*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*M[1]*gamma[1][H, Q])/(1536*Pi^4) - 
 (mu*gHb[2]*gHcb[2]*M[2]*gamma[1][H, Q])/(512*Pi^4) - 
 (mub*gH[1]*gHc[1]*Mb[1]*gamma[1][H, Q])/(1536*Pi^4) - 
 (mub*gH[2]*gHc[2]*Mb[2]*gamma[1][H, Q])/(512*Pi^4) - 
 (m2H*yd[1, 1]*ydb[1, 1]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yd[1, 2]*ydb[1, 2]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yd[1, 3]*ydb[1, 3]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yd[2, 1]*ydb[2, 1]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yd[2, 2]*ydb[2, 2]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yd[2, 3]*ydb[2, 3]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yd[3, 1]*ydb[3, 1]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yd[3, 2]*ydb[3, 2]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yd[3, 3]*ydb[3, 3]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yl[1, 1]*ylb[1, 1]*gamma[1][H, Q])/(384*Pi^4) - 
 (m2H*yl[1, 2]*ylb[1, 2]*gamma[1][H, Q])/(384*Pi^4) - 
 (m2H*yl[1, 3]*ylb[1, 3]*gamma[1][H, Q])/(384*Pi^4) - 
 (m2H*yl[2, 1]*ylb[2, 1]*gamma[1][H, Q])/(384*Pi^4) - 
 (m2H*yl[2, 2]*ylb[2, 2]*gamma[1][H, Q])/(384*Pi^4) - 
 (m2H*yl[2, 3]*ylb[2, 3]*gamma[1][H, Q])/(384*Pi^4) - 
 (m2H*yl[3, 1]*ylb[3, 1]*gamma[1][H, Q])/(384*Pi^4) - 
 (m2H*yl[3, 2]*ylb[3, 2]*gamma[1][H, Q])/(384*Pi^4) - 
 (m2H*yl[3, 3]*ylb[3, 3]*gamma[1][H, Q])/(384*Pi^4) - 
 (m2H*yu[1, 1]*yub[1, 1]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yu[1, 2]*yub[1, 2]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yu[1, 3]*yub[1, 3]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yu[2, 1]*yub[2, 1]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yu[2, 2]*yub[2, 2]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yu[2, 3]*yub[2, 3]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yu[3, 1]*yub[3, 1]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yu[3, 2]*yub[3, 2]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*yu[3, 3]*yub[3, 3]*gamma[1][H, Q])/(128*Pi^4) - 
 (m2H*gamma[1][H, Q]^2)/(4608*Pi^4) - (m2Q*gamma[1][H, Q]^2)/(18432*Pi^4) - 
 (7*au^2*gamma[1][Q, Q])/(4608*Pi^4) + (7*m2Q*gamma[1][Q, Q])/(288*Pi^2) + 
 (7*m2Q*g[1]^2*gamma[1][Q, Q])/(34560*Pi^4) + (7*m2Q*g[2]^2*gamma[1][Q, Q])/
  (768*Pi^4) + (7*m2Q*g[3]^2*gamma[1][Q, Q])/(432*Pi^4) - 
 (7*m2Q*gQ[1, 1]*gQb[1, 1]*gamma[1][Q, Q])/(82944*Pi^4) - 
 (7*m2Q*gQ[1, 2]*gQb[1, 2]*gamma[1][Q, Q])/(3072*Pi^4) - 
 (7*m2Q*gQ[1, 3]*gQb[1, 3]*gamma[1][Q, Q])/(1728*Pi^4) - 
 (7*m2Q*gQ[2, 1]*gQb[2, 1]*gamma[1][Q, Q])/(82944*Pi^4) - 
 (7*m2Q*gQ[2, 2]*gQb[2, 2]*gamma[1][Q, Q])/(3072*Pi^4) - 
 (7*m2Q*gQ[2, 3]*gQb[2, 3]*gamma[1][Q, Q])/(1728*Pi^4) - 
 (7*m2Q*gQ[3, 1]*gQb[3, 1]*gamma[1][Q, Q])/(82944*Pi^4) - 
 (7*m2Q*gQ[3, 2]*gQb[3, 2]*gamma[1][Q, Q])/(3072*Pi^4) - 
 (7*m2Q*gQ[3, 3]*gQb[3, 3]*gamma[1][Q, Q])/(1728*Pi^4) - 
 (7*m2Q*zd[1]*zdb[1]*gamma[1][Q, Q])/(2304*Pi^4) - 
 (7*m2Q*zd[2]*zdb[2]*gamma[1][Q, Q])/(2304*Pi^4) - 
 (7*m2Q*zd[3]*zdb[3]*gamma[1][Q, Q])/(2304*Pi^4) - 
 (7*m2Q*zu[1]*zub[1]*gamma[1][Q, Q])/(2304*Pi^4) - 
 (7*m2Q*zu[2]*zub[2]*gamma[1][Q, Q])/(2304*Pi^4) - 
 (7*m2Q*zu[3]*zub[3]*gamma[1][Q, Q])/(2304*Pi^4) - 
 (35*m2Q*gamma[1][Q, Q]^2)/(331776*Pi^4) + (au^2*gamma[1][Q, U])/(144*Pi^4) - 
 (m2U*gamma[1][Q, U])/(24*Pi^2) - (m2U*g[1]^2*gamma[1][Q, U])/(180*Pi^4) - 
 (m2U*g[3]^2*gamma[1][Q, U])/(36*Pi^4) + 
 (m2U*gU[1, 1]*gUb[1, 1]*gamma[1][Q, U])/(432*Pi^4) + 
 (m2U*gU[1, 3]*gUb[1, 3]*gamma[1][Q, U])/(144*Pi^4) + 
 (m2U*gU[2, 1]*gUb[2, 1]*gamma[1][Q, U])/(432*Pi^4) + 
 (m2U*gU[2, 3]*gUb[2, 3]*gamma[1][Q, U])/(144*Pi^4) + 
 (m2U*gU[3, 1]*gUb[3, 1]*gamma[1][Q, U])/(432*Pi^4) + 
 (m2U*gU[3, 3]*gUb[3, 3]*gamma[1][Q, U])/(144*Pi^4) + 
 (m2U*zq[1]*zqb[1]*gamma[1][Q, U])/(96*Pi^4) + 
 (m2U*zq[2]*zqb[2]*gamma[1][Q, U])/(96*Pi^4) + 
 (m2U*zq[3]*zqb[3]*gamma[1][Q, U])/(96*Pi^4) - 
 (m2Q*gamma[1][Q, U]^2)/(6912*Pi^4) - (m2U*gamma[1][Q, U]^2)/(1728*Pi^4) + 
 (3*au^2*gamma[2][H, Q])/(256*Pi^4) - (3*m2H*gamma[2][H, Q]^2)/(512*Pi^4) - 
 (3*m2Q*gamma[2][H, Q]^2)/(2048*Pi^4) - (3*au^2*gamma[2][Q, Q])/(512*Pi^4) + 
 (3*m2Q*gamma[2][Q, Q])/(32*Pi^2) + (m2Q*g[1]^2*gamma[2][Q, Q])/(1280*Pi^4) + 
 (9*m2Q*g[2]^2*gamma[2][Q, Q])/(256*Pi^4) + (m2Q*g[3]^2*gamma[2][Q, Q])/
  (16*Pi^4) - (m2Q*gQ[1, 1]*gQb[1, 1]*gamma[2][Q, Q])/(3072*Pi^4) - 
 (9*m2Q*gQ[1, 2]*gQb[1, 2]*gamma[2][Q, Q])/(1024*Pi^4) - 
 (m2Q*gQ[1, 3]*gQb[1, 3]*gamma[2][Q, Q])/(64*Pi^4) - 
 (m2Q*gQ[2, 1]*gQb[2, 1]*gamma[2][Q, Q])/(3072*Pi^4) - 
 (9*m2Q*gQ[2, 2]*gQb[2, 2]*gamma[2][Q, Q])/(1024*Pi^4) - 
 (m2Q*gQ[2, 3]*gQb[2, 3]*gamma[2][Q, Q])/(64*Pi^4) - 
 (m2Q*gQ[3, 1]*gQb[3, 1]*gamma[2][Q, Q])/(3072*Pi^4) - 
 (9*m2Q*gQ[3, 2]*gQb[3, 2]*gamma[2][Q, Q])/(1024*Pi^4) - 
 (m2Q*gQ[3, 3]*gQb[3, 3]*gamma[2][Q, Q])/(64*Pi^4) - 
 (3*m2Q*zd[1]*zdb[1]*gamma[2][Q, Q])/(256*Pi^4) - 
 (3*m2Q*zd[2]*zdb[2]*gamma[2][Q, Q])/(256*Pi^4) - 
 (3*m2Q*zd[3]*zdb[3]*gamma[2][Q, Q])/(256*Pi^4) - 
 (3*m2Q*zu[1]*zub[1]*gamma[2][Q, Q])/(256*Pi^4) - 
 (3*m2Q*zu[2]*zub[2]*gamma[2][Q, Q])/(256*Pi^4) - 
 (3*m2Q*zu[3]*zub[3]*gamma[2][Q, Q])/(256*Pi^4) - 
 (5*m2Q*gamma[1][Q, Q]*gamma[2][Q, Q])/(6144*Pi^4) - 
 (75*m2Q*gamma[2][Q, Q]^2)/(4096*Pi^4) + (au^2*gamma[3][Q, U])/(48*Pi^4) - 
 (m2Q*gamma[3][Q, U]^2)/(384*Pi^4) - (m2U*gamma[3][Q, U]^2)/(96*Pi^4)
betam2UMES=
au^2/(4*Pi^2) - (au^2*g[1]^2)/(480*Pi^4) - (m2U*g[1]^2)/(10*Pi^2) + 
 (m2H*g[1]^4)/(160*Pi^4) + (m2Q*g[1]^4)/(480*Pi^4) + 
 (41*m2U*g[1]^4)/(900*Pi^4) - (3*mu*mub*g[1]^4)/(200*Pi^4) + 
 (3*au^2*g[2]^2)/(32*Pi^4) + (au^2*g[3]^2)/(48*Pi^4) - 
 (m2U*g[3]^2)/(2*Pi^2) + (m2U*g[1]^2*g[3]^2)/(72*Pi^4) + 
 (5*m2Q*g[3]^4)/(48*Pi^4) - (29*m2U*g[3]^4)/(288*Pi^4) - 
 (au^2*gH[1]*gHb[1])/(256*Pi^4) - (3*au^2*gH[2]*gHb[2])/(256*Pi^4) - 
 (au^2*gHc[1]*gHcb[1])/(256*Pi^4) - (3*au^2*gHc[2]*gHcb[2])/(256*Pi^4) - 
 (au^2*gQ[1, 1]*gQb[1, 1])/(2304*Pi^4) - (3*au^2*gQ[1, 2]*gQb[1, 2])/
  (256*Pi^4) - (au^2*gQ[1, 3]*gQb[1, 3])/(48*Pi^4) - 
 (au^2*gQ[2, 1]*gQb[2, 1])/(2304*Pi^4) - (3*au^2*gQ[2, 2]*gQb[2, 2])/
  (256*Pi^4) - (au^2*gQ[2, 3]*gQb[2, 3])/(48*Pi^4) - 
 (au^2*gQ[3, 1]*gQb[3, 1])/(2304*Pi^4) - (3*au^2*gQ[3, 2]*gQb[3, 2])/
  (256*Pi^4) - (au^2*gQ[3, 3]*gQb[3, 3])/(48*Pi^4) + 
 (m2U*gU[1, 1]*gUb[1, 1])/(18*Pi^2) + (m2U*g[1]^2*gU[1, 1]*gUb[1, 1])/
  (432*Pi^4) + (5*m2U*g[3]^2*gU[1, 1]*gUb[1, 1])/(432*Pi^4) - 
 (m2U*gH[1]*gHb[1]*gU[1, 1]*gUb[1, 1])/(768*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*gU[1, 1]*gUb[1, 1])/(288*Pi^4) - 
 (m2U*gHc[1]*gHcb[1]*gU[1, 1]*gUb[1, 1])/(768*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*gU[1, 1]*gUb[1, 1])/(288*Pi^4) - 
 (m2U*gQ[1, 1]*gQb[1, 1]*gU[1, 1]*gUb[1, 1])/(2304*Pi^4) - 
 (m2U*gQ[2, 1]*gQb[2, 1]*gU[1, 1]*gUb[1, 1])/(2304*Pi^4) - 
 (m2U*gQ[3, 1]*gQb[3, 1]*gU[1, 1]*gUb[1, 1])/(2304*Pi^4) - 
 (m2U*gU[1, 1]^2*gUb[1, 1]^2)/(216*Pi^4) + (m2U*gU[1, 3]*gUb[1, 3])/
  (6*Pi^2) + (m2U*g[1]^2*gU[1, 3]*gUb[1, 3])/(144*Pi^4) + 
 (65*m2U*g[3]^2*gU[1, 3]*gUb[1, 3])/(576*Pi^4) - 
 (m2U*gQ[1, 3]*gQb[1, 3]*gU[1, 3]*gUb[1, 3])/(128*Pi^4) - 
 (m2U*gQ[2, 3]*gQb[2, 3]*gU[1, 3]*gUb[1, 3])/(128*Pi^4) - 
 (m2U*gQ[3, 3]*gQb[3, 3]*gU[1, 3]*gUb[1, 3])/(128*Pi^4) - 
 (m2U*gU[1, 1]*gU[1, 3]*gUb[1, 1]*gUb[1, 3])/(144*Pi^4) - 
 (11*m2U*gU[1, 3]^2*gUb[1, 3]^2)/(768*Pi^4) + 
 (m2U*gU[2, 1]*gUb[2, 1])/(18*Pi^2) + (m2U*g[1]^2*gU[2, 1]*gUb[2, 1])/
  (432*Pi^4) + (5*m2U*g[3]^2*gU[2, 1]*gUb[2, 1])/(432*Pi^4) - 
 (m2U*gH[1]*gHb[1]*gU[2, 1]*gUb[2, 1])/(768*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*gU[2, 1]*gUb[2, 1])/(288*Pi^4) - 
 (m2U*gHc[1]*gHcb[1]*gU[2, 1]*gUb[2, 1])/(768*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*gU[2, 1]*gUb[2, 1])/(288*Pi^4) - 
 (m2U*gQ[1, 1]*gQb[1, 1]*gU[2, 1]*gUb[2, 1])/(2304*Pi^4) - 
 (m2U*gQ[2, 1]*gQb[2, 1]*gU[2, 1]*gUb[2, 1])/(2304*Pi^4) - 
 (m2U*gQ[3, 1]*gQb[3, 1]*gU[2, 1]*gUb[2, 1])/(2304*Pi^4) - 
 (m2U*gU[1, 1]*gU[2, 1]*gUb[1, 1]*gUb[2, 1])/(108*Pi^4) - 
 (m2U*gU[1, 1]*gU[2, 3]*gUb[1, 3]*gUb[2, 1])/(144*Pi^4) - 
 (m2U*gU[2, 1]^2*gUb[2, 1]^2)/(216*Pi^4) + (m2U*gU[2, 3]*gUb[2, 3])/
  (6*Pi^2) + (m2U*g[1]^2*gU[2, 3]*gUb[2, 3])/(144*Pi^4) + 
 (65*m2U*g[3]^2*gU[2, 3]*gUb[2, 3])/(576*Pi^4) - 
 (m2U*gQ[1, 3]*gQb[1, 3]*gU[2, 3]*gUb[2, 3])/(128*Pi^4) - 
 (m2U*gQ[2, 3]*gQb[2, 3]*gU[2, 3]*gUb[2, 3])/(128*Pi^4) - 
 (m2U*gQ[3, 3]*gQb[3, 3]*gU[2, 3]*gUb[2, 3])/(128*Pi^4) - 
 (m2U*gU[1, 3]*gU[2, 1]*gUb[1, 1]*gUb[2, 3])/(144*Pi^4) - 
 (11*m2U*gU[1, 3]*gU[2, 3]*gUb[1, 3]*gUb[2, 3])/(384*Pi^4) - 
 (m2U*gU[2, 1]*gU[2, 3]*gUb[2, 1]*gUb[2, 3])/(144*Pi^4) - 
 (11*m2U*gU[2, 3]^2*gUb[2, 3]^2)/(768*Pi^4) + 
 (m2U*gU[3, 1]*gUb[3, 1])/(18*Pi^2) + (m2U*g[1]^2*gU[3, 1]*gUb[3, 1])/
  (432*Pi^4) + (5*m2U*g[3]^2*gU[3, 1]*gUb[3, 1])/(432*Pi^4) - 
 (m2U*gH[1]*gHb[1]*gU[3, 1]*gUb[3, 1])/(768*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*gU[3, 1]*gUb[3, 1])/(288*Pi^4) - 
 (m2U*gHc[1]*gHcb[1]*gU[3, 1]*gUb[3, 1])/(768*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*gU[3, 1]*gUb[3, 1])/(288*Pi^4) - 
 (m2U*gQ[1, 1]*gQb[1, 1]*gU[3, 1]*gUb[3, 1])/(2304*Pi^4) - 
 (m2U*gQ[2, 1]*gQb[2, 1]*gU[3, 1]*gUb[3, 1])/(2304*Pi^4) - 
 (m2U*gQ[3, 1]*gQb[3, 1]*gU[3, 1]*gUb[3, 1])/(2304*Pi^4) - 
 (m2U*gU[1, 1]*gU[3, 1]*gUb[1, 1]*gUb[3, 1])/(108*Pi^4) - 
 (m2U*gU[1, 1]*gU[3, 3]*gUb[1, 3]*gUb[3, 1])/(144*Pi^4) - 
 (m2U*gU[2, 1]*gU[3, 1]*gUb[2, 1]*gUb[3, 1])/(108*Pi^4) - 
 (m2U*gU[2, 1]*gU[3, 3]*gUb[2, 3]*gUb[3, 1])/(144*Pi^4) - 
 (m2U*gU[3, 1]^2*gUb[3, 1]^2)/(216*Pi^4) + (m2U*gU[3, 3]*gUb[3, 3])/
  (6*Pi^2) + (m2U*g[1]^2*gU[3, 3]*gUb[3, 3])/(144*Pi^4) + 
 (65*m2U*g[3]^2*gU[3, 3]*gUb[3, 3])/(576*Pi^4) - 
 (m2U*gQ[1, 3]*gQb[1, 3]*gU[3, 3]*gUb[3, 3])/(128*Pi^4) - 
 (m2U*gQ[2, 3]*gQb[2, 3]*gU[3, 3]*gUb[3, 3])/(128*Pi^4) - 
 (m2U*gQ[3, 3]*gQb[3, 3]*gU[3, 3]*gUb[3, 3])/(128*Pi^4) - 
 (m2U*gU[1, 3]*gU[3, 1]*gUb[1, 1]*gUb[3, 3])/(144*Pi^4) - 
 (11*m2U*gU[1, 3]*gU[3, 3]*gUb[1, 3]*gUb[3, 3])/(384*Pi^4) - 
 (m2U*gU[2, 3]*gU[3, 1]*gUb[2, 1]*gUb[3, 3])/(144*Pi^4) - 
 (11*m2U*gU[2, 3]*gU[3, 3]*gUb[2, 3]*gUb[3, 3])/(384*Pi^4) - 
 (m2U*gU[3, 1]*gU[3, 3]*gUb[3, 1]*gUb[3, 3])/(144*Pi^4) - 
 (11*m2U*gU[3, 3]^2*gUb[3, 3]^2)/(768*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*gU[1, 1]*gUb[1, 1]*M[1])/(144*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*gU[2, 1]*gUb[2, 1]*M[1])/(144*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*gU[3, 1]*gUb[3, 1]*M[1])/(144*Pi^4) - 
 (mub*gH[1]*gHc[1]*gU[1, 1]*gUb[1, 1]*Mb[1])/(144*Pi^4) - 
 (mub*gH[1]*gHc[1]*gU[2, 1]*gUb[2, 1]*Mb[1])/(144*Pi^4) - 
 (mub*gH[1]*gHc[1]*gU[3, 1]*gUb[3, 1]*Mb[1])/(144*Pi^4) - 
 (gU[1, 1]*gUb[1, 1]*M[1]*Mb[1])/(9*Pi^2) + 
 (gH[1]*gHb[1]*gU[1, 1]*gUb[1, 1]*M[1]*Mb[1])/(192*Pi^4) + 
 (gHc[1]*gHcb[1]*gU[1, 1]*gUb[1, 1]*M[1]*Mb[1])/(192*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*gU[1, 1]*gUb[1, 1]*M[1]*Mb[1])/(576*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*gU[1, 1]*gUb[1, 1]*M[1]*Mb[1])/(576*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*gU[1, 1]*gUb[1, 1]*M[1]*Mb[1])/(576*Pi^4) + 
 (7*gU[1, 1]^2*gUb[1, 1]^2*M[1]*Mb[1])/(324*Pi^4) + 
 (gU[1, 1]*gU[1, 3]*gUb[1, 1]*gUb[1, 3]*M[1]*Mb[1])/(72*Pi^4) - 
 (gU[2, 1]*gUb[2, 1]*M[1]*Mb[1])/(9*Pi^2) + 
 (gH[1]*gHb[1]*gU[2, 1]*gUb[2, 1]*M[1]*Mb[1])/(192*Pi^4) + 
 (gHc[1]*gHcb[1]*gU[2, 1]*gUb[2, 1]*M[1]*Mb[1])/(192*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*gU[2, 1]*gUb[2, 1]*M[1]*Mb[1])/(576*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*gU[2, 1]*gUb[2, 1]*M[1]*Mb[1])/(576*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*gU[2, 1]*gUb[2, 1]*M[1]*Mb[1])/(576*Pi^4) + 
 (7*gU[1, 1]*gU[2, 1]*gUb[1, 1]*gUb[2, 1]*M[1]*Mb[1])/(162*Pi^4) + 
 (gU[1, 1]*gU[2, 3]*gUb[1, 3]*gUb[2, 1]*M[1]*Mb[1])/(72*Pi^4) + 
 (7*gU[2, 1]^2*gUb[2, 1]^2*M[1]*Mb[1])/(324*Pi^4) + 
 (gU[1, 3]*gU[2, 1]*gUb[1, 1]*gUb[2, 3]*M[1]*Mb[1])/(72*Pi^4) + 
 (gU[2, 1]*gU[2, 3]*gUb[2, 1]*gUb[2, 3]*M[1]*Mb[1])/(72*Pi^4) - 
 (gU[3, 1]*gUb[3, 1]*M[1]*Mb[1])/(9*Pi^2) + 
 (gH[1]*gHb[1]*gU[3, 1]*gUb[3, 1]*M[1]*Mb[1])/(192*Pi^4) + 
 (gHc[1]*gHcb[1]*gU[3, 1]*gUb[3, 1]*M[1]*Mb[1])/(192*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*gU[3, 1]*gUb[3, 1]*M[1]*Mb[1])/(576*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*gU[3, 1]*gUb[3, 1]*M[1]*Mb[1])/(576*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*gU[3, 1]*gUb[3, 1]*M[1]*Mb[1])/(576*Pi^4) + 
 (7*gU[1, 1]*gU[3, 1]*gUb[1, 1]*gUb[3, 1]*M[1]*Mb[1])/(162*Pi^4) + 
 (gU[1, 1]*gU[3, 3]*gUb[1, 3]*gUb[3, 1]*M[1]*Mb[1])/(72*Pi^4) + 
 (7*gU[2, 1]*gU[3, 1]*gUb[2, 1]*gUb[3, 1]*M[1]*Mb[1])/(162*Pi^4) + 
 (gU[2, 1]*gU[3, 3]*gUb[2, 3]*gUb[3, 1]*M[1]*Mb[1])/(72*Pi^4) + 
 (7*gU[3, 1]^2*gUb[3, 1]^2*M[1]*Mb[1])/(324*Pi^4) + 
 (gU[1, 3]*gU[3, 1]*gUb[1, 1]*gUb[3, 3]*M[1]*Mb[1])/(72*Pi^4) + 
 (gU[2, 3]*gU[3, 1]*gUb[2, 1]*gUb[3, 3]*M[1]*Mb[1])/(72*Pi^4) + 
 (gU[3, 1]*gU[3, 3]*gUb[3, 1]*gUb[3, 3]*M[1]*Mb[1])/(72*Pi^4) + 
 (gU[1, 1]^2*gUb[1, 3]^2*M[3]*Mb[1])/(108*Pi^4) + 
 (gU[1, 1]*gU[2, 1]*gUb[1, 3]*gUb[2, 3]*M[3]*Mb[1])/(54*Pi^4) + 
 (gU[2, 1]^2*gUb[2, 3]^2*M[3]*Mb[1])/(108*Pi^4) + 
 (gU[1, 1]*gU[3, 1]*gUb[1, 3]*gUb[3, 3]*M[3]*Mb[1])/(54*Pi^4) + 
 (gU[2, 1]*gU[3, 1]*gUb[2, 3]*gUb[3, 3]*M[3]*Mb[1])/(54*Pi^4) + 
 (gU[3, 1]^2*gUb[3, 3]^2*M[3]*Mb[1])/(108*Pi^4) + 
 (gU[1, 3]^2*gUb[1, 1]^2*M[1]*Mb[3])/(108*Pi^4) + 
 (gU[1, 3]*gU[2, 3]*gUb[1, 1]*gUb[2, 1]*M[1]*Mb[3])/(54*Pi^4) + 
 (gU[2, 3]^2*gUb[2, 1]^2*M[1]*Mb[3])/(108*Pi^4) + 
 (gU[1, 3]*gU[3, 3]*gUb[1, 1]*gUb[3, 1]*M[1]*Mb[3])/(54*Pi^4) + 
 (gU[2, 3]*gU[3, 3]*gUb[2, 1]*gUb[3, 1]*M[1]*Mb[3])/(54*Pi^4) + 
 (gU[3, 3]^2*gUb[3, 1]^2*M[1]*Mb[3])/(108*Pi^4) - 
 (3*g[3]^4*M[3]*Mb[3])/(8*Pi^4) - (gU[1, 3]*gUb[1, 3]*M[3]*Mb[3])/(3*Pi^2) - 
 (3*g[3]^2*gU[1, 3]*gUb[1, 3]*M[3]*Mb[3])/(16*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*gU[1, 3]*gUb[1, 3]*M[3]*Mb[3])/(32*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*gU[1, 3]*gUb[1, 3]*M[3]*Mb[3])/(32*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*gU[1, 3]*gUb[1, 3]*M[3]*Mb[3])/(32*Pi^4) + 
 (gU[1, 1]*gU[1, 3]*gUb[1, 1]*gUb[1, 3]*M[3]*Mb[3])/(72*Pi^4) + 
 (31*gU[1, 3]^2*gUb[1, 3]^2*M[3]*Mb[3])/(576*Pi^4) + 
 (gU[1, 1]*gU[2, 3]*gUb[1, 3]*gUb[2, 1]*M[3]*Mb[3])/(72*Pi^4) - 
 (gU[2, 3]*gUb[2, 3]*M[3]*Mb[3])/(3*Pi^2) - 
 (3*g[3]^2*gU[2, 3]*gUb[2, 3]*M[3]*Mb[3])/(16*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*gU[2, 3]*gUb[2, 3]*M[3]*Mb[3])/(32*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*gU[2, 3]*gUb[2, 3]*M[3]*Mb[3])/(32*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*gU[2, 3]*gUb[2, 3]*M[3]*Mb[3])/(32*Pi^4) + 
 (gU[1, 3]*gU[2, 1]*gUb[1, 1]*gUb[2, 3]*M[3]*Mb[3])/(72*Pi^4) + 
 (31*gU[1, 3]*gU[2, 3]*gUb[1, 3]*gUb[2, 3]*M[3]*Mb[3])/(288*Pi^4) + 
 (gU[2, 1]*gU[2, 3]*gUb[2, 1]*gUb[2, 3]*M[3]*Mb[3])/(72*Pi^4) + 
 (31*gU[2, 3]^2*gUb[2, 3]^2*M[3]*Mb[3])/(576*Pi^4) + 
 (gU[1, 1]*gU[3, 3]*gUb[1, 3]*gUb[3, 1]*M[3]*Mb[3])/(72*Pi^4) + 
 (gU[2, 1]*gU[3, 3]*gUb[2, 3]*gUb[3, 1]*M[3]*Mb[3])/(72*Pi^4) - 
 (gU[3, 3]*gUb[3, 3]*M[3]*Mb[3])/(3*Pi^2) - 
 (3*g[3]^2*gU[3, 3]*gUb[3, 3]*M[3]*Mb[3])/(16*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*gU[3, 3]*gUb[3, 3]*M[3]*Mb[3])/(32*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*gU[3, 3]*gUb[3, 3]*M[3]*Mb[3])/(32*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*gU[3, 3]*gUb[3, 3]*M[3]*Mb[3])/(32*Pi^4) + 
 (gU[1, 3]*gU[3, 1]*gUb[1, 1]*gUb[3, 3]*M[3]*Mb[3])/(72*Pi^4) + 
 (31*gU[1, 3]*gU[3, 3]*gUb[1, 3]*gUb[3, 3]*M[3]*Mb[3])/(288*Pi^4) + 
 (gU[2, 3]*gU[3, 1]*gUb[2, 1]*gUb[3, 3]*M[3]*Mb[3])/(72*Pi^4) + 
 (31*gU[2, 3]*gU[3, 3]*gUb[2, 3]*gUb[3, 3]*M[3]*Mb[3])/(288*Pi^4) + 
 (gU[3, 1]*gU[3, 3]*gUb[3, 1]*gUb[3, 3]*M[3]*Mb[3])/(72*Pi^4) + 
 (31*gU[3, 3]^2*gUb[3, 3]^2*M[3]*Mb[3])/(576*Pi^4) - 
 (3*au^2*yd[1, 1]*ydb[1, 1])/(64*Pi^4) - (3*au^2*yd[1, 2]*ydb[1, 2])/
  (64*Pi^4) - (3*au^2*yd[1, 3]*ydb[1, 3])/(64*Pi^4) - 
 (3*au^2*yd[2, 1]*ydb[2, 1])/(64*Pi^4) - (3*au^2*yd[2, 2]*ydb[2, 2])/
  (64*Pi^4) - (3*au^2*yd[2, 3]*ydb[2, 3])/(64*Pi^4) - 
 (3*au^2*yd[3, 1]*ydb[3, 1])/(64*Pi^4) - (3*au^2*yd[3, 2]*ydb[3, 2])/
  (64*Pi^4) - (3*au^2*yd[3, 3]*ydb[3, 3])/(64*Pi^4) - 
 (au^2*yl[1, 1]*ylb[1, 1])/(64*Pi^4) - (au^2*yl[1, 2]*ylb[1, 2])/(64*Pi^4) - 
 (au^2*yl[1, 3]*ylb[1, 3])/(64*Pi^4) - (au^2*yl[2, 1]*ylb[2, 1])/(64*Pi^4) - 
 (au^2*yl[2, 2]*ylb[2, 2])/(64*Pi^4) - (au^2*yl[2, 3]*ylb[2, 3])/(64*Pi^4) - 
 (au^2*yl[3, 1]*ylb[3, 1])/(64*Pi^4) - (au^2*yl[3, 2]*ylb[3, 2])/(64*Pi^4) - 
 (au^2*yl[3, 3]*ylb[3, 3])/(64*Pi^4) - (3*au^2*yu[1, 1]*yub[1, 1])/
  (64*Pi^4) - (m2U*gU[1, 1]*gUb[1, 1]*yu[1, 1]*yub[1, 1])/(192*Pi^4) - 
 (m2U*gU[1, 3]*gUb[1, 3]*yu[1, 1]*yub[1, 1])/(64*Pi^4) + 
 (gU[1, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 1]*yub[1, 1])/(144*Pi^4) + 
 (gU[1, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 1]*yub[1, 1])/(48*Pi^4) - 
 (m2U*gU[1, 1]*gUb[2, 1]*yu[2, 1]*yub[1, 1])/(192*Pi^4) - 
 (m2U*gU[1, 3]*gUb[2, 3]*yu[2, 1]*yub[1, 1])/(64*Pi^4) + 
 (gU[1, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 1]*yub[1, 1])/(144*Pi^4) + 
 (gU[1, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 1]*yub[1, 1])/(48*Pi^4) - 
 (m2U*gU[1, 1]*gUb[3, 1]*yu[3, 1]*yub[1, 1])/(192*Pi^4) - 
 (m2U*gU[1, 3]*gUb[3, 3]*yu[3, 1]*yub[1, 1])/(64*Pi^4) + 
 (gU[1, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 1]*yub[1, 1])/(144*Pi^4) + 
 (gU[1, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 1]*yub[1, 1])/(48*Pi^4) - 
 (3*au^2*yu[1, 2]*yub[1, 2])/(64*Pi^4) - 
 (m2U*gU[1, 1]*gUb[1, 1]*yu[1, 2]*yub[1, 2])/(192*Pi^4) - 
 (m2U*gU[1, 3]*gUb[1, 3]*yu[1, 2]*yub[1, 2])/(64*Pi^4) + 
 (gU[1, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 2]*yub[1, 2])/(144*Pi^4) + 
 (gU[1, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 2]*yub[1, 2])/(48*Pi^4) - 
 (m2U*gU[1, 1]*gUb[2, 1]*yu[2, 2]*yub[1, 2])/(192*Pi^4) - 
 (m2U*gU[1, 3]*gUb[2, 3]*yu[2, 2]*yub[1, 2])/(64*Pi^4) + 
 (gU[1, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 2]*yub[1, 2])/(144*Pi^4) + 
 (gU[1, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 2]*yub[1, 2])/(48*Pi^4) - 
 (m2U*gU[1, 1]*gUb[3, 1]*yu[3, 2]*yub[1, 2])/(192*Pi^4) - 
 (m2U*gU[1, 3]*gUb[3, 3]*yu[3, 2]*yub[1, 2])/(64*Pi^4) + 
 (gU[1, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 2]*yub[1, 2])/(144*Pi^4) + 
 (gU[1, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 2]*yub[1, 2])/(48*Pi^4) - 
 (3*au^2*yu[1, 3]*yub[1, 3])/(64*Pi^4) - 
 (m2U*gU[1, 1]*gUb[1, 1]*yu[1, 3]*yub[1, 3])/(192*Pi^4) - 
 (m2U*gU[1, 3]*gUb[1, 3]*yu[1, 3]*yub[1, 3])/(64*Pi^4) + 
 (gU[1, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 3]*yub[1, 3])/(144*Pi^4) + 
 (gU[1, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 3]*yub[1, 3])/(48*Pi^4) - 
 (m2U*gU[1, 1]*gUb[2, 1]*yu[2, 3]*yub[1, 3])/(192*Pi^4) - 
 (m2U*gU[1, 3]*gUb[2, 3]*yu[2, 3]*yub[1, 3])/(64*Pi^4) + 
 (gU[1, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 3]*yub[1, 3])/(144*Pi^4) + 
 (gU[1, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 3]*yub[1, 3])/(48*Pi^4) - 
 (m2U*gU[1, 1]*gUb[3, 1]*yu[3, 3]*yub[1, 3])/(192*Pi^4) - 
 (m2U*gU[1, 3]*gUb[3, 3]*yu[3, 3]*yub[1, 3])/(64*Pi^4) + 
 (gU[1, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 3]*yub[1, 3])/(144*Pi^4) + 
 (gU[1, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 3]*yub[1, 3])/(48*Pi^4) - 
 (m2U*gU[2, 1]*gUb[1, 1]*yu[1, 1]*yub[2, 1])/(192*Pi^4) - 
 (m2U*gU[2, 3]*gUb[1, 3]*yu[1, 1]*yub[2, 1])/(64*Pi^4) + 
 (gU[2, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 1]*yub[2, 1])/(144*Pi^4) + 
 (gU[2, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 1]*yub[2, 1])/(48*Pi^4) - 
 (3*au^2*yu[2, 1]*yub[2, 1])/(64*Pi^4) - 
 (m2U*gU[2, 1]*gUb[2, 1]*yu[2, 1]*yub[2, 1])/(192*Pi^4) - 
 (m2U*gU[2, 3]*gUb[2, 3]*yu[2, 1]*yub[2, 1])/(64*Pi^4) + 
 (gU[2, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 1]*yub[2, 1])/(144*Pi^4) + 
 (gU[2, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 1]*yub[2, 1])/(48*Pi^4) - 
 (m2U*gU[2, 1]*gUb[3, 1]*yu[3, 1]*yub[2, 1])/(192*Pi^4) - 
 (m2U*gU[2, 3]*gUb[3, 3]*yu[3, 1]*yub[2, 1])/(64*Pi^4) + 
 (gU[2, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 1]*yub[2, 1])/(144*Pi^4) + 
 (gU[2, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 1]*yub[2, 1])/(48*Pi^4) - 
 (m2U*gU[2, 1]*gUb[1, 1]*yu[1, 2]*yub[2, 2])/(192*Pi^4) - 
 (m2U*gU[2, 3]*gUb[1, 3]*yu[1, 2]*yub[2, 2])/(64*Pi^4) + 
 (gU[2, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 2]*yub[2, 2])/(144*Pi^4) + 
 (gU[2, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 2]*yub[2, 2])/(48*Pi^4) - 
 (3*au^2*yu[2, 2]*yub[2, 2])/(64*Pi^4) - 
 (m2U*gU[2, 1]*gUb[2, 1]*yu[2, 2]*yub[2, 2])/(192*Pi^4) - 
 (m2U*gU[2, 3]*gUb[2, 3]*yu[2, 2]*yub[2, 2])/(64*Pi^4) + 
 (gU[2, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 2]*yub[2, 2])/(144*Pi^4) + 
 (gU[2, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 2]*yub[2, 2])/(48*Pi^4) - 
 (m2U*gU[2, 1]*gUb[3, 1]*yu[3, 2]*yub[2, 2])/(192*Pi^4) - 
 (m2U*gU[2, 3]*gUb[3, 3]*yu[3, 2]*yub[2, 2])/(64*Pi^4) + 
 (gU[2, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 2]*yub[2, 2])/(144*Pi^4) + 
 (gU[2, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 2]*yub[2, 2])/(48*Pi^4) - 
 (m2U*gU[2, 1]*gUb[1, 1]*yu[1, 3]*yub[2, 3])/(192*Pi^4) - 
 (m2U*gU[2, 3]*gUb[1, 3]*yu[1, 3]*yub[2, 3])/(64*Pi^4) + 
 (gU[2, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 3]*yub[2, 3])/(144*Pi^4) + 
 (gU[2, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 3]*yub[2, 3])/(48*Pi^4) - 
 (3*au^2*yu[2, 3]*yub[2, 3])/(64*Pi^4) - 
 (m2U*gU[2, 1]*gUb[2, 1]*yu[2, 3]*yub[2, 3])/(192*Pi^4) - 
 (m2U*gU[2, 3]*gUb[2, 3]*yu[2, 3]*yub[2, 3])/(64*Pi^4) + 
 (gU[2, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 3]*yub[2, 3])/(144*Pi^4) + 
 (gU[2, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 3]*yub[2, 3])/(48*Pi^4) - 
 (m2U*gU[2, 1]*gUb[3, 1]*yu[3, 3]*yub[2, 3])/(192*Pi^4) - 
 (m2U*gU[2, 3]*gUb[3, 3]*yu[3, 3]*yub[2, 3])/(64*Pi^4) + 
 (gU[2, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 3]*yub[2, 3])/(144*Pi^4) + 
 (gU[2, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 3]*yub[2, 3])/(48*Pi^4) - 
 (m2U*gU[3, 1]*gUb[1, 1]*yu[1, 1]*yub[3, 1])/(192*Pi^4) - 
 (m2U*gU[3, 3]*gUb[1, 3]*yu[1, 1]*yub[3, 1])/(64*Pi^4) + 
 (gU[3, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 1]*yub[3, 1])/(144*Pi^4) + 
 (gU[3, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 1]*yub[3, 1])/(48*Pi^4) - 
 (m2U*gU[3, 1]*gUb[2, 1]*yu[2, 1]*yub[3, 1])/(192*Pi^4) - 
 (m2U*gU[3, 3]*gUb[2, 3]*yu[2, 1]*yub[3, 1])/(64*Pi^4) + 
 (gU[3, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 1]*yub[3, 1])/(144*Pi^4) + 
 (gU[3, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 1]*yub[3, 1])/(48*Pi^4) - 
 (3*au^2*yu[3, 1]*yub[3, 1])/(64*Pi^4) - 
 (m2U*gU[3, 1]*gUb[3, 1]*yu[3, 1]*yub[3, 1])/(192*Pi^4) - 
 (m2U*gU[3, 3]*gUb[3, 3]*yu[3, 1]*yub[3, 1])/(64*Pi^4) + 
 (gU[3, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 1]*yub[3, 1])/(144*Pi^4) + 
 (gU[3, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 1]*yub[3, 1])/(48*Pi^4) - 
 (m2U*gU[3, 1]*gUb[1, 1]*yu[1, 2]*yub[3, 2])/(192*Pi^4) - 
 (m2U*gU[3, 3]*gUb[1, 3]*yu[1, 2]*yub[3, 2])/(64*Pi^4) + 
 (gU[3, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 2]*yub[3, 2])/(144*Pi^4) + 
 (gU[3, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 2]*yub[3, 2])/(48*Pi^4) - 
 (m2U*gU[3, 1]*gUb[2, 1]*yu[2, 2]*yub[3, 2])/(192*Pi^4) - 
 (m2U*gU[3, 3]*gUb[2, 3]*yu[2, 2]*yub[3, 2])/(64*Pi^4) + 
 (gU[3, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 2]*yub[3, 2])/(144*Pi^4) + 
 (gU[3, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 2]*yub[3, 2])/(48*Pi^4) - 
 (3*au^2*yu[3, 2]*yub[3, 2])/(64*Pi^4) - 
 (m2U*gU[3, 1]*gUb[3, 1]*yu[3, 2]*yub[3, 2])/(192*Pi^4) - 
 (m2U*gU[3, 3]*gUb[3, 3]*yu[3, 2]*yub[3, 2])/(64*Pi^4) + 
 (gU[3, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 2]*yub[3, 2])/(144*Pi^4) + 
 (gU[3, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 2]*yub[3, 2])/(48*Pi^4) - 
 (m2U*gU[3, 1]*gUb[1, 1]*yu[1, 3]*yub[3, 3])/(192*Pi^4) - 
 (m2U*gU[3, 3]*gUb[1, 3]*yu[1, 3]*yub[3, 3])/(64*Pi^4) + 
 (gU[3, 1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 3]*yub[3, 3])/(144*Pi^4) + 
 (gU[3, 3]*gUb[1, 3]*M[3]*Mb[3]*yu[1, 3]*yub[3, 3])/(48*Pi^4) - 
 (m2U*gU[3, 1]*gUb[2, 1]*yu[2, 3]*yub[3, 3])/(192*Pi^4) - 
 (m2U*gU[3, 3]*gUb[2, 3]*yu[2, 3]*yub[3, 3])/(64*Pi^4) + 
 (gU[3, 1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 3]*yub[3, 3])/(144*Pi^4) + 
 (gU[3, 3]*gUb[2, 3]*M[3]*Mb[3]*yu[2, 3]*yub[3, 3])/(48*Pi^4) - 
 (3*au^2*yu[3, 3]*yub[3, 3])/(64*Pi^4) - 
 (m2U*gU[3, 1]*gUb[3, 1]*yu[3, 3]*yub[3, 3])/(192*Pi^4) - 
 (m2U*gU[3, 3]*gUb[3, 3]*yu[3, 3]*yub[3, 3])/(64*Pi^4) + 
 (gU[3, 1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 3]*yub[3, 3])/(144*Pi^4) + 
 (gU[3, 3]*gUb[3, 3]*M[3]*Mb[3]*yu[3, 3]*yub[3, 3])/(48*Pi^4) - 
 (au^2*zd[1]*zdb[1])/(64*Pi^4) - (au^2*zd[2]*zdb[2])/(64*Pi^4) - 
 (au^2*zd[3]*zdb[3])/(64*Pi^4) + (au*gHb[1]*gQb[1, 1]*M[1]*zq[1])/
  (768*Pi^4) - (3*au*gHb[2]*gQb[1, 2]*M[2]*zq[1])/(256*Pi^4) - 
 (m2H*gHb[1]*gU[1, 1]*yub[1, 1]*zq[1])/(192*Pi^4) + 
 (m2U*gHb[1]*gU[1, 1]*yub[1, 1]*zq[1])/(192*Pi^4) - 
 (mu*mub*gHb[1]*gU[1, 1]*yub[1, 1]*zq[1])/(96*Pi^4) + 
 (mub*gHc[1]*gU[1, 1]*Mb[1]*yub[1, 1]*zq[1])/(96*Pi^4) - 
 (gHb[1]*gU[1, 1]*M[1]*Mb[1]*yub[1, 1]*zq[1])/(96*Pi^4) - 
 (m2H*gHb[1]*gU[2, 1]*yub[2, 1]*zq[1])/(192*Pi^4) + 
 (m2U*gHb[1]*gU[2, 1]*yub[2, 1]*zq[1])/(192*Pi^4) - 
 (mu*mub*gHb[1]*gU[2, 1]*yub[2, 1]*zq[1])/(96*Pi^4) + 
 (mub*gHc[1]*gU[2, 1]*Mb[1]*yub[2, 1]*zq[1])/(96*Pi^4) - 
 (gHb[1]*gU[2, 1]*M[1]*Mb[1]*yub[2, 1]*zq[1])/(96*Pi^4) - 
 (m2H*gHb[1]*gU[3, 1]*yub[3, 1]*zq[1])/(192*Pi^4) + 
 (m2U*gHb[1]*gU[3, 1]*yub[3, 1]*zq[1])/(192*Pi^4) - 
 (mu*mub*gHb[1]*gU[3, 1]*yub[3, 1]*zq[1])/(96*Pi^4) + 
 (mub*gHc[1]*gU[3, 1]*Mb[1]*yub[3, 1]*zq[1])/(96*Pi^4) - 
 (gHb[1]*gU[3, 1]*M[1]*Mb[1]*yub[3, 1]*zq[1])/(96*Pi^4) + 
 (au*gHb[1]*gQb[2, 1]*M[1]*zq[2])/(768*Pi^4) - 
 (3*au*gHb[2]*gQb[2, 2]*M[2]*zq[2])/(256*Pi^4) - 
 (m2H*gHb[1]*gU[1, 1]*yub[1, 2]*zq[2])/(192*Pi^4) + 
 (m2U*gHb[1]*gU[1, 1]*yub[1, 2]*zq[2])/(192*Pi^4) - 
 (mu*mub*gHb[1]*gU[1, 1]*yub[1, 2]*zq[2])/(96*Pi^4) + 
 (mub*gHc[1]*gU[1, 1]*Mb[1]*yub[1, 2]*zq[2])/(96*Pi^4) - 
 (gHb[1]*gU[1, 1]*M[1]*Mb[1]*yub[1, 2]*zq[2])/(96*Pi^4) - 
 (m2H*gHb[1]*gU[2, 1]*yub[2, 2]*zq[2])/(192*Pi^4) + 
 (m2U*gHb[1]*gU[2, 1]*yub[2, 2]*zq[2])/(192*Pi^4) - 
 (mu*mub*gHb[1]*gU[2, 1]*yub[2, 2]*zq[2])/(96*Pi^4) + 
 (mub*gHc[1]*gU[2, 1]*Mb[1]*yub[2, 2]*zq[2])/(96*Pi^4) - 
 (gHb[1]*gU[2, 1]*M[1]*Mb[1]*yub[2, 2]*zq[2])/(96*Pi^4) - 
 (m2H*gHb[1]*gU[3, 1]*yub[3, 2]*zq[2])/(192*Pi^4) + 
 (m2U*gHb[1]*gU[3, 1]*yub[3, 2]*zq[2])/(192*Pi^4) - 
 (mu*mub*gHb[1]*gU[3, 1]*yub[3, 2]*zq[2])/(96*Pi^4) + 
 (mub*gHc[1]*gU[3, 1]*Mb[1]*yub[3, 2]*zq[2])/(96*Pi^4) - 
 (gHb[1]*gU[3, 1]*M[1]*Mb[1]*yub[3, 2]*zq[2])/(96*Pi^4) + 
 (au*gHb[1]*gQb[3, 1]*M[1]*zq[3])/(768*Pi^4) - 
 (3*au*gHb[2]*gQb[3, 2]*M[2]*zq[3])/(256*Pi^4) - 
 (m2H*gHb[1]*gU[1, 1]*yub[1, 3]*zq[3])/(192*Pi^4) + 
 (m2U*gHb[1]*gU[1, 1]*yub[1, 3]*zq[3])/(192*Pi^4) - 
 (mu*mub*gHb[1]*gU[1, 1]*yub[1, 3]*zq[3])/(96*Pi^4) + 
 (mub*gHc[1]*gU[1, 1]*Mb[1]*yub[1, 3]*zq[3])/(96*Pi^4) - 
 (gHb[1]*gU[1, 1]*M[1]*Mb[1]*yub[1, 3]*zq[3])/(96*Pi^4) - 
 (m2H*gHb[1]*gU[2, 1]*yub[2, 3]*zq[3])/(192*Pi^4) + 
 (m2U*gHb[1]*gU[2, 1]*yub[2, 3]*zq[3])/(192*Pi^4) - 
 (mu*mub*gHb[1]*gU[2, 1]*yub[2, 3]*zq[3])/(96*Pi^4) + 
 (mub*gHc[1]*gU[2, 1]*Mb[1]*yub[2, 3]*zq[3])/(96*Pi^4) - 
 (gHb[1]*gU[2, 1]*M[1]*Mb[1]*yub[2, 3]*zq[3])/(96*Pi^4) - 
 (m2H*gHb[1]*gU[3, 1]*yub[3, 3]*zq[3])/(192*Pi^4) + 
 (m2U*gHb[1]*gU[3, 1]*yub[3, 3]*zq[3])/(192*Pi^4) - 
 (mu*mub*gHb[1]*gU[3, 1]*yub[3, 3]*zq[3])/(96*Pi^4) + 
 (mub*gHc[1]*gU[3, 1]*Mb[1]*yub[3, 3]*zq[3])/(96*Pi^4) - 
 (gHb[1]*gU[3, 1]*M[1]*Mb[1]*yub[3, 3]*zq[3])/(96*Pi^4) + 
 (au*gH[1]*gQ[1, 1]*Mb[1]*zqb[1])/(768*Pi^4) - 
 (3*au*gH[2]*gQ[1, 2]*Mb[2]*zqb[1])/(256*Pi^4) - 
 (m2H*gH[1]*gUb[1, 1]*yu[1, 1]*zqb[1])/(192*Pi^4) + 
 (m2U*gH[1]*gUb[1, 1]*yu[1, 1]*zqb[1])/(192*Pi^4) - 
 (mu*mub*gH[1]*gUb[1, 1]*yu[1, 1]*zqb[1])/(96*Pi^4) + 
 (mu*gHcb[1]*gUb[1, 1]*M[1]*yu[1, 1]*zqb[1])/(96*Pi^4) - 
 (gH[1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 1]*zqb[1])/(96*Pi^4) - 
 (m2H*gH[1]*gUb[2, 1]*yu[2, 1]*zqb[1])/(192*Pi^4) + 
 (m2U*gH[1]*gUb[2, 1]*yu[2, 1]*zqb[1])/(192*Pi^4) - 
 (mu*mub*gH[1]*gUb[2, 1]*yu[2, 1]*zqb[1])/(96*Pi^4) + 
 (mu*gHcb[1]*gUb[2, 1]*M[1]*yu[2, 1]*zqb[1])/(96*Pi^4) - 
 (gH[1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 1]*zqb[1])/(96*Pi^4) - 
 (m2H*gH[1]*gUb[3, 1]*yu[3, 1]*zqb[1])/(192*Pi^4) + 
 (m2U*gH[1]*gUb[3, 1]*yu[3, 1]*zqb[1])/(192*Pi^4) - 
 (mu*mub*gH[1]*gUb[3, 1]*yu[3, 1]*zqb[1])/(96*Pi^4) + 
 (mu*gHcb[1]*gUb[3, 1]*M[1]*yu[3, 1]*zqb[1])/(96*Pi^4) - 
 (gH[1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 1]*zqb[1])/(96*Pi^4) + 
 (m2U*zq[1]*zqb[1])/(4*Pi^2) - (mu*mub*zq[1]*zqb[1])/(2*Pi^2) + 
 (5*m2U*g[1]^2*zq[1]*zqb[1])/(768*Pi^4) - (mu*mub*g[1]^2*zq[1]*zqb[1])/
  (160*Pi^4) + (15*m2U*g[2]^2*zq[1]*zqb[1])/(256*Pi^4) - 
 (3*mu*mub*g[2]^2*zq[1]*zqb[1])/(32*Pi^4) + (5*m2U*g[3]^2*zq[1]*zqb[1])/
  (96*Pi^4) - (3*m2U*gH[1]*gHb[1]*zq[1]*zqb[1])/(1024*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*zq[1]*zqb[1])/(128*Pi^4) - 
 (9*m2U*gH[2]*gHb[2]*zq[1]*zqb[1])/(1024*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*zq[1]*zqb[1])/(128*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*zq[1]*zqb[1])/(256*Pi^4) + 
 (3*mu*mub*gHc[2]*gHcb[2]*zq[1]*zqb[1])/(256*Pi^4) - 
 (m2U*gQ[1, 1]*gQb[1, 1]*zq[1]*zqb[1])/(3072*Pi^4) + 
 (mu*mub*gQ[1, 1]*gQb[1, 1]*zq[1]*zqb[1])/(2304*Pi^4) - 
 (9*m2U*gQ[1, 2]*gQb[1, 2]*zq[1]*zqb[1])/(1024*Pi^4) + 
 (3*mu*mub*gQ[1, 2]*gQb[1, 2]*zq[1]*zqb[1])/(256*Pi^4) - 
 (m2U*gQ[1, 3]*gQb[1, 3]*zq[1]*zqb[1])/(64*Pi^4) + 
 (mu*mub*gQ[1, 3]*gQb[1, 3]*zq[1]*zqb[1])/(48*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*M[1]*zq[1]*zqb[1])/(128*Pi^4) - 
 (3*mu*gHb[2]*gHcb[2]*M[2]*zq[1]*zqb[1])/(128*Pi^4) - 
 (mub*gH[1]*gHc[1]*Mb[1]*zq[1]*zqb[1])/(128*Pi^4) + 
 (gH[1]*gHb[1]*M[1]*Mb[1]*zq[1]*zqb[1])/(128*Pi^4) + 
 (gQ[1, 1]*gQb[1, 1]*M[1]*Mb[1]*zq[1]*zqb[1])/(1152*Pi^4) - 
 (3*mub*gH[2]*gHc[2]*Mb[2]*zq[1]*zqb[1])/(128*Pi^4) + 
 (3*gH[2]*gHb[2]*M[2]*Mb[2]*zq[1]*zqb[1])/(128*Pi^4) + 
 (3*gQ[1, 2]*gQb[1, 2]*M[2]*Mb[2]*zq[1]*zqb[1])/(128*Pi^4) + 
 (gQ[1, 3]*gQb[1, 3]*M[3]*Mb[3]*zq[1]*zqb[1])/(24*Pi^4) - 
 (3*m2U*yd[1, 1]*ydb[1, 1]*zq[1]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yd[1, 1]*ydb[1, 1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yd[2, 1]*ydb[2, 1]*zq[1]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yd[2, 1]*ydb[2, 1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yd[3, 1]*ydb[3, 1]*zq[1]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yd[3, 1]*ydb[3, 1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yu[1, 1]*yub[1, 1]*zq[1]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yu[1, 1]*yub[1, 1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yu[2, 1]*yub[2, 1]*zq[1]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yu[2, 1]*yub[2, 1]*zq[1]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yu[3, 1]*yub[3, 1]*zq[1]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yu[3, 1]*yub[3, 1]*zq[1]*zqb[1])/(64*Pi^4) + 
 (3*mu*mub*zd[1]*zdb[1]*zq[1]*zqb[1])/(64*Pi^4) + 
 (3*mu*mub*zd[2]*zdb[2]*zq[1]*zqb[1])/(64*Pi^4) + 
 (3*mu*mub*zd[3]*zdb[3]*zq[1]*zqb[1])/(64*Pi^4) - 
 (m2U*gQ[1, 1]*gQb[2, 1]*zq[2]*zqb[1])/(3072*Pi^4) + 
 (mu*mub*gQ[1, 1]*gQb[2, 1]*zq[2]*zqb[1])/(2304*Pi^4) - 
 (9*m2U*gQ[1, 2]*gQb[2, 2]*zq[2]*zqb[1])/(1024*Pi^4) + 
 (3*mu*mub*gQ[1, 2]*gQb[2, 2]*zq[2]*zqb[1])/(256*Pi^4) - 
 (m2U*gQ[1, 3]*gQb[2, 3]*zq[2]*zqb[1])/(64*Pi^4) + 
 (mu*mub*gQ[1, 3]*gQb[2, 3]*zq[2]*zqb[1])/(48*Pi^4) + 
 (gQ[1, 1]*gQb[2, 1]*M[1]*Mb[1]*zq[2]*zqb[1])/(1152*Pi^4) + 
 (3*gQ[1, 2]*gQb[2, 2]*M[2]*Mb[2]*zq[2]*zqb[1])/(128*Pi^4) + 
 (gQ[1, 3]*gQb[2, 3]*M[3]*Mb[3]*zq[2]*zqb[1])/(24*Pi^4) - 
 (3*m2U*yd[1, 1]*ydb[1, 2]*zq[2]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yd[1, 1]*ydb[1, 2]*zq[2]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yd[2, 1]*ydb[2, 2]*zq[2]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yd[2, 1]*ydb[2, 2]*zq[2]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yd[3, 1]*ydb[3, 2]*zq[2]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yd[3, 1]*ydb[3, 2]*zq[2]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yu[1, 1]*yub[1, 2]*zq[2]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yu[1, 1]*yub[1, 2]*zq[2]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yu[2, 1]*yub[2, 2]*zq[2]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yu[2, 1]*yub[2, 2]*zq[2]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yu[3, 1]*yub[3, 2]*zq[2]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yu[3, 1]*yub[3, 2]*zq[2]*zqb[1])/(64*Pi^4) - 
 (m2U*gQ[1, 1]*gQb[3, 1]*zq[3]*zqb[1])/(3072*Pi^4) + 
 (mu*mub*gQ[1, 1]*gQb[3, 1]*zq[3]*zqb[1])/(2304*Pi^4) - 
 (9*m2U*gQ[1, 2]*gQb[3, 2]*zq[3]*zqb[1])/(1024*Pi^4) + 
 (3*mu*mub*gQ[1, 2]*gQb[3, 2]*zq[3]*zqb[1])/(256*Pi^4) - 
 (m2U*gQ[1, 3]*gQb[3, 3]*zq[3]*zqb[1])/(64*Pi^4) + 
 (mu*mub*gQ[1, 3]*gQb[3, 3]*zq[3]*zqb[1])/(48*Pi^4) + 
 (gQ[1, 1]*gQb[3, 1]*M[1]*Mb[1]*zq[3]*zqb[1])/(1152*Pi^4) + 
 (3*gQ[1, 2]*gQb[3, 2]*M[2]*Mb[2]*zq[3]*zqb[1])/(128*Pi^4) + 
 (gQ[1, 3]*gQb[3, 3]*M[3]*Mb[3]*zq[3]*zqb[1])/(24*Pi^4) - 
 (3*m2U*yd[1, 1]*ydb[1, 3]*zq[3]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yd[1, 1]*ydb[1, 3]*zq[3]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yd[2, 1]*ydb[2, 3]*zq[3]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yd[2, 1]*ydb[2, 3]*zq[3]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yd[3, 1]*ydb[3, 3]*zq[3]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yd[3, 1]*ydb[3, 3]*zq[3]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yu[1, 1]*yub[1, 3]*zq[3]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yu[1, 1]*yub[1, 3]*zq[3]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yu[2, 1]*yub[2, 3]*zq[3]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yu[2, 1]*yub[2, 3]*zq[3]*zqb[1])/(64*Pi^4) - 
 (3*m2U*yu[3, 1]*yub[3, 3]*zq[3]*zqb[1])/(256*Pi^4) + 
 (mu*mub*yu[3, 1]*yub[3, 3]*zq[3]*zqb[1])/(64*Pi^4) - 
 (3*m2U*zq[1]^2*zqb[1]^2)/(64*Pi^4) + (9*mu*mub*zq[1]^2*zqb[1]^2)/(64*Pi^4) + 
 (au*gH[1]*gQ[2, 1]*Mb[1]*zqb[2])/(768*Pi^4) - 
 (3*au*gH[2]*gQ[2, 2]*Mb[2]*zqb[2])/(256*Pi^4) - 
 (m2H*gH[1]*gUb[1, 1]*yu[1, 2]*zqb[2])/(192*Pi^4) + 
 (m2U*gH[1]*gUb[1, 1]*yu[1, 2]*zqb[2])/(192*Pi^4) - 
 (mu*mub*gH[1]*gUb[1, 1]*yu[1, 2]*zqb[2])/(96*Pi^4) + 
 (mu*gHcb[1]*gUb[1, 1]*M[1]*yu[1, 2]*zqb[2])/(96*Pi^4) - 
 (gH[1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 2]*zqb[2])/(96*Pi^4) - 
 (m2H*gH[1]*gUb[2, 1]*yu[2, 2]*zqb[2])/(192*Pi^4) + 
 (m2U*gH[1]*gUb[2, 1]*yu[2, 2]*zqb[2])/(192*Pi^4) - 
 (mu*mub*gH[1]*gUb[2, 1]*yu[2, 2]*zqb[2])/(96*Pi^4) + 
 (mu*gHcb[1]*gUb[2, 1]*M[1]*yu[2, 2]*zqb[2])/(96*Pi^4) - 
 (gH[1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 2]*zqb[2])/(96*Pi^4) - 
 (m2H*gH[1]*gUb[3, 1]*yu[3, 2]*zqb[2])/(192*Pi^4) + 
 (m2U*gH[1]*gUb[3, 1]*yu[3, 2]*zqb[2])/(192*Pi^4) - 
 (mu*mub*gH[1]*gUb[3, 1]*yu[3, 2]*zqb[2])/(96*Pi^4) + 
 (mu*gHcb[1]*gUb[3, 1]*M[1]*yu[3, 2]*zqb[2])/(96*Pi^4) - 
 (gH[1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 2]*zqb[2])/(96*Pi^4) - 
 (m2U*gQ[2, 1]*gQb[1, 1]*zq[1]*zqb[2])/(3072*Pi^4) + 
 (mu*mub*gQ[2, 1]*gQb[1, 1]*zq[1]*zqb[2])/(2304*Pi^4) - 
 (9*m2U*gQ[2, 2]*gQb[1, 2]*zq[1]*zqb[2])/(1024*Pi^4) + 
 (3*mu*mub*gQ[2, 2]*gQb[1, 2]*zq[1]*zqb[2])/(256*Pi^4) - 
 (m2U*gQ[2, 3]*gQb[1, 3]*zq[1]*zqb[2])/(64*Pi^4) + 
 (mu*mub*gQ[2, 3]*gQb[1, 3]*zq[1]*zqb[2])/(48*Pi^4) + 
 (gQ[2, 1]*gQb[1, 1]*M[1]*Mb[1]*zq[1]*zqb[2])/(1152*Pi^4) + 
 (3*gQ[2, 2]*gQb[1, 2]*M[2]*Mb[2]*zq[1]*zqb[2])/(128*Pi^4) + 
 (gQ[2, 3]*gQb[1, 3]*M[3]*Mb[3]*zq[1]*zqb[2])/(24*Pi^4) - 
 (3*m2U*yd[1, 2]*ydb[1, 1]*zq[1]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yd[1, 2]*ydb[1, 1]*zq[1]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yd[2, 2]*ydb[2, 1]*zq[1]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yd[2, 2]*ydb[2, 1]*zq[1]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yd[3, 2]*ydb[3, 1]*zq[1]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yd[3, 2]*ydb[3, 1]*zq[1]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yu[1, 2]*yub[1, 1]*zq[1]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yu[1, 2]*yub[1, 1]*zq[1]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yu[2, 2]*yub[2, 1]*zq[1]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yu[2, 2]*yub[2, 1]*zq[1]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yu[3, 2]*yub[3, 1]*zq[1]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yu[3, 2]*yub[3, 1]*zq[1]*zqb[2])/(64*Pi^4) + 
 (m2U*zq[2]*zqb[2])/(4*Pi^2) - (mu*mub*zq[2]*zqb[2])/(2*Pi^2) + 
 (5*m2U*g[1]^2*zq[2]*zqb[2])/(768*Pi^4) - (mu*mub*g[1]^2*zq[2]*zqb[2])/
  (160*Pi^4) + (15*m2U*g[2]^2*zq[2]*zqb[2])/(256*Pi^4) - 
 (3*mu*mub*g[2]^2*zq[2]*zqb[2])/(32*Pi^4) + (5*m2U*g[3]^2*zq[2]*zqb[2])/
  (96*Pi^4) - (3*m2U*gH[1]*gHb[1]*zq[2]*zqb[2])/(1024*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*zq[2]*zqb[2])/(128*Pi^4) - 
 (9*m2U*gH[2]*gHb[2]*zq[2]*zqb[2])/(1024*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*zq[2]*zqb[2])/(128*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*zq[2]*zqb[2])/(256*Pi^4) + 
 (3*mu*mub*gHc[2]*gHcb[2]*zq[2]*zqb[2])/(256*Pi^4) - 
 (m2U*gQ[2, 1]*gQb[2, 1]*zq[2]*zqb[2])/(3072*Pi^4) + 
 (mu*mub*gQ[2, 1]*gQb[2, 1]*zq[2]*zqb[2])/(2304*Pi^4) - 
 (9*m2U*gQ[2, 2]*gQb[2, 2]*zq[2]*zqb[2])/(1024*Pi^4) + 
 (3*mu*mub*gQ[2, 2]*gQb[2, 2]*zq[2]*zqb[2])/(256*Pi^4) - 
 (m2U*gQ[2, 3]*gQb[2, 3]*zq[2]*zqb[2])/(64*Pi^4) + 
 (mu*mub*gQ[2, 3]*gQb[2, 3]*zq[2]*zqb[2])/(48*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*M[1]*zq[2]*zqb[2])/(128*Pi^4) - 
 (3*mu*gHb[2]*gHcb[2]*M[2]*zq[2]*zqb[2])/(128*Pi^4) - 
 (mub*gH[1]*gHc[1]*Mb[1]*zq[2]*zqb[2])/(128*Pi^4) + 
 (gH[1]*gHb[1]*M[1]*Mb[1]*zq[2]*zqb[2])/(128*Pi^4) + 
 (gQ[2, 1]*gQb[2, 1]*M[1]*Mb[1]*zq[2]*zqb[2])/(1152*Pi^4) - 
 (3*mub*gH[2]*gHc[2]*Mb[2]*zq[2]*zqb[2])/(128*Pi^4) + 
 (3*gH[2]*gHb[2]*M[2]*Mb[2]*zq[2]*zqb[2])/(128*Pi^4) + 
 (3*gQ[2, 2]*gQb[2, 2]*M[2]*Mb[2]*zq[2]*zqb[2])/(128*Pi^4) + 
 (gQ[2, 3]*gQb[2, 3]*M[3]*Mb[3]*zq[2]*zqb[2])/(24*Pi^4) - 
 (3*m2U*yd[1, 2]*ydb[1, 2]*zq[2]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yd[1, 2]*ydb[1, 2]*zq[2]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yd[2, 2]*ydb[2, 2]*zq[2]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yd[2, 2]*ydb[2, 2]*zq[2]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yd[3, 2]*ydb[3, 2]*zq[2]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yd[3, 2]*ydb[3, 2]*zq[2]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yu[1, 2]*yub[1, 2]*zq[2]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yu[1, 2]*yub[1, 2]*zq[2]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yu[2, 2]*yub[2, 2]*zq[2]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yu[2, 2]*yub[2, 2]*zq[2]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yu[3, 2]*yub[3, 2]*zq[2]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yu[3, 2]*yub[3, 2]*zq[2]*zqb[2])/(64*Pi^4) + 
 (3*mu*mub*zd[1]*zdb[1]*zq[2]*zqb[2])/(64*Pi^4) + 
 (3*mu*mub*zd[2]*zdb[2]*zq[2]*zqb[2])/(64*Pi^4) + 
 (3*mu*mub*zd[3]*zdb[3]*zq[2]*zqb[2])/(64*Pi^4) - 
 (m2U*gQ[2, 1]*gQb[3, 1]*zq[3]*zqb[2])/(3072*Pi^4) + 
 (mu*mub*gQ[2, 1]*gQb[3, 1]*zq[3]*zqb[2])/(2304*Pi^4) - 
 (9*m2U*gQ[2, 2]*gQb[3, 2]*zq[3]*zqb[2])/(1024*Pi^4) + 
 (3*mu*mub*gQ[2, 2]*gQb[3, 2]*zq[3]*zqb[2])/(256*Pi^4) - 
 (m2U*gQ[2, 3]*gQb[3, 3]*zq[3]*zqb[2])/(64*Pi^4) + 
 (mu*mub*gQ[2, 3]*gQb[3, 3]*zq[3]*zqb[2])/(48*Pi^4) + 
 (gQ[2, 1]*gQb[3, 1]*M[1]*Mb[1]*zq[3]*zqb[2])/(1152*Pi^4) + 
 (3*gQ[2, 2]*gQb[3, 2]*M[2]*Mb[2]*zq[3]*zqb[2])/(128*Pi^4) + 
 (gQ[2, 3]*gQb[3, 3]*M[3]*Mb[3]*zq[3]*zqb[2])/(24*Pi^4) - 
 (3*m2U*yd[1, 2]*ydb[1, 3]*zq[3]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yd[1, 2]*ydb[1, 3]*zq[3]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yd[2, 2]*ydb[2, 3]*zq[3]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yd[2, 2]*ydb[2, 3]*zq[3]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yd[3, 2]*ydb[3, 3]*zq[3]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yd[3, 2]*ydb[3, 3]*zq[3]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yu[1, 2]*yub[1, 3]*zq[3]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yu[1, 2]*yub[1, 3]*zq[3]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yu[2, 2]*yub[2, 3]*zq[3]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yu[2, 2]*yub[2, 3]*zq[3]*zqb[2])/(64*Pi^4) - 
 (3*m2U*yu[3, 2]*yub[3, 3]*zq[3]*zqb[2])/(256*Pi^4) + 
 (mu*mub*yu[3, 2]*yub[3, 3]*zq[3]*zqb[2])/(64*Pi^4) - 
 (3*m2U*zq[1]*zq[2]*zqb[1]*zqb[2])/(32*Pi^4) + 
 (9*mu*mub*zq[1]*zq[2]*zqb[1]*zqb[2])/(32*Pi^4) - 
 (3*m2U*zq[2]^2*zqb[2]^2)/(64*Pi^4) + (9*mu*mub*zq[2]^2*zqb[2]^2)/(64*Pi^4) + 
 (au*gH[1]*gQ[3, 1]*Mb[1]*zqb[3])/(768*Pi^4) - 
 (3*au*gH[2]*gQ[3, 2]*Mb[2]*zqb[3])/(256*Pi^4) - 
 (m2H*gH[1]*gUb[1, 1]*yu[1, 3]*zqb[3])/(192*Pi^4) + 
 (m2U*gH[1]*gUb[1, 1]*yu[1, 3]*zqb[3])/(192*Pi^4) - 
 (mu*mub*gH[1]*gUb[1, 1]*yu[1, 3]*zqb[3])/(96*Pi^4) + 
 (mu*gHcb[1]*gUb[1, 1]*M[1]*yu[1, 3]*zqb[3])/(96*Pi^4) - 
 (gH[1]*gUb[1, 1]*M[1]*Mb[1]*yu[1, 3]*zqb[3])/(96*Pi^4) - 
 (m2H*gH[1]*gUb[2, 1]*yu[2, 3]*zqb[3])/(192*Pi^4) + 
 (m2U*gH[1]*gUb[2, 1]*yu[2, 3]*zqb[3])/(192*Pi^4) - 
 (mu*mub*gH[1]*gUb[2, 1]*yu[2, 3]*zqb[3])/(96*Pi^4) + 
 (mu*gHcb[1]*gUb[2, 1]*M[1]*yu[2, 3]*zqb[3])/(96*Pi^4) - 
 (gH[1]*gUb[2, 1]*M[1]*Mb[1]*yu[2, 3]*zqb[3])/(96*Pi^4) - 
 (m2H*gH[1]*gUb[3, 1]*yu[3, 3]*zqb[3])/(192*Pi^4) + 
 (m2U*gH[1]*gUb[3, 1]*yu[3, 3]*zqb[3])/(192*Pi^4) - 
 (mu*mub*gH[1]*gUb[3, 1]*yu[3, 3]*zqb[3])/(96*Pi^4) + 
 (mu*gHcb[1]*gUb[3, 1]*M[1]*yu[3, 3]*zqb[3])/(96*Pi^4) - 
 (gH[1]*gUb[3, 1]*M[1]*Mb[1]*yu[3, 3]*zqb[3])/(96*Pi^4) - 
 (m2U*gQ[3, 1]*gQb[1, 1]*zq[1]*zqb[3])/(3072*Pi^4) + 
 (mu*mub*gQ[3, 1]*gQb[1, 1]*zq[1]*zqb[3])/(2304*Pi^4) - 
 (9*m2U*gQ[3, 2]*gQb[1, 2]*zq[1]*zqb[3])/(1024*Pi^4) + 
 (3*mu*mub*gQ[3, 2]*gQb[1, 2]*zq[1]*zqb[3])/(256*Pi^4) - 
 (m2U*gQ[3, 3]*gQb[1, 3]*zq[1]*zqb[3])/(64*Pi^4) + 
 (mu*mub*gQ[3, 3]*gQb[1, 3]*zq[1]*zqb[3])/(48*Pi^4) + 
 (gQ[3, 1]*gQb[1, 1]*M[1]*Mb[1]*zq[1]*zqb[3])/(1152*Pi^4) + 
 (3*gQ[3, 2]*gQb[1, 2]*M[2]*Mb[2]*zq[1]*zqb[3])/(128*Pi^4) + 
 (gQ[3, 3]*gQb[1, 3]*M[3]*Mb[3]*zq[1]*zqb[3])/(24*Pi^4) - 
 (3*m2U*yd[1, 3]*ydb[1, 1]*zq[1]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yd[1, 3]*ydb[1, 1]*zq[1]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yd[2, 3]*ydb[2, 1]*zq[1]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yd[2, 3]*ydb[2, 1]*zq[1]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yd[3, 3]*ydb[3, 1]*zq[1]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yd[3, 3]*ydb[3, 1]*zq[1]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yu[1, 3]*yub[1, 1]*zq[1]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yu[1, 3]*yub[1, 1]*zq[1]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yu[2, 3]*yub[2, 1]*zq[1]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yu[2, 3]*yub[2, 1]*zq[1]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yu[3, 3]*yub[3, 1]*zq[1]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yu[3, 3]*yub[3, 1]*zq[1]*zqb[3])/(64*Pi^4) - 
 (m2U*gQ[3, 1]*gQb[2, 1]*zq[2]*zqb[3])/(3072*Pi^4) + 
 (mu*mub*gQ[3, 1]*gQb[2, 1]*zq[2]*zqb[3])/(2304*Pi^4) - 
 (9*m2U*gQ[3, 2]*gQb[2, 2]*zq[2]*zqb[3])/(1024*Pi^4) + 
 (3*mu*mub*gQ[3, 2]*gQb[2, 2]*zq[2]*zqb[3])/(256*Pi^4) - 
 (m2U*gQ[3, 3]*gQb[2, 3]*zq[2]*zqb[3])/(64*Pi^4) + 
 (mu*mub*gQ[3, 3]*gQb[2, 3]*zq[2]*zqb[3])/(48*Pi^4) + 
 (gQ[3, 1]*gQb[2, 1]*M[1]*Mb[1]*zq[2]*zqb[3])/(1152*Pi^4) + 
 (3*gQ[3, 2]*gQb[2, 2]*M[2]*Mb[2]*zq[2]*zqb[3])/(128*Pi^4) + 
 (gQ[3, 3]*gQb[2, 3]*M[3]*Mb[3]*zq[2]*zqb[3])/(24*Pi^4) - 
 (3*m2U*yd[1, 3]*ydb[1, 2]*zq[2]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yd[1, 3]*ydb[1, 2]*zq[2]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yd[2, 3]*ydb[2, 2]*zq[2]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yd[2, 3]*ydb[2, 2]*zq[2]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yd[3, 3]*ydb[3, 2]*zq[2]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yd[3, 3]*ydb[3, 2]*zq[2]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yu[1, 3]*yub[1, 2]*zq[2]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yu[1, 3]*yub[1, 2]*zq[2]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yu[2, 3]*yub[2, 2]*zq[2]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yu[2, 3]*yub[2, 2]*zq[2]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yu[3, 3]*yub[3, 2]*zq[2]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yu[3, 3]*yub[3, 2]*zq[2]*zqb[3])/(64*Pi^4) + 
 (m2U*zq[3]*zqb[3])/(4*Pi^2) - (mu*mub*zq[3]*zqb[3])/(2*Pi^2) + 
 (5*m2U*g[1]^2*zq[3]*zqb[3])/(768*Pi^4) - (mu*mub*g[1]^2*zq[3]*zqb[3])/
  (160*Pi^4) + (15*m2U*g[2]^2*zq[3]*zqb[3])/(256*Pi^4) - 
 (3*mu*mub*g[2]^2*zq[3]*zqb[3])/(32*Pi^4) + (5*m2U*g[3]^2*zq[3]*zqb[3])/
  (96*Pi^4) - (3*m2U*gH[1]*gHb[1]*zq[3]*zqb[3])/(1024*Pi^4) + 
 (mu*mub*gH[1]*gHb[1]*zq[3]*zqb[3])/(128*Pi^4) - 
 (9*m2U*gH[2]*gHb[2]*zq[3]*zqb[3])/(1024*Pi^4) + 
 (3*mu*mub*gH[2]*gHb[2]*zq[3]*zqb[3])/(128*Pi^4) + 
 (mu*mub*gHc[1]*gHcb[1]*zq[3]*zqb[3])/(256*Pi^4) + 
 (3*mu*mub*gHc[2]*gHcb[2]*zq[3]*zqb[3])/(256*Pi^4) - 
 (m2U*gQ[3, 1]*gQb[3, 1]*zq[3]*zqb[3])/(3072*Pi^4) + 
 (mu*mub*gQ[3, 1]*gQb[3, 1]*zq[3]*zqb[3])/(2304*Pi^4) - 
 (9*m2U*gQ[3, 2]*gQb[3, 2]*zq[3]*zqb[3])/(1024*Pi^4) + 
 (3*mu*mub*gQ[3, 2]*gQb[3, 2]*zq[3]*zqb[3])/(256*Pi^4) - 
 (m2U*gQ[3, 3]*gQb[3, 3]*zq[3]*zqb[3])/(64*Pi^4) + 
 (mu*mub*gQ[3, 3]*gQb[3, 3]*zq[3]*zqb[3])/(48*Pi^4) - 
 (mu*gHb[1]*gHcb[1]*M[1]*zq[3]*zqb[3])/(128*Pi^4) - 
 (3*mu*gHb[2]*gHcb[2]*M[2]*zq[3]*zqb[3])/(128*Pi^4) - 
 (mub*gH[1]*gHc[1]*Mb[1]*zq[3]*zqb[3])/(128*Pi^4) + 
 (gH[1]*gHb[1]*M[1]*Mb[1]*zq[3]*zqb[3])/(128*Pi^4) + 
 (gQ[3, 1]*gQb[3, 1]*M[1]*Mb[1]*zq[3]*zqb[3])/(1152*Pi^4) - 
 (3*mub*gH[2]*gHc[2]*Mb[2]*zq[3]*zqb[3])/(128*Pi^4) + 
 (3*gH[2]*gHb[2]*M[2]*Mb[2]*zq[3]*zqb[3])/(128*Pi^4) + 
 (3*gQ[3, 2]*gQb[3, 2]*M[2]*Mb[2]*zq[3]*zqb[3])/(128*Pi^4) + 
 (gQ[3, 3]*gQb[3, 3]*M[3]*Mb[3]*zq[3]*zqb[3])/(24*Pi^4) - 
 (3*m2U*yd[1, 3]*ydb[1, 3]*zq[3]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yd[1, 3]*ydb[1, 3]*zq[3]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yd[2, 3]*ydb[2, 3]*zq[3]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yd[2, 3]*ydb[2, 3]*zq[3]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yd[3, 3]*ydb[3, 3]*zq[3]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yd[3, 3]*ydb[3, 3]*zq[3]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yu[1, 3]*yub[1, 3]*zq[3]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yu[1, 3]*yub[1, 3]*zq[3]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yu[2, 3]*yub[2, 3]*zq[3]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yu[2, 3]*yub[2, 3]*zq[3]*zqb[3])/(64*Pi^4) - 
 (3*m2U*yu[3, 3]*yub[3, 3]*zq[3]*zqb[3])/(256*Pi^4) + 
 (mu*mub*yu[3, 3]*yub[3, 3]*zq[3]*zqb[3])/(64*Pi^4) + 
 (3*mu*mub*zd[1]*zdb[1]*zq[3]*zqb[3])/(64*Pi^4) + 
 (3*mu*mub*zd[2]*zdb[2]*zq[3]*zqb[3])/(64*Pi^4) + 
 (3*mu*mub*zd[3]*zdb[3]*zq[3]*zqb[3])/(64*Pi^4) - 
 (3*m2U*zq[1]*zq[3]*zqb[1]*zqb[3])/(32*Pi^4) + 
 (9*mu*mub*zq[1]*zq[3]*zqb[1]*zqb[3])/(32*Pi^4) - 
 (3*m2U*zq[2]*zq[3]*zqb[2]*zqb[3])/(32*Pi^4) + 
 (9*mu*mub*zq[2]*zq[3]*zqb[2]*zqb[3])/(32*Pi^4) - 
 (3*m2U*zq[3]^2*zqb[3]^2)/(64*Pi^4) + (9*mu*mub*zq[3]^2*zqb[3]^2)/(64*Pi^4) + 
 (au*mub*gHc[1]*gUb[1, 1]*zu[1])/(192*Pi^4) - 
 (m2Q*gQ[1, 1]*gUb[1, 1]*zqb[1]*zu[1])/(576*Pi^4) + 
 (m2U*gQ[1, 1]*gUb[1, 1]*zqb[1]*zu[1])/(576*Pi^4) - 
 (mu*mub*gQ[1, 1]*gUb[1, 1]*zqb[1]*zu[1])/(288*Pi^4) - 
 (m2Q*gQ[1, 3]*gUb[1, 3]*zqb[1]*zu[1])/(48*Pi^4) + 
 (m2U*gQ[1, 3]*gUb[1, 3]*zqb[1]*zu[1])/(48*Pi^4) - 
 (mu*mub*gQ[1, 3]*gUb[1, 3]*zqb[1]*zu[1])/(24*Pi^4) - 
 (gQ[1, 1]*gUb[1, 1]*M[1]*Mb[1]*zqb[1]*zu[1])/(288*Pi^4) - 
 (gQ[1, 3]*gUb[1, 3]*M[3]*Mb[3]*zqb[1]*zu[1])/(24*Pi^4) - 
 (m2Q*gQ[2, 1]*gUb[1, 1]*zqb[2]*zu[1])/(576*Pi^4) + 
 (m2U*gQ[2, 1]*gUb[1, 1]*zqb[2]*zu[1])/(576*Pi^4) - 
 (mu*mub*gQ[2, 1]*gUb[1, 1]*zqb[2]*zu[1])/(288*Pi^4) - 
 (m2Q*gQ[2, 3]*gUb[1, 3]*zqb[2]*zu[1])/(48*Pi^4) + 
 (m2U*gQ[2, 3]*gUb[1, 3]*zqb[2]*zu[1])/(48*Pi^4) - 
 (mu*mub*gQ[2, 3]*gUb[1, 3]*zqb[2]*zu[1])/(24*Pi^4) - 
 (gQ[2, 1]*gUb[1, 1]*M[1]*Mb[1]*zqb[2]*zu[1])/(288*Pi^4) - 
 (gQ[2, 3]*gUb[1, 3]*M[3]*Mb[3]*zqb[2]*zu[1])/(24*Pi^4) - 
 (m2Q*gQ[3, 1]*gUb[1, 1]*zqb[3]*zu[1])/(576*Pi^4) + 
 (m2U*gQ[3, 1]*gUb[1, 1]*zqb[3]*zu[1])/(576*Pi^4) - 
 (mu*mub*gQ[3, 1]*gUb[1, 1]*zqb[3]*zu[1])/(288*Pi^4) - 
 (m2Q*gQ[3, 3]*gUb[1, 3]*zqb[3]*zu[1])/(48*Pi^4) + 
 (m2U*gQ[3, 3]*gUb[1, 3]*zqb[3]*zu[1])/(48*Pi^4) - 
 (mu*mub*gQ[3, 3]*gUb[1, 3]*zqb[3]*zu[1])/(24*Pi^4) - 
 (gQ[3, 1]*gUb[1, 1]*M[1]*Mb[1]*zqb[3]*zu[1])/(288*Pi^4) - 
 (gQ[3, 3]*gUb[1, 3]*M[3]*Mb[3]*zqb[3]*zu[1])/(24*Pi^4) + 
 (au*mub*gHc[1]*gUb[2, 1]*zu[2])/(192*Pi^4) - 
 (m2Q*gQ[1, 1]*gUb[2, 1]*zqb[1]*zu[2])/(576*Pi^4) + 
 (m2U*gQ[1, 1]*gUb[2, 1]*zqb[1]*zu[2])/(576*Pi^4) - 
 (mu*mub*gQ[1, 1]*gUb[2, 1]*zqb[1]*zu[2])/(288*Pi^4) - 
 (m2Q*gQ[1, 3]*gUb[2, 3]*zqb[1]*zu[2])/(48*Pi^4) + 
 (m2U*gQ[1, 3]*gUb[2, 3]*zqb[1]*zu[2])/(48*Pi^4) - 
 (mu*mub*gQ[1, 3]*gUb[2, 3]*zqb[1]*zu[2])/(24*Pi^4) - 
 (gQ[1, 1]*gUb[2, 1]*M[1]*Mb[1]*zqb[1]*zu[2])/(288*Pi^4) - 
 (gQ[1, 3]*gUb[2, 3]*M[3]*Mb[3]*zqb[1]*zu[2])/(24*Pi^4) - 
 (m2Q*gQ[2, 1]*gUb[2, 1]*zqb[2]*zu[2])/(576*Pi^4) + 
 (m2U*gQ[2, 1]*gUb[2, 1]*zqb[2]*zu[2])/(576*Pi^4) - 
 (mu*mub*gQ[2, 1]*gUb[2, 1]*zqb[2]*zu[2])/(288*Pi^4) - 
 (m2Q*gQ[2, 3]*gUb[2, 3]*zqb[2]*zu[2])/(48*Pi^4) + 
 (m2U*gQ[2, 3]*gUb[2, 3]*zqb[2]*zu[2])/(48*Pi^4) - 
 (mu*mub*gQ[2, 3]*gUb[2, 3]*zqb[2]*zu[2])/(24*Pi^4) - 
 (gQ[2, 1]*gUb[2, 1]*M[1]*Mb[1]*zqb[2]*zu[2])/(288*Pi^4) - 
 (gQ[2, 3]*gUb[2, 3]*M[3]*Mb[3]*zqb[2]*zu[2])/(24*Pi^4) - 
 (m2Q*gQ[3, 1]*gUb[2, 1]*zqb[3]*zu[2])/(576*Pi^4) + 
 (m2U*gQ[3, 1]*gUb[2, 1]*zqb[3]*zu[2])/(576*Pi^4) - 
 (mu*mub*gQ[3, 1]*gUb[2, 1]*zqb[3]*zu[2])/(288*Pi^4) - 
 (m2Q*gQ[3, 3]*gUb[2, 3]*zqb[3]*zu[2])/(48*Pi^4) + 
 (m2U*gQ[3, 3]*gUb[2, 3]*zqb[3]*zu[2])/(48*Pi^4) - 
 (mu*mub*gQ[3, 3]*gUb[2, 3]*zqb[3]*zu[2])/(24*Pi^4) - 
 (gQ[3, 1]*gUb[2, 1]*M[1]*Mb[1]*zqb[3]*zu[2])/(288*Pi^4) - 
 (gQ[3, 3]*gUb[2, 3]*M[3]*Mb[3]*zqb[3]*zu[2])/(24*Pi^4) + 
 (au*mub*gHc[1]*gUb[3, 1]*zu[3])/(192*Pi^4) - 
 (m2Q*gQ[1, 1]*gUb[3, 1]*zqb[1]*zu[3])/(576*Pi^4) + 
 (m2U*gQ[1, 1]*gUb[3, 1]*zqb[1]*zu[3])/(576*Pi^4) - 
 (mu*mub*gQ[1, 1]*gUb[3, 1]*zqb[1]*zu[3])/(288*Pi^4) - 
 (m2Q*gQ[1, 3]*gUb[3, 3]*zqb[1]*zu[3])/(48*Pi^4) + 
 (m2U*gQ[1, 3]*gUb[3, 3]*zqb[1]*zu[3])/(48*Pi^4) - 
 (mu*mub*gQ[1, 3]*gUb[3, 3]*zqb[1]*zu[3])/(24*Pi^4) - 
 (gQ[1, 1]*gUb[3, 1]*M[1]*Mb[1]*zqb[1]*zu[3])/(288*Pi^4) - 
 (gQ[1, 3]*gUb[3, 3]*M[3]*Mb[3]*zqb[1]*zu[3])/(24*Pi^4) - 
 (m2Q*gQ[2, 1]*gUb[3, 1]*zqb[2]*zu[3])/(576*Pi^4) + 
 (m2U*gQ[2, 1]*gUb[3, 1]*zqb[2]*zu[3])/(576*Pi^4) - 
 (mu*mub*gQ[2, 1]*gUb[3, 1]*zqb[2]*zu[3])/(288*Pi^4) - 
 (m2Q*gQ[2, 3]*gUb[3, 3]*zqb[2]*zu[3])/(48*Pi^4) + 
 (m2U*gQ[2, 3]*gUb[3, 3]*zqb[2]*zu[3])/(48*Pi^4) - 
 (mu*mub*gQ[2, 3]*gUb[3, 3]*zqb[2]*zu[3])/(24*Pi^4) - 
 (gQ[2, 1]*gUb[3, 1]*M[1]*Mb[1]*zqb[2]*zu[3])/(288*Pi^4) - 
 (gQ[2, 3]*gUb[3, 3]*M[3]*Mb[3]*zqb[2]*zu[3])/(24*Pi^4) - 
 (m2Q*gQ[3, 1]*gUb[3, 1]*zqb[3]*zu[3])/(576*Pi^4) + 
 (m2U*gQ[3, 1]*gUb[3, 1]*zqb[3]*zu[3])/(576*Pi^4) - 
 (mu*mub*gQ[3, 1]*gUb[3, 1]*zqb[3]*zu[3])/(288*Pi^4) - 
 (m2Q*gQ[3, 3]*gUb[3, 3]*zqb[3]*zu[3])/(48*Pi^4) + 
 (m2U*gQ[3, 3]*gUb[3, 3]*zqb[3]*zu[3])/(48*Pi^4) - 
 (mu*mub*gQ[3, 3]*gUb[3, 3]*zqb[3]*zu[3])/(24*Pi^4) - 
 (gQ[3, 1]*gUb[3, 1]*M[1]*Mb[1]*zqb[3]*zu[3])/(288*Pi^4) - 
 (gQ[3, 3]*gUb[3, 3]*M[3]*Mb[3]*zqb[3]*zu[3])/(24*Pi^4) + 
 (au*mu*gHcb[1]*gU[1, 1]*zub[1])/(192*Pi^4) - 
 (m2Q*gQb[1, 1]*gU[1, 1]*zq[1]*zub[1])/(576*Pi^4) + 
 (m2U*gQb[1, 1]*gU[1, 1]*zq[1]*zub[1])/(576*Pi^4) - 
 (mu*mub*gQb[1, 1]*gU[1, 1]*zq[1]*zub[1])/(288*Pi^4) - 
 (m2Q*gQb[1, 3]*gU[1, 3]*zq[1]*zub[1])/(48*Pi^4) + 
 (m2U*gQb[1, 3]*gU[1, 3]*zq[1]*zub[1])/(48*Pi^4) - 
 (mu*mub*gQb[1, 3]*gU[1, 3]*zq[1]*zub[1])/(24*Pi^4) - 
 (gQb[1, 1]*gU[1, 1]*M[1]*Mb[1]*zq[1]*zub[1])/(288*Pi^4) - 
 (gQb[1, 3]*gU[1, 3]*M[3]*Mb[3]*zq[1]*zub[1])/(24*Pi^4) - 
 (m2Q*gQb[2, 1]*gU[1, 1]*zq[2]*zub[1])/(576*Pi^4) + 
 (m2U*gQb[2, 1]*gU[1, 1]*zq[2]*zub[1])/(576*Pi^4) - 
 (mu*mub*gQb[2, 1]*gU[1, 1]*zq[2]*zub[1])/(288*Pi^4) - 
 (m2Q*gQb[2, 3]*gU[1, 3]*zq[2]*zub[1])/(48*Pi^4) + 
 (m2U*gQb[2, 3]*gU[1, 3]*zq[2]*zub[1])/(48*Pi^4) - 
 (mu*mub*gQb[2, 3]*gU[1, 3]*zq[2]*zub[1])/(24*Pi^4) - 
 (gQb[2, 1]*gU[1, 1]*M[1]*Mb[1]*zq[2]*zub[1])/(288*Pi^4) - 
 (gQb[2, 3]*gU[1, 3]*M[3]*Mb[3]*zq[2]*zub[1])/(24*Pi^4) - 
 (m2Q*gQb[3, 1]*gU[1, 1]*zq[3]*zub[1])/(576*Pi^4) + 
 (m2U*gQb[3, 1]*gU[1, 1]*zq[3]*zub[1])/(576*Pi^4) - 
 (mu*mub*gQb[3, 1]*gU[1, 1]*zq[3]*zub[1])/(288*Pi^4) - 
 (m2Q*gQb[3, 3]*gU[1, 3]*zq[3]*zub[1])/(48*Pi^4) + 
 (m2U*gQb[3, 3]*gU[1, 3]*zq[3]*zub[1])/(48*Pi^4) - 
 (mu*mub*gQb[3, 3]*gU[1, 3]*zq[3]*zub[1])/(24*Pi^4) - 
 (gQb[3, 1]*gU[1, 1]*M[1]*Mb[1]*zq[3]*zub[1])/(288*Pi^4) - 
 (gQb[3, 3]*gU[1, 3]*M[3]*Mb[3]*zq[3]*zub[1])/(24*Pi^4) - 
 (au^2*zu[1]*zub[1])/(64*Pi^4) - (m2U*gU[1, 1]*gUb[1, 1]*zu[1]*zub[1])/
  (192*Pi^4) + (mu*mub*gU[1, 1]*gUb[1, 1]*zu[1]*zub[1])/(72*Pi^4) - 
 (m2U*gU[1, 3]*gUb[1, 3]*zu[1]*zub[1])/(64*Pi^4) + 
 (mu*mub*gU[1, 3]*gUb[1, 3]*zu[1]*zub[1])/(24*Pi^4) + 
 (gU[1, 1]*gUb[1, 1]*M[1]*Mb[1]*zu[1]*zub[1])/(144*Pi^4) + 
 (gU[1, 3]*gUb[1, 3]*M[3]*Mb[3]*zu[1]*zub[1])/(48*Pi^4) - 
 (9*m2U*zq[1]*zqb[1]*zu[1]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*zq[1]*zqb[1]*zu[1]*zub[1])/(32*Pi^4) - 
 (9*m2U*zq[2]*zqb[2]*zu[1]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*zq[2]*zqb[2]*zu[1]*zub[1])/(32*Pi^4) - 
 (9*m2U*zq[3]*zqb[3]*zu[1]*zub[1])/(256*Pi^4) + 
 (3*mu*mub*zq[3]*zqb[3]*zu[1]*zub[1])/(32*Pi^4) - 
 (m2U*gU[1, 1]*gUb[2, 1]*zu[2]*zub[1])/(192*Pi^4) + 
 (mu*mub*gU[1, 1]*gUb[2, 1]*zu[2]*zub[1])/(72*Pi^4) - 
 (m2U*gU[1, 3]*gUb[2, 3]*zu[2]*zub[1])/(64*Pi^4) + 
 (mu*mub*gU[1, 3]*gUb[2, 3]*zu[2]*zub[1])/(24*Pi^4) + 
 (gU[1, 1]*gUb[2, 1]*M[1]*Mb[1]*zu[2]*zub[1])/(144*Pi^4) + 
 (gU[1, 3]*gUb[2, 3]*M[3]*Mb[3]*zu[2]*zub[1])/(48*Pi^4) - 
 (m2U*gU[1, 1]*gUb[3, 1]*zu[3]*zub[1])/(192*Pi^4) + 
 (mu*mub*gU[1, 1]*gUb[3, 1]*zu[3]*zub[1])/(72*Pi^4) - 
 (m2U*gU[1, 3]*gUb[3, 3]*zu[3]*zub[1])/(64*Pi^4) + 
 (mu*mub*gU[1, 3]*gUb[3, 3]*zu[3]*zub[1])/(24*Pi^4) + 
 (gU[1, 1]*gUb[3, 1]*M[1]*Mb[1]*zu[3]*zub[1])/(144*Pi^4) + 
 (gU[1, 3]*gUb[3, 3]*M[3]*Mb[3]*zu[3]*zub[1])/(48*Pi^4) + 
 (au*mu*gHcb[1]*gU[2, 1]*zub[2])/(192*Pi^4) - 
 (m2Q*gQb[1, 1]*gU[2, 1]*zq[1]*zub[2])/(576*Pi^4) + 
 (m2U*gQb[1, 1]*gU[2, 1]*zq[1]*zub[2])/(576*Pi^4) - 
 (mu*mub*gQb[1, 1]*gU[2, 1]*zq[1]*zub[2])/(288*Pi^4) - 
 (m2Q*gQb[1, 3]*gU[2, 3]*zq[1]*zub[2])/(48*Pi^4) + 
 (m2U*gQb[1, 3]*gU[2, 3]*zq[1]*zub[2])/(48*Pi^4) - 
 (mu*mub*gQb[1, 3]*gU[2, 3]*zq[1]*zub[2])/(24*Pi^4) - 
 (gQb[1, 1]*gU[2, 1]*M[1]*Mb[1]*zq[1]*zub[2])/(288*Pi^4) - 
 (gQb[1, 3]*gU[2, 3]*M[3]*Mb[3]*zq[1]*zub[2])/(24*Pi^4) - 
 (m2Q*gQb[2, 1]*gU[2, 1]*zq[2]*zub[2])/(576*Pi^4) + 
 (m2U*gQb[2, 1]*gU[2, 1]*zq[2]*zub[2])/(576*Pi^4) - 
 (mu*mub*gQb[2, 1]*gU[2, 1]*zq[2]*zub[2])/(288*Pi^4) - 
 (m2Q*gQb[2, 3]*gU[2, 3]*zq[2]*zub[2])/(48*Pi^4) + 
 (m2U*gQb[2, 3]*gU[2, 3]*zq[2]*zub[2])/(48*Pi^4) - 
 (mu*mub*gQb[2, 3]*gU[2, 3]*zq[2]*zub[2])/(24*Pi^4) - 
 (gQb[2, 1]*gU[2, 1]*M[1]*Mb[1]*zq[2]*zub[2])/(288*Pi^4) - 
 (gQb[2, 3]*gU[2, 3]*M[3]*Mb[3]*zq[2]*zub[2])/(24*Pi^4) - 
 (m2Q*gQb[3, 1]*gU[2, 1]*zq[3]*zub[2])/(576*Pi^4) + 
 (m2U*gQb[3, 1]*gU[2, 1]*zq[3]*zub[2])/(576*Pi^4) - 
 (mu*mub*gQb[3, 1]*gU[2, 1]*zq[3]*zub[2])/(288*Pi^4) - 
 (m2Q*gQb[3, 3]*gU[2, 3]*zq[3]*zub[2])/(48*Pi^4) + 
 (m2U*gQb[3, 3]*gU[2, 3]*zq[3]*zub[2])/(48*Pi^4) - 
 (mu*mub*gQb[3, 3]*gU[2, 3]*zq[3]*zub[2])/(24*Pi^4) - 
 (gQb[3, 1]*gU[2, 1]*M[1]*Mb[1]*zq[3]*zub[2])/(288*Pi^4) - 
 (gQb[3, 3]*gU[2, 3]*M[3]*Mb[3]*zq[3]*zub[2])/(24*Pi^4) - 
 (m2U*gU[2, 1]*gUb[1, 1]*zu[1]*zub[2])/(192*Pi^4) + 
 (mu*mub*gU[2, 1]*gUb[1, 1]*zu[1]*zub[2])/(72*Pi^4) - 
 (m2U*gU[2, 3]*gUb[1, 3]*zu[1]*zub[2])/(64*Pi^4) + 
 (mu*mub*gU[2, 3]*gUb[1, 3]*zu[1]*zub[2])/(24*Pi^4) + 
 (gU[2, 1]*gUb[1, 1]*M[1]*Mb[1]*zu[1]*zub[2])/(144*Pi^4) + 
 (gU[2, 3]*gUb[1, 3]*M[3]*Mb[3]*zu[1]*zub[2])/(48*Pi^4) - 
 (au^2*zu[2]*zub[2])/(64*Pi^4) - (m2U*gU[2, 1]*gUb[2, 1]*zu[2]*zub[2])/
  (192*Pi^4) + (mu*mub*gU[2, 1]*gUb[2, 1]*zu[2]*zub[2])/(72*Pi^4) - 
 (m2U*gU[2, 3]*gUb[2, 3]*zu[2]*zub[2])/(64*Pi^4) + 
 (mu*mub*gU[2, 3]*gUb[2, 3]*zu[2]*zub[2])/(24*Pi^4) + 
 (gU[2, 1]*gUb[2, 1]*M[1]*Mb[1]*zu[2]*zub[2])/(144*Pi^4) + 
 (gU[2, 3]*gUb[2, 3]*M[3]*Mb[3]*zu[2]*zub[2])/(48*Pi^4) - 
 (9*m2U*zq[1]*zqb[1]*zu[2]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*zq[1]*zqb[1]*zu[2]*zub[2])/(32*Pi^4) - 
 (9*m2U*zq[2]*zqb[2]*zu[2]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*zq[2]*zqb[2]*zu[2]*zub[2])/(32*Pi^4) - 
 (9*m2U*zq[3]*zqb[3]*zu[2]*zub[2])/(256*Pi^4) + 
 (3*mu*mub*zq[3]*zqb[3]*zu[2]*zub[2])/(32*Pi^4) - 
 (m2U*gU[2, 1]*gUb[3, 1]*zu[3]*zub[2])/(192*Pi^4) + 
 (mu*mub*gU[2, 1]*gUb[3, 1]*zu[3]*zub[2])/(72*Pi^4) - 
 (m2U*gU[2, 3]*gUb[3, 3]*zu[3]*zub[2])/(64*Pi^4) + 
 (mu*mub*gU[2, 3]*gUb[3, 3]*zu[3]*zub[2])/(24*Pi^4) + 
 (gU[2, 1]*gUb[3, 1]*M[1]*Mb[1]*zu[3]*zub[2])/(144*Pi^4) + 
 (gU[2, 3]*gUb[3, 3]*M[3]*Mb[3]*zu[3]*zub[2])/(48*Pi^4) + 
 (au*mu*gHcb[1]*gU[3, 1]*zub[3])/(192*Pi^4) - 
 (m2Q*gQb[1, 1]*gU[3, 1]*zq[1]*zub[3])/(576*Pi^4) + 
 (m2U*gQb[1, 1]*gU[3, 1]*zq[1]*zub[3])/(576*Pi^4) - 
 (mu*mub*gQb[1, 1]*gU[3, 1]*zq[1]*zub[3])/(288*Pi^4) - 
 (m2Q*gQb[1, 3]*gU[3, 3]*zq[1]*zub[3])/(48*Pi^4) + 
 (m2U*gQb[1, 3]*gU[3, 3]*zq[1]*zub[3])/(48*Pi^4) - 
 (mu*mub*gQb[1, 3]*gU[3, 3]*zq[1]*zub[3])/(24*Pi^4) - 
 (gQb[1, 1]*gU[3, 1]*M[1]*Mb[1]*zq[1]*zub[3])/(288*Pi^4) - 
 (gQb[1, 3]*gU[3, 3]*M[3]*Mb[3]*zq[1]*zub[3])/(24*Pi^4) - 
 (m2Q*gQb[2, 1]*gU[3, 1]*zq[2]*zub[3])/(576*Pi^4) + 
 (m2U*gQb[2, 1]*gU[3, 1]*zq[2]*zub[3])/(576*Pi^4) - 
 (mu*mub*gQb[2, 1]*gU[3, 1]*zq[2]*zub[3])/(288*Pi^4) - 
 (m2Q*gQb[2, 3]*gU[3, 3]*zq[2]*zub[3])/(48*Pi^4) + 
 (m2U*gQb[2, 3]*gU[3, 3]*zq[2]*zub[3])/(48*Pi^4) - 
 (mu*mub*gQb[2, 3]*gU[3, 3]*zq[2]*zub[3])/(24*Pi^4) - 
 (gQb[2, 1]*gU[3, 1]*M[1]*Mb[1]*zq[2]*zub[3])/(288*Pi^4) - 
 (gQb[2, 3]*gU[3, 3]*M[3]*Mb[3]*zq[2]*zub[3])/(24*Pi^4) - 
 (m2Q*gQb[3, 1]*gU[3, 1]*zq[3]*zub[3])/(576*Pi^4) + 
 (m2U*gQb[3, 1]*gU[3, 1]*zq[3]*zub[3])/(576*Pi^4) - 
 (mu*mub*gQb[3, 1]*gU[3, 1]*zq[3]*zub[3])/(288*Pi^4) - 
 (m2Q*gQb[3, 3]*gU[3, 3]*zq[3]*zub[3])/(48*Pi^4) + 
 (m2U*gQb[3, 3]*gU[3, 3]*zq[3]*zub[3])/(48*Pi^4) - 
 (mu*mub*gQb[3, 3]*gU[3, 3]*zq[3]*zub[3])/(24*Pi^4) - 
 (gQb[3, 1]*gU[3, 1]*M[1]*Mb[1]*zq[3]*zub[3])/(288*Pi^4) - 
 (gQb[3, 3]*gU[3, 3]*M[3]*Mb[3]*zq[3]*zub[3])/(24*Pi^4) - 
 (m2U*gU[3, 1]*gUb[1, 1]*zu[1]*zub[3])/(192*Pi^4) + 
 (mu*mub*gU[3, 1]*gUb[1, 1]*zu[1]*zub[3])/(72*Pi^4) - 
 (m2U*gU[3, 3]*gUb[1, 3]*zu[1]*zub[3])/(64*Pi^4) + 
 (mu*mub*gU[3, 3]*gUb[1, 3]*zu[1]*zub[3])/(24*Pi^4) + 
 (gU[3, 1]*gUb[1, 1]*M[1]*Mb[1]*zu[1]*zub[3])/(144*Pi^4) + 
 (gU[3, 3]*gUb[1, 3]*M[3]*Mb[3]*zu[1]*zub[3])/(48*Pi^4) - 
 (m2U*gU[3, 1]*gUb[2, 1]*zu[2]*zub[3])/(192*Pi^4) + 
 (mu*mub*gU[3, 1]*gUb[2, 1]*zu[2]*zub[3])/(72*Pi^4) - 
 (m2U*gU[3, 3]*gUb[2, 3]*zu[2]*zub[3])/(64*Pi^4) + 
 (mu*mub*gU[3, 3]*gUb[2, 3]*zu[2]*zub[3])/(24*Pi^4) + 
 (gU[3, 1]*gUb[2, 1]*M[1]*Mb[1]*zu[2]*zub[3])/(144*Pi^4) + 
 (gU[3, 3]*gUb[2, 3]*M[3]*Mb[3]*zu[2]*zub[3])/(48*Pi^4) - 
 (au^2*zu[3]*zub[3])/(64*Pi^4) - (m2U*gU[3, 1]*gUb[3, 1]*zu[3]*zub[3])/
  (192*Pi^4) + (mu*mub*gU[3, 1]*gUb[3, 1]*zu[3]*zub[3])/(72*Pi^4) - 
 (m2U*gU[3, 3]*gUb[3, 3]*zu[3]*zub[3])/(64*Pi^4) + 
 (mu*mub*gU[3, 3]*gUb[3, 3]*zu[3]*zub[3])/(24*Pi^4) + 
 (gU[3, 1]*gUb[3, 1]*M[1]*Mb[1]*zu[3]*zub[3])/(144*Pi^4) + 
 (gU[3, 3]*gUb[3, 3]*M[3]*Mb[3]*zu[3]*zub[3])/(48*Pi^4) - 
 (9*m2U*zq[1]*zqb[1]*zu[3]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*zq[1]*zqb[1]*zu[3]*zub[3])/(32*Pi^4) - 
 (9*m2U*zq[2]*zqb[2]*zu[3]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*zq[2]*zqb[2]*zu[3]*zub[3])/(32*Pi^4) - 
 (9*m2U*zq[3]*zqb[3]*zu[3]*zub[3])/(256*Pi^4) + 
 (3*mu*mub*zq[3]*zqb[3]*zu[3]*zub[3])/(32*Pi^4) + 
 (5*au^2*gamma[1][H, U])/(192*Pi^4) - (m2H*gamma[1][H, U])/(12*Pi^2) - 
 (m2H*g[1]^2*gamma[1][H, U])/(160*Pi^4) - (m2H*g[2]^2*gamma[1][H, U])/
  (32*Pi^4) + (m2H*gH[1]*gHb[1]*gamma[1][H, U])/(384*Pi^4) + 
 (m2H*gH[2]*gHb[2]*gamma[1][H, U])/(128*Pi^4) + 
 (m2H*gHc[1]*gHcb[1]*gamma[1][H, U])/(384*Pi^4) + 
 (m2H*gHc[2]*gHcb[2]*gamma[1][H, U])/(128*Pi^4) + 
 (mu*gHb[1]*gHcb[1]*M[1]*gamma[1][H, U])/(384*Pi^4) + 
 (mu*gHb[2]*gHcb[2]*M[2]*gamma[1][H, U])/(128*Pi^4) + 
 (mub*gH[1]*gHc[1]*Mb[1]*gamma[1][H, U])/(384*Pi^4) + 
 (mub*gH[2]*gHc[2]*Mb[2]*gamma[1][H, U])/(128*Pi^4) + 
 (m2H*yd[1, 1]*ydb[1, 1]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yd[1, 2]*ydb[1, 2]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yd[1, 3]*ydb[1, 3]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yd[2, 1]*ydb[2, 1]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yd[2, 2]*ydb[2, 2]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yd[2, 3]*ydb[2, 3]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yd[3, 1]*ydb[3, 1]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yd[3, 2]*ydb[3, 2]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yd[3, 3]*ydb[3, 3]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yl[1, 1]*ylb[1, 1]*gamma[1][H, U])/(96*Pi^4) + 
 (m2H*yl[1, 2]*ylb[1, 2]*gamma[1][H, U])/(96*Pi^4) + 
 (m2H*yl[1, 3]*ylb[1, 3]*gamma[1][H, U])/(96*Pi^4) + 
 (m2H*yl[2, 1]*ylb[2, 1]*gamma[1][H, U])/(96*Pi^4) + 
 (m2H*yl[2, 2]*ylb[2, 2]*gamma[1][H, U])/(96*Pi^4) + 
 (m2H*yl[2, 3]*ylb[2, 3]*gamma[1][H, U])/(96*Pi^4) + 
 (m2H*yl[3, 1]*ylb[3, 1]*gamma[1][H, U])/(96*Pi^4) + 
 (m2H*yl[3, 2]*ylb[3, 2]*gamma[1][H, U])/(96*Pi^4) + 
 (m2H*yl[3, 3]*ylb[3, 3]*gamma[1][H, U])/(96*Pi^4) + 
 (m2H*yu[1, 1]*yub[1, 1]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yu[1, 2]*yub[1, 2]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yu[1, 3]*yub[1, 3]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yu[2, 1]*yub[2, 1]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yu[2, 2]*yub[2, 2]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yu[2, 3]*yub[2, 3]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yu[3, 1]*yub[3, 1]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yu[3, 2]*yub[3, 2]*gamma[1][H, U])/(32*Pi^4) + 
 (m2H*yu[3, 3]*yub[3, 3]*gamma[1][H, U])/(32*Pi^4) - 
 (m2H*gamma[1][H, U]^2)/(288*Pi^4) - (m2U*gamma[1][H, U]^2)/(1152*Pi^4) + 
 (5*au^2*gamma[1][Q, U])/(576*Pi^4) - (m2Q*gamma[1][Q, U])/(12*Pi^2) - 
 (m2Q*g[1]^2*gamma[1][Q, U])/(1440*Pi^4) - (m2Q*g[2]^2*gamma[1][Q, U])/
  (32*Pi^4) - (m2Q*g[3]^2*gamma[1][Q, U])/(18*Pi^4) + 
 (m2Q*gQ[1, 1]*gQb[1, 1]*gamma[1][Q, U])/(3456*Pi^4) + 
 (m2Q*gQ[1, 2]*gQb[1, 2]*gamma[1][Q, U])/(128*Pi^4) + 
 (m2Q*gQ[1, 3]*gQb[1, 3]*gamma[1][Q, U])/(72*Pi^4) + 
 (m2Q*gQ[2, 1]*gQb[2, 1]*gamma[1][Q, U])/(3456*Pi^4) + 
 (m2Q*gQ[2, 2]*gQb[2, 2]*gamma[1][Q, U])/(128*Pi^4) + 
 (m2Q*gQ[2, 3]*gQb[2, 3]*gamma[1][Q, U])/(72*Pi^4) + 
 (m2Q*gQ[3, 1]*gQb[3, 1]*gamma[1][Q, U])/(3456*Pi^4) + 
 (m2Q*gQ[3, 2]*gQb[3, 2]*gamma[1][Q, U])/(128*Pi^4) + 
 (m2Q*gQ[3, 3]*gQb[3, 3]*gamma[1][Q, U])/(72*Pi^4) + 
 (m2Q*zd[1]*zdb[1]*gamma[1][Q, U])/(96*Pi^4) + 
 (m2Q*zd[2]*zdb[2]*gamma[1][Q, U])/(96*Pi^4) + 
 (m2Q*zd[3]*zdb[3]*gamma[1][Q, U])/(96*Pi^4) + 
 (m2Q*zu[1]*zub[1]*gamma[1][Q, U])/(96*Pi^4) + 
 (m2Q*zu[2]*zub[2]*gamma[1][Q, U])/(96*Pi^4) + 
 (m2Q*zu[3]*zub[3]*gamma[1][Q, U])/(96*Pi^4) - 
 (m2Q*gamma[1][Q, U]^2)/(864*Pi^4) - (m2U*gamma[1][Q, U]^2)/(3456*Pi^4) - 
 (au^2*gamma[1][U, U])/(36*Pi^4) + (2*m2U*gamma[1][U, U])/(9*Pi^2) + 
 (4*m2U*g[1]^2*gamma[1][U, U])/(135*Pi^4) + (4*m2U*g[3]^2*gamma[1][U, U])/
  (27*Pi^4) - (m2U*gU[1, 1]*gUb[1, 1]*gamma[1][U, U])/(81*Pi^4) - 
 (m2U*gU[1, 3]*gUb[1, 3]*gamma[1][U, U])/(27*Pi^4) - 
 (m2U*gU[2, 1]*gUb[2, 1]*gamma[1][U, U])/(81*Pi^4) - 
 (m2U*gU[2, 3]*gUb[2, 3]*gamma[1][U, U])/(27*Pi^4) - 
 (m2U*gU[3, 1]*gUb[3, 1]*gamma[1][U, U])/(81*Pi^4) - 
 (m2U*gU[3, 3]*gUb[3, 3]*gamma[1][U, U])/(27*Pi^4) - 
 (m2U*zq[1]*zqb[1]*gamma[1][U, U])/(18*Pi^4) - 
 (m2U*zq[2]*zqb[2]*gamma[1][U, U])/(18*Pi^4) - 
 (m2U*zq[3]*zqb[3]*gamma[1][U, U])/(18*Pi^4) - 
 (5*m2U*gamma[1][U, U]^2)/(324*Pi^4) + (au^2*gamma[3][Q, U])/(24*Pi^4) - 
 (m2Q*gamma[3][Q, U]^2)/(48*Pi^4) - (m2U*gamma[3][Q, U]^2)/(192*Pi^4)

